A note on rank constrained solutions to linear matrix equations

This preliminary note presents a heuristic for determining rank constrained solutions to linear matrix equations (LME). The method proposed here is based on minimizing a non-convex quadratic functional, which will hence-forth be termed as the \textit{Low-Rank-Functional} (LRF). Although this method lacks a formal proof/comprehensive analysis, for example in terms of a probabilistic guarantee for converging to a solution, the proposed idea is intuitive and has been seen to perform well in simulations. To that end, many numerical examples are provided to corroborate the idea.

==> anc/GEN_sim.txt <==
Matrix A = 
-0.30869,-0.42142,1.0232,-0.65135,0.69325,0.18574,-0.64312,-1.2092,-1.1756,-0.0073835,2.5754,-0.49184,1.6771,-0.4419,0.153,1.083,0.33167,0.031565,-0.71836,1.4987,-1.0666,-0.033985,0.3881,-0.97406,0.81575,0.96435,0.87953,0.35187,0.14766,0.927,0.41408,0.30104,1.9627,0.55068,-0.078096,-1.154,-0.4386,1.7622,0.48509,0.66612,0.0089926,1.4543,0.93457,0.6891,-1.118,0.59622,1.005,-0.18094,-0.25379,0.28635,0.50933,-2.087,-0.78622,-0.13056,0.13967,1.1694,0.034465,0.23669,-0.47891,-1.909,-0.36127,-0.51816,-0.478,1.1492,0.28603,1.1823,1.5952,0.86761,-0.39439,-0.26068,0.84414,1.4325,-0.097763,-0.68458,0.087437,0.53486,-0.20968,-0.86332,2.6092,0.50185,-0.57354,-2.2861,0.50134,0.57448,-0.22894,1.2567,0.22617,0.26753,-0.014021,0.86934,0.10041,1.3715,0.26919,0.053715,-0.51658,-1.2143,-1.2028,1.0454,1.5098,-1.4222
0.63914,1.0587,-0.17416,-0.073851,-1.2358,-1.2816,-0.95767,-0.91704,0.73361,-0.61019,0.89665,-0.77725,-0.8127,0.23881,-1.5145,-0.67055,1.0307,0.58438,-0.35098,0.85485,0.25487,0.11273,0.48476,-0.93416,-1.2258,0.17681,-1.4719,-1.1447,1.0809,0.65327,0.75003,0.068323,0.74994,-0.94944,-0.012212,-0.51994,0.24539,-0.42814,-1.5419,-1.1768,0.44794,-1.0465,-0.52333,0.48478,0.31473,0.15227,-0.53875,1.5954,-2.7694,-1.1185,-0.92819,-0.071999,0.69134,0.096223,0.39169,-0.22822,-1.8679,0.43185,0.80647,-1.4057,0.7911,0.19539,-0.96671,0.59529,0.21544,0.27261,-0.42826,-0.66646,-1.3073,0.42887,0.58713,-1.131,2.5048,-0.36815,0.0013875,0.79706,-0.061227,-0.4347,0.40209,0.83596,-0.30411,-0.45965,0.025554,1.1561,-0.30515,0.55603,1.772,-1.6976,0.31928,0.0071748,-1.251,-0.20445,-0.0073652,0.088767,-0.10286,-0.02435,0.094557,0.035883,0.075003,0.62373
0.6669,-2.3408,-0.098028,0.37982,-0.17182,0.52753,0.68203,0.97923,-1.2338,-1.5438,-0.82299,-2.5273,0.91879,-0.079622,-1.0772,-2.054,0.7246,0.91478,0.32576,0.72261,0.5142,-0.11087,-0.49418,1.2706,-0.26257,0.76958,-0.27083,-1.8123,-0.05657,-0.8267,-1.3191,-1.7248,-1.5567,-0.53379,1.1425,0.6274,-1.3645,-0.3563,-1.2971,-0.6858,-0.984,0.38259,0.61848,-0.49789,0.73764,0.028972,-0.7568,0.91087,1.2575,-1.3142,1.4087,0.2637,0.89981,0.052668,-1.2395,-0.57164,-1.4789,-1.8345,-1.1734,-0.61614,-0.61304,0.26665,1.6419,-1.0265,-2.1607,-0.86132,-0.80283,0.95567,-0.88193,0.71224,0.24261,0.50677,-0.8542,-0.40043,1.4511,-0.48123,-0.096719,-0.69017,-0.84872,2.0165,-0.62652,-1.0622,-0.42892,-0.75908,1.653,-0.96475,-1.3335,-0.089146,0.14726,1.6962,-0.071672,-2.3135,0.7177,0.015296,0.037653,-0.87033,-0.60227,0.12875,1.7506,-0.081774
0.67526,-0.37398,0.47584,0.52248,-0.50066,0.1062,0.046811,0.021277,0.19081,-0.95089,1.5353,-0.29771,-1.7009,-1.8116,1.0484,-0.25493,1.2312,-0.2955,0.087373,-0.020607,0.51534,-2.0434,0.76666,-0.63373,-0.27755,-0.83443,-0.033141,0.37962,0.17398,-0.15297,-0.27643,-0.30265,0.39958,0.35536,1.1455,0.95633,0.82191,-0.44539,1.0916,0.33461,-0.33616,0.1456,-1.2429,0.53973,0.42091,-0.28876,0.17248,1.1788,-0.51108,-0.55302,0.90902,0.81248,-0.45526,-0.90805,0.6178,0.93781,0.44218,0.72249,1.3012,0.36933,-0.82613,0.29279,-0.092539,-1.6215,0.55027,-0.87982,-1.5795,-0.58767,-0.0065336,0.40878,2.1871,0.94248,-0.24967,0.98337,1.1352,-1.1205,-0.41817,-1.5204,-0.37271,-1.2342,-0.6301,0.11321,-0.086133,-0.10003,0.96609,1.0733,-0.7824,-1.4944,-1.4114,-1.1382,-0.65795,0.59346,0.80095,0.92205,-0.58571,0.13373,0.1592,0.33445,-0.068536,0.54633
0.60679,0.18004,1.6001,0.22336,0.95218,0.50969,-0.36118,-0.28809,-0.65803,-1.0777,1.8025,-0.57644,-0.46109,-0.44876,0.51634,-0.33943,0.11344,0.8417,-2.4528,0.098902,-0.7172,0.59952,-0.37809,-0.7666,-0.80453,-0.37335,0.53181,-0.44409,1.1838,-0.54273,0.24352,0.75804,1.0277,1.3178,0.35994,0.53751,-0.57606,2.0026,0.26397,-1.7567,1.1584,-1.0996,-0.021554,-0.74463,-0.96723,-0.25865,0.50618,1.1491,1.956,-0.14299,-0.39164,-0.52491,0.46364,-0.95154,-0.85475,-0.20549,-0.78318,0.5899,-0.20383,-1.1895,1.1671,-0.40071,-1.1807,0.41811,0.47396,-1.4213,1.257,-0.56023,-0.37043,-0.90218,2.5521,0.88286,-1.0702,-0.059764,-1.076,-0.10405,-1.6983,-0.24062,0.78498,0.14189,-0.53972,0.18093,-0.55287,-0.52298,-0.81728,-1.7983,-1.1957,0.0043167,0.51622,1.6509,0.13287,-0.40185,-0.25855,0.62526,0.75227,-0.18873,0.81833,0.1909,-0.3147,-0.81939
---------------------------------------------------------------------------------------------------------------------------------------------------------
Matrix chosen to generate b = 
8.7921,5.8953,5.7609,6.0075,1.4146,2.284,5.1357,2.2527,4.7056,7.4799
6.6248,4.4421,4.3408,4.5266,1.0659,1.721,3.8698,1.6974,3.5456,5.6361
6.3633,4.2667,4.1695,4.3479,1.0238,1.6531,3.717,1.6304,3.4056,5.4135
3.7073,2.4859,2.4292,2.5332,0.59649,0.9631,2.1656,0.94987,1.9842,3.154
6.0983,4.0891,3.9958,4.1669,0.98118,1.5842,3.5622,1.5625,3.2638,5.1881
4.2312,2.8371,2.7724,2.8911,0.68077,1.0992,2.4715,1.0841,2.2645,3.5997
9.3237,6.2518,6.1093,6.3708,1.5001,2.4221,5.4463,2.3889,4.9901,7.9322
0.88168,0.59119,0.57771,0.60244,0.14186,0.22905,0.51501,0.2259,0.47188,0.75009
4.4112,2.9578,2.8904,3.0141,0.70974,1.146,2.5767,1.1302,2.3609,3.7529
6.5332,4.3807,4.2808,4.464,1.0512,1.6972,3.8162,1.6739,3.4966,5.5581
---------------------------------------------------------------------------------------------------------------------------------------------------------
Vector b = 
45.836,-26.111,-95.635,10.114,1.9159
---------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 10--------------
F(1)_init = 
0.80711,0.13784,-0.43459,0.55148,0.55029,-2.0487,-0.19594,1.9315,0.33761,-0.70722
-1.2399,-0.21175,0.66761,-0.84717,-0.84534,3.1472,0.301,-2.9672,-0.51863,1.0864
-0.43423,-0.07416,0.23381,-0.2967,-0.29606,1.1022,0.10542,-1.0392,-0.18163,0.38049
-0.25687,-0.04387,0.13831,-0.17551,-0.17513,0.65203,0.062361,-0.61473,-0.10745,0.22508
1.2628,0.21567,-0.67997,0.86287,0.861,-3.2055,-0.30658,3.0221,0.52823,-1.1065
0.34176,0.058369,-0.18402,0.23352,0.23302,-0.86753,-0.082971,0.81789,0.14296,-0.29947
-0.94209,-0.1609,0.50727,-0.64371,-0.64232,2.3914,0.22871,-2.2546,-0.39407,0.8255
-0.55831,-0.095351,0.30062,-0.38148,-0.38065,1.4172,0.13554,-1.3361,-0.23354,0.48921
-0.68575,-0.11712,0.36924,-0.46856,-0.46754,1.7407,0.16648,-1.6411,-0.28684,0.60088
-0.36894,-0.063009,0.19865,-0.25209,-0.25154,0.9365,0.089567,-0.88292,-0.15432,0.32328
---------------------------------------------------------------------------------------------------------------------------------------------------------
G(1)_init = 
-0.33042,0.24169,0.033478,0.13856,0.28397,-0.5108,-0.054272,0.029343,-0.66807,-0.093241
1.0638,-0.77816,-0.10779,-0.44612,-0.9143,1.6446,0.17474,-0.094474,2.151,0.30021
-0.35809,0.26193,0.036282,0.15017,0.30776,-0.55358,-0.058817,0.0318,-0.72402,-0.10105
0.59734,-0.43693,-0.060522,-0.2505,-0.51337,0.92344,0.098114,-0.053047,1.2078,0.16856
-0.12389,0.090622,0.012553,0.051954,0.10648,-0.19153,-0.020349,0.011002,-0.25049,-0.034961
-0.01515,0.011082,0.001535,0.0063533,0.013021,-0.023421,-0.0024885,0.0013454,-0.030632,-0.0042753
-0.30105,0.22021,0.030503,0.12625,0.25873,-0.4654,-0.049449,0.026735,-0.6087,-0.084954
-0.3526,0.25792,0.035725,0.14786,0.30304,-0.54509,-0.057915,0.031313,-0.71292,-0.099501
-0.099328,0.072655,0.010064,0.041653,0.085365,-0.15355,-0.016315,0.0088208,-0.20083,-0.028029
0.75869,-0.55496,-0.07687,-0.31816,-0.65204,1.1729,0.12462,-0.067375,1.534,0.2141
---------------------------------------------------------------------------------------------------------------------------------------------------------
F(2)_init = 
-0.0056688,-0.0031609,-0.013017,0.011355,0.043812,-0.0019999,0.0070093,-0.017097,0.025283,0.017344
-0.079847,-0.044523,-0.18335,0.15994,0.61711,-0.028169,0.098729,-0.24081,0.35613,0.24429
-0.098834,-0.05511,-0.22695,0.19797,0.76386,-0.034868,0.12221,-0.29808,0.44081,0.30238
-0.41843,-0.23332,-0.96082,0.83814,3.2339,-0.14762,0.51738,-1.262,1.8662,1.2802
0.09936,0.055403,0.22816,-0.19902,-0.76792,0.035053,-0.12286,0.29966,-0.44316,-0.30399
0.72399,0.4037,1.6625,-1.4502,-5.5955,0.25542,-0.8952,2.1835,-3.2291,-2.2151
-0.96063,-0.53565,-2.2058,1.9242,7.4244,-0.3389,1.1878,-2.8972,4.2845,2.9391
0.41802,0.23309,0.95989,-0.83732,-3.2308,0.14748,-0.51688,1.2607,-1.8644,-1.279
0.3262,0.18189,0.74904,-0.6534,-2.5211,0.11508,-0.40334,0.9838,-1.4549,-0.99802
0.51614,0.2878,1.1852,-1.0339,-3.9891,0.18209,-0.6382,1.5566,-2.3021,-1.5791
---------------------------------------------------------------------------------------------------------------------------------------------------------
G(2)_init = 
-0.058962,-0.028586,-0.0081404,0.011078,-0.007653,-0.030457,-0.034164,-0.03259,0.028893,-0.018672
0.59792,0.28988,0.082549,-0.11234,0.077606,0.30885,0.34644,0.33048,-0.29299,0.18934
1.6125,0.78177,0.22263,-0.30297,0.2093,0.83294,0.93432,0.89127,-0.79017,0.51064
0.89743,0.43509,0.1239,-0.16862,0.11648,0.46357,0.51999,0.49603,-0.43976,0.28419
1.7629,0.8547,0.24339,-0.33123,0.22882,0.91064,1.0215,0.97441,-0.86388,0.55827
0.10584,0.051314,0.014613,-0.019886,0.013738,0.054672,0.061327,0.058501,-0.051865,0.033517
-0.046757,-0.022669,-0.0064553,0.008785,-0.0060688,-0.024152,-0.027092,-0.025844,0.022912,-0.014807
1.583,0.76745,0.21855,-0.29742,0.20546,0.81768,0.9172,0.87494,-0.77569,0.50128
-0.58107,-0.28171,-0.080224,0.10918,-0.07542,-0.30015,-0.33668,-0.32117,0.28474,-0.18401
-3.5769,-1.7342,-0.49384,0.67206,-0.46426,-1.8476,-2.0725,-1.977,1.7528,-1.1327
---------------------------------------------------------------------------------------------------------------------------------------------------------
F(3)_init = 
0.30885,-0.60244,0.2949,-0.28532,0.5519,0.56811,-0.44256,0.08448,-0.085333,-0.28192
0.40231,-0.78475,0.38414,-0.37166,0.71891,0.74004,-0.57648,0.11004,-0.11116,-0.36723
1.1129,-2.1708,1.0626,-1.0281,1.9887,2.0471,-1.5947,0.30441,-0.30748,-1.0158
-0.38183,0.74481,-0.36459,0.35274,-0.68232,-0.70237,0.54714,-0.10444,0.1055,0.34854
-0.76993,1.5018,-0.73516,0.71127,-1.3758,-1.4163,1.1033,-0.2106,0.21273,0.70279
1.3257,-2.586,1.2658,-1.2247,2.369,2.4386,-1.8997,0.36263,-0.36629,-1.2101
0.70539,-1.376,0.67353,-0.65165,1.2605,1.2975,-1.0108,0.19295,-0.1949,-0.64388
-1.1662,2.2748,-1.1135,1.0774,-2.084,-2.1452,1.6711,-0.31899,0.32222,1.0645
0.28447,-0.5549,0.27163,-0.2628,0.50835,0.52328,-0.40763,0.077813,-0.078598,-0.25967
-0.76765,1.4974,-0.73298,0.70917,-1.3718,-1.4121,1.1,-0.20998,0.2121,0.70072
---------------------------------------------------------------------------------------------------------------------------------------------------------
G(3)_init = 
-1.2027,0.57102,0.39091,3.9008,-3.0323,2.8168,2.7711,2.109,0.64675,1.9852
0.52619,-0.24982,-0.17102,-1.7066,1.3267,-1.2324,-1.2124,-0.9227,-0.28296,-0.86852
0.88261,-0.41905,-0.28687,-2.8626,2.2253,-2.0671,-2.0336,-1.5477,-0.47462,-1.4568
0.43286,-0.20552,-0.14069,-1.4039,1.0914,-1.0138,-0.99735,-0.75905,-0.23277,-0.71448
-0.82205,0.3903,0.26719,2.6662,-2.0726,1.9253,1.8941,1.4415,0.44205,1.3569
0.67906,-0.32241,-0.22071,-2.2024,1.7121,-1.5904,-1.5646,-1.1908,-0.36516,-1.1209
-0.064457,0.030603,0.02095,0.20905,-0.16251,0.15096,0.14851,0.11303,0.034661,0.10639
-0.59126,0.28072,0.19217,1.9176,-1.4907,1.3848,1.3623,1.0368,0.31795,0.97592
-1.4141,0.67138,0.45961,4.5863,-3.5653,3.3118,3.2581,2.4797,0.76041,2.3341
-0.21408,0.10164,0.06958,0.69433,-0.53975,0.50138,0.49325,0.3754,0.11512,0.35336
---------------------------------------------------------------------------------------------------------------------------------------------------------
F(4)_init =
-1.535,3.3484,-0.25327,-3.9228,-0.25925,-2.2515,1.1944,-1.8074,0.61541,-1.3601
-0.56494,1.2324,-0.093217,-1.4438,-0.095417,-0.82867,0.43961,-0.66521,0.2265,-0.50057
0.92189,-2.011,0.15211,2.356,0.15571,1.3523,-0.71737,1.0855,-0.36961,0.81685
1.1121,-2.426,0.18351,2.8422,0.18784,1.6313,-0.86541,1.3095,-0.44589,0.98542
-0.80793,1.7624,-0.13331,-2.0647,-0.13646,-1.1851,0.62869,-0.95132,0.32392,-0.71587
0.62754,-1.3689,0.10355,1.6038,0.10599,0.9205,-0.48832,0.73893,-0.2516,0.55604
-0.47088,1.0272,-0.077697,-1.2034,-0.079531,-0.69071,0.36642,-0.55446,0.18879,-0.41723
-1.3484,2.9414,-0.22249,-3.446,-0.22774,-1.9779,1.0492,-1.5877,0.54061,-1.1948
1.3858,-3.023,0.22866,3.5416,0.23406,2.0327,-1.0784,1.6318,-0.55561,1.2279
-0.32056,0.69927,-0.052894,-0.81924,-0.054143,-0.47021,0.24945,-0.37746,0.12852,-0.28404
---------------------------------------------------------------------------------------------------------------------------------------------------------
G(4)_init = 
-0.08692,-0.04517,-0.07988,0.081282,-0.22006,-0.1835,-0.26529,0.17176,-0.026321,0.034465
0.30499,0.15849,0.28029,-0.28521,0.77216,0.64389,0.93088,-0.60268,0.092355,-0.12093
0.49669,0.25811,0.45646,-0.46447,1.2575,1.0486,1.516,-0.9815,0.15041,-0.19695
-0.63603,-0.33052,-0.58452,0.59477,-1.6103,-1.3428,-1.9413,1.2568,-0.1926,0.2522
0.11675,0.060669,0.10729,-0.10917,0.29557,0.24647,0.35633,-0.2307,0.035352,-0.046291
-0.46729,-0.24283,-0.42944,0.43697,-1.183,-0.98653,-1.4262,0.92339,-0.1415,0.18529
0.75528,0.39249,0.69411,-0.70629,1.9122,1.5945,2.3052,-1.4925,0.22871,-0.29948
0.062785,0.032627,0.0577,-0.058712,0.15896,0.13255,0.19163,-0.12407,0.019012,-0.024895
0.22974,0.11939,0.21113,-0.21484,0.58164,0.48502,0.7012,-0.45398,0.069568,-0.091095
0.63112,0.32797,0.58,-0.59018,1.5978,1.3324,1.9263,-1.2471,0.19111,-0.25025
---------------------------------------------------------------------------------------------------------------------------------------------------------
F(5)_init = 
0.15434,-0.44544,0.71367,-0.059312,-1.5019,-0.52858,0.41323,0.27987,-0.75299,0.12886
-0.29461,0.85027,-1.3623,0.11322,2.867,1.009,-0.78879,-0.53422,1.4373,-0.24597
-0.068987,0.1991,-0.319,0.026512,0.67134,0.23627,-0.18471,-0.1251,0.33658,-0.057598
0.41578,-1.2,1.9226,-0.15979,-4.0462,-1.424,1.1132,0.75395,-2.0285,0.34714
-0.14434,0.41659,-0.66746,0.055471,1.4047,0.49435,-0.38647,-0.26174,0.70423,-0.12051
0.20963,-0.60501,0.96934,-0.080561,-2.04,-0.71794,0.56126,0.38013,-1.0228,0.17502
-0.31237,0.90152,-1.4444,0.12004,3.0398,1.0698,-0.83632,-0.56642,1.524,-0.26079
0.26343,-0.76027,1.2181,-0.10123,-2.5635,-0.90217,0.70529,0.47767,-1.2852,0.21993
-0.065371,0.18867,-0.30228,0.025122,0.63615,0.22388,-0.17502,-0.11854,0.31893,-0.054578
0.023929,-0.06906,0.11065,-0.0091958,-0.23286,-0.08195,0.064067,0.04339,-0.11674,0.019978
---------------------------------------------------------------------------------------------------------------------------------------------------------
G(5)_init = 
2.7185,-0.67383,0.38197,-1.1856,-0.24593,0.32468,0.14773,1.8684,1.9653,1.4245
1.3335,-0.33053,0.18736,-0.58154,-0.12064,0.15926,0.072465,0.9165,0.96401,0.69875
-0.52986,0.13134,-0.074449,0.23107,0.047935,-0.063282,-0.028794,-0.36417,-0.38305,-0.27765
1.7363,-0.43037,0.24396,-0.7572,-0.15708,0.20737,0.094354,1.1934,1.2552,0.90983
-2.6756,0.66319,-0.37594,1.1668,0.24205,-0.31955,-0.1454,-1.8389,-1.9343,-1.402
2.4686,-0.61188,0.34685,-1.0765,-0.22332,0.29482,0.13415,1.6966,1.7846,1.2935
-0.5777,0.14319,-0.081171,0.25194,0.052262,-0.068996,-0.031394,-0.39705,-0.41764,-0.30272
0.66389,-0.16456,0.093281,-0.28953,-0.06006,0.07929,0.036077,0.45629,0.47995,0.34788
-0.99346,0.24625,-0.13959,0.43325,0.089874,-0.11865,-0.053987,-0.6828,-0.7182,-0.52058
0.52417,-0.12993,0.073649,-0.22859,-0.047419,0.062602,0.028484,0.36026,0.37894,0.27467
---------------------------------------------------------------------------------------------------------------------------------------------------------
F(6)_init = 
-0.06068,-0.016311,0.13271,0.04639,0.072209,0.0029463,0.044336,0.14869,0.022589,0.0966
-0.164,-0.044083,0.35868,0.12538,0.19516,0.0079628,0.11983,0.40187,0.061051,0.26108
1.418,0.38115,-3.1013,-1.084,-1.6874,-0.068849,-1.0361,-3.4747,-0.52787,-2.2573
-0.76167,-0.20474,1.6659,0.5823,0.90638,0.036983,0.55652,1.8664,0.28355,1.2125
0.38188,0.10265,-0.83521,-0.29195,-0.45443,-0.018542,-0.27902,-0.93578,-0.14216,-0.60793
-0.44291,-0.11905,0.96869,0.33861,0.52706,0.021505,0.32362,1.0853,0.16488,0.70509
0.99282,0.26687,-2.1714,-0.75902,-1.1814,-0.048206,-0.72541,-2.4329,-0.3696,-1.5805
0.46303,0.12446,-1.0127,-0.35399,-0.55101,-0.022482,-0.33832,-1.1346,-0.17237,-0.73713
-0.11872,-0.031911,0.25965,0.09076,0.14127,0.0057643,0.086742,0.29091,0.044195,0.18899
1.1343,0.3049,-2.4808,-0.86717,-1.3498,-0.055075,-0.82878,-2.7795,-0.42226,-1.8057
---------------------------------------------------------------------------------------------------------------------------------------------------------
G(6)_init = 
0.16932,-0.34516,0.13796,-0.4549,0.19035,0.11046,-0.048164,-0.26564,-0.3569,0.14411
-0.076685,0.15632,-0.06248,0.20602,-0.086208,-0.050028,0.021813,0.12031,0.16164,-0.065265
-0.92279,1.8811,-0.75185,2.4792,-1.0374,-0.60202,0.26249,1.4477,1.9451,-0.78537
0.73149,-1.4911,0.59599,-1.9652,0.82233,0.47722,-0.20807,-1.1476,-1.5419,0.62256
0.085218,-0.17371,0.069432,-0.22895,0.0958,0.055595,-0.024241,-0.13369,-0.17962,0.072527
-0.74268,1.5139,-0.6051,1.9953,-0.8349,-0.48451,0.21126,1.1651,1.5654,-0.63207
0.10726,-0.21864,0.087387,-0.28815,0.12057,0.069972,-0.030509,-0.16827,-0.22607,0.091282
-0.7721,1.5739,-0.62907,2.0743,-0.86797,-0.5037,0.21962,1.2113,1.6274,-0.65711
0.0018388,-0.0037483,0.0014981,-0.00494,0.0020671,0.0011996,-0.00052304,-0.0028847,-0.0038758,0.0015649
0.55018,-1.1215,0.44826,-1.4781,0.6185,0.35893,-0.1565,-0.86313,-1.1597,0.46824
---------------------------------------------------------------------------------------------------------------------------------------------------------
F(7)_init = 
0.42577,-0.59209,2.1415,-2.304,-0.80632,1.6349,-1.0834,1.2086,-1.2642,-0.3279
-0.15239,0.21191,-0.76645,0.8246,0.28859,-0.58515,0.38775,-0.43258,0.45246,0.11736
0.33307,-0.46318,1.6752,-1.8023,-0.63077,1.279,-0.8475,0.94549,-0.98894,-0.25651
-0.14888,0.20704,-0.74882,0.80563,0.28195,-0.57169,0.37883,-0.42263,0.44205,0.11466
-0.043369,0.06031,-0.21813,0.23468,0.082132,-0.16653,0.11035,-0.12311,0.12877,0.033399
-0.65693,0.91354,-3.3041,3.5548,1.2441,-2.5226,1.6716,-1.8648,1.9505,0.50592
0.049056,-0.068218,0.24673,-0.26545,-0.092901,0.18837,-0.12482,0.13926,-0.14565,-0.037779
-0.097566,0.13568,-0.49073,0.52795,0.18477,-0.37465,0.24826,-0.27696,0.28969,0.075138
0.17705,-0.24621,0.89052,-0.95808,-0.3353,0.67987,-0.45051,0.5026,-0.5257,-0.13635
0.37393,-0.51999,1.8807,-2.0234,-0.70814,1.4359,-0.95146,1.0615,-1.1103,-0.28797
---------------------------------------------------------------------------------------------------------------------------------------------------------
G(7)_init = 
0.70498,0.16599,-0.70675,0.75971,1.1548,-0.34552,0.29426,-1.065,0.64952,-0.020048
0.80647,0.18988,-0.80849,0.86908,1.321,-0.39526,0.33662,-1.2183,0.74302,-0.022934
0.52015,0.12247,-0.52145,0.56053,0.85203,-0.25493,0.21711,-0.78574,0.47923,-0.014792
-0.8267,-0.19464,0.82877,-0.89087,-1.3542,0.40518,-0.34506,1.2488,-0.76166,0.023509
1.9231,0.4528,-1.928,2.0724,3.1502,-0.94255,0.80271,-2.9051,1.7718,-0.05469
-0.24832,-0.058466,0.24894,-0.26759,-0.40676,0.1217,-0.10365,0.37511,-0.22878,0.0070616
1.5845,0.37306,-1.5885,1.7075,2.5955,-0.77658,0.66136,-2.3935,1.4598,-0.045059
0.33852,0.079704,-0.33937,0.3648,0.55451,-0.16591,0.1413,-0.51137,0.31189,-0.0096268
0.10221,0.024065,-0.10247,0.11014,0.16742,-0.050094,0.042662,-0.1544,0.094168,-0.0029066
-1.3478,-0.31734,1.3512,-1.4525,-2.2078,0.66059,-0.56258,2.036,-1.2418,0.038329
---------------------------------------------------------------------------------------------------------------------------------------------------------
F(8)_init = 
0.74139,-0.21425,-0.032361,-0.44822,-0.33452,0.051304,0.17947,0.20069,0.16361,-0.35321
-0.0046164,0.0013341,0.0002015,0.002791,0.002083,-0.00031945,-0.0011175,-0.0012496,-0.0010187,0.0021994
-0.3187,0.092098,0.013911,0.19268,0.1438,-0.022054,-0.07715,-0.086268,-0.07033,0.15183
-2.1946,0.63419,0.095792,1.3268,0.99022,-0.15186,-0.53126,-0.59405,-0.4843,1.0455
-1.1156,0.3224,0.048697,0.67448,0.50339,-0.077201,-0.27007,-0.30199,-0.2462,0.53151
1.4116,-0.40793,-0.061617,-0.85343,-0.63694,0.097683,0.34172,0.38211,0.31152,-0.67252
2.2059,-0.63745,-0.096284,-1.3336,-0.9953,0.15264,0.53398,0.5971,0.48678,-1.0509
0.29416,-0.085008,-0.01284,-0.17784,-0.13273,0.020356,0.07121,0.079627,0.064916,-0.14014
0.73274,-0.21175,-0.031984,-0.44299,-0.33062,0.050705,0.17738,0.19834,0.1617,-0.34909
1.1229,-0.32449,-0.049013,-0.67886,-0.50666,0.077703,0.27182,0.30395,0.2478,-0.53496
---------------------------------------------------------------------------------------------------------------------------------------------------------
G(8)_init = 
-0.85023,0.45604,0.56104,-0.10864,-0.1207,-0.10486,0.36751,0.052475,-0.46049,-0.4873
0.68693,-0.36845,-0.45328,0.087774,0.097517,0.084724,-0.29693,-0.042396,0.37204,0.39371
0.43272,-0.2321,-0.28554,0.055292,0.061429,0.05337,-0.18704,-0.026707,0.23436,0.24801
3.1725,-1.7016,-2.0934,0.40537,0.45037,0.39128,-1.3713,-0.1958,1.7182,1.8183
1.4694,-0.78813,-0.96959,0.18775,0.20859,0.18123,-0.63514,-0.090687,0.79582,0.84216
2.5705,-1.3787,-1.6962,0.32845,0.3649,0.31703,-1.1111,-0.15864,1.3922,1.4732
0.48848,-0.262,-0.32233,0.062417,0.069344,0.060247,-0.21114,-0.030148,0.26456,0.27997
1.297,-0.69567,-0.85585,0.16573,0.18412,0.15997,-0.56063,-0.080049,0.70246,0.74336
0.62983,-0.33782,-0.4156,0.080478,0.089411,0.077681,-0.27224,-0.038872,0.34112,0.36098
-0.36721,0.19696,0.24231,-0.046922,-0.05213,-0.045291,0.15873,0.022664,-0.19889,-0.21047
---------------------------------------------------------------------------------------------------------------------------------------------------------
F(9)_init = 
0.62717,0.74972,0.35961,-1.0982,-0.81823,-0.35281,0.091872,0.2315,0.12216,-0.12121
0.76866,0.91885,0.44074,-1.346,-1.0028,-0.4324,0.1126,0.28372,0.14971,-0.14856
0.56656,0.67726,0.32486,-0.99208,-0.73914,-0.31871,0.082993,0.20913,0.11035,-0.1095
-0.19005,-0.22719,-0.10898,0.3328,0.24795,0.10691,-0.02784,-0.070152,-0.037017,0.036732
0.77929,0.93156,0.44684,-1.3646,-1.0167,-0.43838,0.11416,0.28765,0.15178,-0.15061
-1.1028,-1.3183,-0.63233,1.9311,1.4387,0.62037,-0.16154,-0.40706,-0.2148,0.21314
0.3848,0.45999,0.22064,-0.67382,-0.50203,-0.21647,0.056369,0.14204,0.07495,-0.074371
-0.48522,-0.58004,-0.27822,0.84966,0.63304,0.27296,-0.071079,-0.1791,-0.094509,0.093779
0.52888,0.63222,0.30325,-0.9261,-0.68999,-0.29751,0.077473,0.19522,0.10301,-0.10222
-0.86237,-1.0309,-0.49448,1.5101,1.1251,0.48512,-0.12633,-0.31832,-0.16797,0.16667
---------------------------------------------------------------------------------------------------------------------------------------------------------
G(9)_init = 
-0.74363,0.4702,-0.2493,2.085,-1.6558,-0.48735,-2.1815,-2.4619,1.9722,-0.50583
-0.32837,0.20763,-0.11008,0.92068,-0.73117,-0.2152,-0.96329,-1.0871,0.87088,-0.22336
-0.71088,0.4495,-0.23832,1.9932,-1.5829,-0.46588,-2.0854,-2.3534,1.8854,-0.48355
0.57834,-0.36569,0.19388,-1.6216,1.2878,0.37902,1.6966,1.9146,-1.5338,0.39339
1.0963,-0.69318,0.36752,-3.0737,2.441,0.71846,3.216,3.6293,-2.9075,0.7457
0.17747,-0.11221,0.059494,-0.49758,0.39516,0.1163,0.52061,0.58752,-0.47067,0.12071
0.6173,-0.39032,0.20694,-1.7308,1.3745,0.40455,1.8109,2.0436,-1.6372,0.41989
-0.11987,0.075796,-0.040186,0.3361,-0.26692,-0.07856,-0.35165,-0.39685,0.31792,-0.081539
0.67909,-0.42939,0.22766,-1.904,1.5121,0.44505,1.9922,2.2482,-1.801,0.46193
-0.21621,0.13671,-0.072484,0.60622,-0.48144,-0.1417,-0.63427,-0.71579,0.57343,-0.14707
---------------------------------------------------------------------------------------------------------------------------------------------------------
F(10)_init = 
-0.06212,0.017099,-0.1525,0.070786,-0.020133,0.0028065,0.15279,0.04109,0.081665,0.070256
0.55196,-0.15193,1.355,-0.62896,0.17889,-0.024937,-1.3576,-0.3651,-0.72563,-0.62425
-0.26553,0.073088,-0.65183,0.30257,-0.086055,0.011996,0.65307,0.17563,0.34907,0.3003
0.16639,-0.045799,0.40846,-0.1896,0.053925,-0.0075172,-0.40924,-0.11006,-0.21874,-0.18818
-0.1261,0.034711,-0.30957,0.1437,-0.040869,0.0056972,0.31016,0.083412,0.16578,0.14262
0.79876,-0.21986,1.9608,-0.91019,0.25887,-0.036087,-1.9646,-0.52834,-1.0501,-0.90338
0.29371,-0.080845,0.72101,-0.33468,0.095188,-0.013269,-0.72238,-0.19427,-0.38612,-0.33218
-1.294,0.35617,-3.1765,1.4745,-0.41937,0.05846,3.1826,0.8559,1.7011,1.4635
-0.64972,0.17884,-1.595,0.74036,-0.21057,0.029353,1.598,0.42976,0.85414,0.73481
-0.16902,0.046524,-0.41492,0.1926,-0.054778,0.0076361,0.41571,0.1118,0.2222,0.19116
---------------------------------------------------------------------------------------------------------------------------------------------------------
G(10)_init = 
0.46776,-0.061804,0.36794,-0.14487,0.054935,-0.17427,-0.25466,0.38551,0.058767,0.59398
0.07871,-0.0104,0.061913,-0.024378,0.0092438,-0.029324,-0.042852,0.064869,0.0098888,0.099949
-0.05977,0.0078972,-0.047015,0.018512,-0.0070195,0.022267,0.03254,-0.04926,-0.0075092,-0.075898
0.49036,-0.06479,0.38572,-0.15187,0.057589,-0.18269,-0.26697,0.40414,0.061607,0.62268
0.30986,-0.040941,0.24374,-0.09597,0.036391,-0.11544,-0.1687,0.25538,0.03893,0.39348
2.5073,-0.33128,1.9723,-0.77656,0.29446,-0.93411,-1.3651,2.0664,0.31501,3.1839
-0.080124,0.010587,-0.063026,0.024816,-0.0094099,0.02985,0.043622,-0.066035,-0.010066,-0.10175
0.20428,-0.026991,0.16069,-0.06327,0.023991,-0.076106,-0.11122,0.16836,0.025665,0.25941
2.1615,-0.28559,1.7002,-0.66946,0.25385,-0.80528,-1.1768,1.7814,0.27156,2.7448
0.76384,-0.10092,0.60084,-0.23658,0.089707,-0.28457,-0.41586,0.62953,0.095966,0.96996
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result X with rank 10 = 
100,-8.2866,-0.34942,-3.1948,-9.5972,9.7792,-6.2043,-4.8742,-7.0576,-9.2824
-9.8057,100,-1.8213,-11.631,3.4566,-8.9064,10.393,9.0637,-2.4124,5.8277
-0.52659,-1.1742,100,0.49154,1.6779,1.9172,4.2954,-0.17118,0.2144,5.5551
-2.6372,-10.418,1.1111,100,7.0687,1.6775,-9.2503,-5.1391,2.1647,2.8662
-9.4932,3.7169,1.5042,7.8317,100,0.53182,-4.6852,10.428,2.538,-4.5206
9.0373,-8.9061,2.5648,2.4417,0.56644,100,-3.9256,-9.1875,6.7421,-9.3754
-5.8223,10.959,3.1471,-9.2573,-4.4997,-4.0454,100,9.2715,-4.3206,1.4217
-5.4555,8.7239,-0.67853,-5.7769,9.7148,-9.6686,9.6732,100,-3.64,7.2935
-6.7694,-2.626,0.29774,2.3623,2.5742,5.8481,-4.5952,-3.0217,100,7.6347
-9.6155,6.1566,4.9783,2.5481,-4.1374,-9.1256,2.3401,7.7809,7.9501,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X = 
141.63,120.69,108.47,102.63,101.15,93.319,90.203,85.727,80.643,75.566
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
2.5835e-09
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 10 after polishing X =
100,-4.6102,5.2579,-24.979,-1.6149,10.448,-8.425,29.683,-7.4851,4.207
-11.845,100,-2.4328,-9.1759,1.4174,16.381,-26.867,-2.6868,14.869,-11.792
-4.062,-0.20025,100,3.3115,-17.924,12.346,-19.772,-4.9182,-29.237,15.831
-11.959,4.2113,-4.1831,100,7.0422,8.7168,18.709,-15.263,-14.386,-12.133
0.42719,2.9465,17.66,27.785,100,5.9668,-14.404,7.5159,9.3801,-24.133
0.54717,-2.7918,28.228,5.1965,-0.66097,100,12.909,-0.20315,11.681,-2.1533
-13.38,12.026,17.534,-17.691,-5.5451,0.6755,100,-14.605,-0.84377,10.38
37.838,13.932,4.7343,-0.051308,12.633,-6.3159,24.324,100,-10.814,-24.792
15.227,-8.5133,-0.3517,20.469,-20.704,-11.617,1.7351,12.251,100,24.383
9.8973,26.428,-8.2257,23.81,-26.581,6.9351,2.4712,24.238,-7.8056,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing = 
144.49,138.06,127.68,118.14,114.06,105.28,101.64,80.973,68.489,57.806
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
3.0621e-13
---------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 9--------------
Result X with rank 9 = 
100,1.0624,-1.2962,-4.9622,-18.938,6.5075,-11.29,17.298,6.5366,-6.6706
12.113,100,3.7306,-1.9699,9.5646,0.88468,5.1326,-14.642,-10.705,13.096
-1.8373,-2.666,100,-20.922,3.2134,7.1515,1.5929,-21.042,16.135,6.891
-5.0057,1.1795,-10.022,100,21.653,6.4409,11.464,-15.798,-3.109,6.225
-11.702,18.219,1.404,20.059,100,4.2254,-24.014,38.619,-11.946,-44.54
13.675,1.31,4.8702,5.16,7.3646,100,5.2076,1.0754,-5.0187,3.9329
-13.553,2.4116,11.967,3.6847,-27.148,10.844,100,7.7856,-1.8384,-9.6081
28.56,-15.742,-13.362,-12.1,37.263,-1.1404,5.6458,100,1.0801,15.215
-3.6287,-18.659,14.837,1.5186,0.7879,-1.442,4.3367,-7.4326,100,12.322
2.4412,8.1053,17.602,13.183,-37.401,9.6278,-14.753,12.221,36.668,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X = 
163.78,135.34,117.6,117.07,112.92,110.69,95.002,83.534,69.224,1.1784e-12
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
1.0977e-11
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 9 after polishing X = 
100,-5.1278,10.058,-7.439,-14.464,-19.352,-3.237,37.224,6.9936,-5.1483
1.8701,100,15.381,7.4476,6.8186,-12.576,-12.208,-18.176,11.84,3.8115
-1.5965,14.911,100,-1.9698,-6.8761,9.9705,12.759,-13.779,-20.635,24.758
-4.5686,-20.084,-15.436,100,18.174,-15.039,12.024,-26.85,-16.548,2.5915
-3.7513,19.212,19.534,28.79,100,0.31562,-6.7939,14.966,5.3344,-58.463
2.7207,-14.359,3.3081,19.463,2.4587,100,26.031,2.6399,-6.4996,9.8672
-14.06,0.72121,-4.2809,-4.4921,-27.893,2.9058,100,-7.2761,3.1578,-3.2552
47.182,-2.8711,-9.5107,-5.2038,36.674,-0.47554,24.906,100,-5.8909,-1.5429
19.8,-14.314,-13.379,15.277,-6.9648,-25.791,11.534,8.6534,100,27.707
10.41,17.205,-0.64347,35.473,-50.538,10.367,-19.685,40.262,-6.7671,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing = 
163.88,155.41,131.18,127.62,120.73,104.95,87.099,81.651,66.557,6.0778e-15
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
2.1072e-13
---------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 8--------------
Result X with rank 8 = 
100,33.826,-5.6821,-42.049,-28.996,-0.7111,-9.9112,34.716,-3.8634,13.241
27.902,100,12.421,13.754,7.6811,19.088,-14.013,-38.349,-36.408,5.1057
-15.536,5.7605,100,-34.418,3.5982,33.373,16.467,-29.263,45.84,4.3014
5.7873,22.404,-33.193,100,9.9995,10.868,-5.1655,-15.57,25.236,36.676
3.3518,9.3511,19.137,26.903,100,12.64,-38.628,32.097,13.881,-34.89
5.704,18.277,15.683,16.234,16.729,100,22.727,23.505,-26.303,22.129
17.136,-10.465,0.33805,15.729,-38.688,34.051,100,-1.5648,-4.0204,-22.689
48.94,-33.087,-21.711,-14.607,39.363,18.991,-11.062,100,8.7929,4.3329
11.857,-34.698,47.68,10.075,-18.359,-12.358,-1.3324,1.5625,100,49.302
-5.1501,7.2475,-1.3457,21.989,-32.14,27.989,-26.435,7.996,29.508,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X = 
173.97,163.29,158.38,148.92,142.04,129.53,88.794,15.661,1.1733e-11,6.6917e-12
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
3.9027e-10
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 8 after polishing X = 
100,-4.0486,-12.455,7.2693,-32.083,13.45,-22.774,27.267,-2.7257,-18.062
6.8907,100,17.012,47.223,-1.1844,36.429,-7.6881,-21.462,-22.89,33.77
4.9784,4.2472,100,-24.093,11.054,14.679,-2.119,-23.064,58.256,4.835
-20.914,3.6185,-36.085,100,27.814,36.671,10.581,-1.943,25.4,24.888
-40.451,14.299,42.672,17.96,100,10.011,-13.976,46.594,-17.702,-26.642
25.635,-23.538,39.81,42.568,-2.7311,100,11.484,4.0472,-18.569,38.503
32.917,12.982,8.2174,10.152,-45.541,5.6659,100,-12.628,6.9408,-13.537
20.981,10.847,-7.4963,-19.211,35.014,-3.2229,22.72,100,-22.651,1.5022
9.0681,-19.267,25.907,5.5097,17.849,-20.134,1.6712,19.278,100,8.9308
-5.2501,35.034,-17.772,31.349,-16.428,35.346,-11.683,21.691,42.645,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing = 
191.38,166.07,152.13,134.04,125.6,106.85,101.26,81.097,2.0596e-14,1.376e-15
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
2.5046e-13
---------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 7--------------
Result X with rank 7 = 
100,28.774,-5.8854,-28.535,-16.301,11.986,12.468,44.275,-3.9826,-1.2146
26.04,100,8.0043,32.454,17.735,45.129,-11.459,-34.202,-42.53,8.4149
-24.37,-1.5313,100,-29.391,11.744,33.448,17.174,-28.475,47.573,-1.2647
-17.162,24.138,-34.15,100,6.5084,20.692,-12.539,-16.207,18.275,59.371
-13.481,-1.9742,12.369,26.176,100,15.015,-53.143,41.253,14.389,-14.26
17.584,32.156,17.72,23.155,13.419,100,33.969,24.86,-21.031,26.75
5.5171,-13.135,0.72129,15.024,-37.106,32.907,100,-9.7386,-10.001,-30.021
58.78,-42.683,-21.469,-20.017,29.545,15.096,-9.7424,100,16.022,3.2815
-9.1731,-48.935,50.45,4.7424,-18.33,-13.964,-3.4911,-1.6138,100,49.562
13.546,13.731,5.458,22.492,-44.537,34.217,-20.176,-1.5822,34.929,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X =
192.45,185.58,170.34,160.59,141.15,108.65,56.854,5.229e-11,4.5817e-11,2.1165e-11
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
1.0928e-09
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 7 after polishing X =
100,32.511,-10.033,-20.462,-6.0576,10.554,-14.482,41.434,-18.708,-40.139
13.775,100,23.396,34.551,7.3504,71.464,-32.158,-21.19,-15.733,-14.492
10.157,-4.294,100,-32.053,7.5237,1.002,2.7284,-26.151,52.632,26.01
-15.245,44.795,-39.416,100,23.4,35.796,19.106,10.467,46.156,29.239
-32.671,3.3933,45.707,16.78,100,-0.56624,-18.768,61.428,7.022,-30.028
5.2029,42.129,36.472,34.58,13.532,100,35.837,25.899,-22.032,27.139
48.123,1.2058,4.5767,31.667,-49.195,21.885,100,-34.039,-3.2118,-30.864
37.393,-34.692,-12.565,-16.523,47.94,-4.2831,7.417,100,-23.068,-19.177
30.99,-38.356,19.072,-0.57251,10.034,-48.13,5.9508,15.021,100,49.901
1.7583,18.887,-26.567,22.964,-13.091,44.053,-26.423,19.529,40.15,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing=
211.98,183.82,179.56,142.59,141.77,120.14,92.08,4.0897e-14,1.671e-14,3.5871e-15
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
2.6254e-13
---------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 6--------------
Result X with rank 6=
100,19.576,-12.588,-55.089,-25.675,19.078,3.4593,60.174,-20.451,7.6324
33.788,100,27.831,-0.88002,-12.623,45.786,-6.3963,-43.322,-38.283,19.667
-25.798,-24.708,100,-50.613,-15.972,12.532,26.608,-31.79,57.742,-1.2589
-33.241,35.621,-8.2557,100,18.81,46.555,-21.271,-24.369,20.817,72.791
-26.088,20.327,34.985,17.388,100,19.428,-55.216,12.739,5.8959,-20.569
26.434,36.3,36.896,27.59,18.73,100,44.681,18.91,-2.7027,18.542
-4.3587,-25.806,-14.029,26.094,-24.813,53.575,100,12.331,-19.756,-22.003
53.711,-29.027,-20.324,-10.063,54.957,23.011,-17.974,100,5.236,-8.2306
-28.134,-68.001,49.218,-5.5535,-19.295,-14.409,-13.173,4.6806,100,58.148
22.382,7.2264,21.767,22.809,-41.05,25.556,-19.846,-0.56922,62.207,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X=
218.43,201.63,174.84,165.69,142.96,138.54,1.4615e-09,1.0162e-09,4.3321e-10,7.8312e-11
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
3.907e-09
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 6 after polishing X =
100,16.303,3.504,-16.452,4.7847,13.773,-31.888,32.765,-43.52,-14.366
11.708,100,42.711,57.491,-21.323,76.247,-38.547,-36.429,-26.965,-0.39198
18.957,-14.479,100,-41.823,-12.492,-1.1055,21.589,-33.717,62.178,44.115
-43.66,58.457,-48.592,100,16.701,71.061,2.0384,11.05,36.387,58.224
-54.19,15.019,45.968,18.929,100,24.245,-4.3774,60.06,0.057336,-23.29
36.557,60.472,23.946,61.972,9.313,100,51.927,11.308,-9.5244,12.769
22.198,-7.102,-29.678,17.044,-59.889,34.579,100,-33.79,-22.19,-14.649
47.913,-27.86,-18.82,-12.24,83.803,3.0225,10.433,100,-27.563,-24.644
19.939,-48.958,14.735,-29.234,17.618,-29.031,-1.7085,19.415,100,93.539
47.286,31.242,-15.659,39.667,-1.1389,36.891,-36.319,13.068,65.991,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing=
255.2,219.43,200.46,159.2,145.99,132.04,2.4874e-14,2.2248e-14,1.1631e-14,5.8418e-15
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
6.679e-13
---------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 5--------------
Result X with rank 5=
100,15.45,-58.439,-49.616,-45.999,-14.434,0.83948,55.193,-43.742,0.11219
19.508,100,-34.195,49.509,-37.054,32.674,3.3655,-55.45,-59.912,35.611
-52.194,-51.646,100,2.0525,23.626,73.315,79.434,-3.2476,60.402,-15.434
-18.498,94.025,6.5763,100,43.924,73.77,-34.762,-37.852,-11.859,61.855
-29.085,9.7329,-18.53,35.093,100,-4.5115,-55.229,23.317,-21.446,-36.665
4.1676,60.205,15.455,40.554,53.434,100,56.785,3.0736,-60.314,-41.279
-25.486,-9.9666,41.638,-13.733,10.941,55.223,100,-12.543,-31.396,-76.273
62.595,-21.686,-47.924,-39.278,60.864,-18.085,-35.071,100,-33.607,-51.157
-17.483,-51.822,88.173,12.348,32.911,66.063,14.086,36.004,100,49.325
38.519,52.105,28.148,50.504,-10.887,84.318,-8.2395,7.632,35.946,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X=
297.68,269.31,209.18,181.52,161.52,6.4691e-11,4.5942e-11,2.4741e-11,2.0528e-11,1.1884e-11
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
7.6912e-10
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 5 after polishing X =
100,15.684,-54.633,-6.3919,-35.218,6.4023,10.376,11.807,-36.095,76.7
3.4999,100,-36.319,82.834,-41.785,28.177,23.712,-44.403,-39.191,11.396
-3.4846,-63.981,100,-53.08,-14.372,23.398,41.569,-24.184,58.097,20.597
-27.308,81.51,-1.6239,100,40.319,26.663,-38.177,12.25,35.907,10.009
-48.194,-3.2591,-15.896,27.343,100,26.292,-43.002,82.681,20.286,-50.03
26.398,32.106,21.974,36.901,4.7782,100,58.951,12.911,6.2508,35.235
6.2524,-24.735,51.704,-33.679,-41.864,73.233,100,-32.934,-15.026,-0.47737
60.226,-35.729,-40.459,-23.015,66.448,25.701,-27.978,100,4.712,34.82
24.987,-61.901,79.803,-37.258,28.054,-20.995,-40.179,19.905,100,63.152
58.916,43.544,16.652,49.687,-5.5034,-5.5268,-40.938,-3.7408,59.33,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing=
263.65,244.76,218.84,181.71,164.67,3.5416e-14,2.8257e-14,1.0719e-14,6.5159e-15,4.6975e-16
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
2.9889e-13
---------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 4--------------
Result X with rank 4=
100,112.54,-132.78,58.392,31.329,-41.849,-176.95,48.886,-53.177,96.025
8.745,100,7.4458,111.03,12.703,70.799,-76.687,-30.738,35.29,144.52
-87.805,-142.78,100,-130.01,-20.123,14.951,250.96,-22.296,-36.83,-241.1
-126.78,-29.842,201.49,100,38.57,161.9,69.7,-65.419,167.78,104.99
-43.091,-43.138,66.918,23.765,100,58.817,4.4824,42.882,51.595,-19.198
-33.959,-6.7239,49.043,18.13,127.02,100,72.373,43.988,-41.585,-112.41
26.364,-16.47,-57.308,-82.83,54.833,-11.325,100,53.805,-156.43,-222.06
48.931,17.266,-66.655,17.5,117.46,-15.197,-109.38,100,-32.341,-16.535
-143.57,-171.93,192.1,-81.556,-42.181,48.486,228.83,-62.389,100,-115.46
-117.34,-43.957,181.77,63.643,-23.508,113.89,82.667,-86.413,159.89,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X=
737.81,584.74,288.3,139.79,2.8876e-06,2.4544e-06,1.9585e-06,1.6576e-06,1.2124e-06,5.9697e-07
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
2.1091e-05
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 4 after polishing X =
100,9.8639,-51.106,5.9387,-13.582,13.259,-7.5507,5.2126,-71.942,7.2882
38.129,100,-56.117,65.178,-106.87,23.071,-64.88,-47.456,-28.063,76.176
-120.13,-110.58,100,-71.154,-13.002,-5.4129,74.198,-16.267,85.879,-81.504
-69.853,153.28,-25.962,100,-10.751,45.938,-99.097,10.912,50.775,114.38
-24.586,22.98,2.6458,14.702,100,64.651,-15.115,87.33,19.001,15.475
-34.842,-30.97,29.637,-19.7,-49.863,100,22.136,20.681,24.879,-21.688
-20.705,-150.34,69.017,-97.23,-78.511,42.768,100,-22.101,13.829,-110.01
48.141,-28.634,-11.906,-19.262,113.5,64.349,17.643,100,-33.312,-23.34
-138.27,-1.9728,65.785,-0.83483,70.812,-22.989,2.2562,19.653,100,-2.3888
-71.025,134.13,-18.334,87.538,-8.9294,-0.11616,-86.947,-11.213,51.385,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing=
477.9,321.58,256.47,163.38,7.2334e-14,3.1081e-14,1.9642e-14,1.1242e-14,9.0223e-15,4.8338e-17
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
4.0738e-12
---------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 3--------------
Result X with rank 3=
100,116.32,-136.51,42.31,26.658,-47.599,-151.77,61.631,-69.101,62.542
3.9424,100,11.635,113.01,55.009,97.379,-56.729,-12.974,13.356,102.41
-84.424,-164.84,100,-124.1,-8.789,-2.1128,202.54,-15.096,-5.3745,-204.06
-110.03,-8.8503,173.83,100,1.5944,157.15,76.005,-105.61,133.33,113.74
7.2492,1.4185,-17.819,-26.202,100,42.896,70.071,57.564,-110.37,-164.52
-3.7254,29.065,3.1458,12.444,138.64,100,79.422,53.808,-115.09,-158.71
42.097,-21.048,-80.879,-98.418,138.71,-5.0293,100,122.34,-211.49,-311.81
83.849,39.977,-129.74,-47.525,66.44,-59.496,-38.557,100,-145.89,-129.31
-131.9,-170.18,177.82,-72.983,-56.065,39.355,200.43,-84.414,100,-81.911
-112.59,-39.97,173.03,68.342,-25.939,123.35,86.569,-108.22,141.52,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X=
743.81,656.28,330.89,1.8758e-06,1.5344e-06,1.1949e-06,1.0512e-06,6.9494e-07,5.1055e-07,1.0811e-07
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
5.0542e-05
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 3 after polishing X =
100,-26.469,-65.051,10.398,-1.6366,5.3418,-17.958,53.187,-74.049,-47.756
50.84,100,-38.264,111.01,-58.999,90.487,-34.586,-23.348,31.024,25.05
-143.56,-37.211,100,-48.428,90.795,-38.359,64.263,-0.26854,1.5705,-0.77694
-32.762,147.48,12.712,100,-106,86.139,-40.583,-109.34,150.26,101.98
-48.574,12.516,37.905,67.25,100,51.717,51.69,59.052,-81.784,-49.677
-49.292,62.228,37.26,126.64,92.788,100,48.575,52.22,-72.84,-41.143
-78.085,-49.489,64.309,45.424,199.41,30.925,100,128.39,-177.13,-112.31
16.219,-66.728,-2.9675,-1.9478,106.13,-6.4422,43.311,100,-138.09,-89.515
-134.26,14.731,87.587,-41.487,1.7663,-29.384,23.973,-71.667,100,63.222
-43.54,116.02,20.619,59.118,-98.85,53.166,-35.545,-108.92,150.08,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing=
611.3,356.09,332.92,8.0006e-14,4.0259e-14,3.6014e-14,2.3059e-14,1.9193e-14,1.1879e-14,1.3531e-15
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) =
3.5428e-12
---------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 2--------------
Result X with rank 2=
100,35.357,-150.52,-50.811,-25.7,-135.28,-113.69,71.356,-76.039,-11.853
6.0305,100,-6.9669,62.649,288.44,217.01,118.96,108,-227.67,-270.07
-66.275,-12.117,100,41.273,50.563,115.69,89.898,-35.301,24.6,-23.289
-167.96,-37.553,253.28,100,107.85,277.44,219.03,-96.716,77.949,-40.178
-19.995,24.945,30.787,31.656,100,100.71,63.89,19.655,-57.772,-85.742
-61.875,-14.794,93.286,36.195,36.889,100,79.453,-36.647,30.904,-12.16
-164.4,-125.74,246,38.138,-158.08,66.849,100,-188.95,279.12,205.57
111.27,58.785,-167.06,-43.482,29.016,-105.79,-101.51,100,-128.93,-66.702
-214.19,-48.151,322.99,127.35,136.77,353.21,278.98,-123.61,100,-50.52
-125.21,-75.213,187.8,42.847,-59.502,98.2,102.58,-122.13,165.74,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X=
1075.2,736.37,3.6408e-06,5.7522e-07,4.6511e-07,3.892e-07,3.5558e-07,2.6712e-07,7.3897e-08,3.4516e-09
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
3.6716e-07
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 2 after polishing X =
100,-0.24804,-130.48,-42.365,-4.7483,-157.45,-11.343,95.714,-63.347,-84.795
85.281,100,109.08,126.75,302.51,26.105,-118.44,-26.953,-130.44,14.417
-57.111,11.729,100,43.028,38.158,108.47,-6.0987,-67.218,27.342,58.456
-150.28,22.727,245.25,100,75.521,272.4,-7.2177,-168.06,78.151,146.78
5.9292,32.766,64.345,50.768,100,43.128,-36.254,-29.843,-28.754,23.344
-56.139,7.3917,89.2,35.571,24.852,100,-1.5042,-61.592,30.032,53.88
-219.15,-68.685,133.73,-19.675,-201.37,234.26,100,-134.75,191.62,125.91
127.01,19.594,-121.96,-21.452,54.872,-168.12,-36.016,100,-95.642,-90.471
-191.86,28.717,312.44,127.18,95.502,347.28,-8.8909,-214.23,100,187.13
-150.27,-31.309,126.41,12.168,-89.784,185.9,51.433,-109.5,119.35,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing=
1040.7,559.43,5.745e-14,4.4599e-14,2.8806e-14,1.4692e-14,1.0847e-14,4.2368e-15,3.5015e-15,2.0289e-15
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
8.6239e-13
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result of nuclear norm method=
100,-8.1293,-0.60312,-3.4117,-10.473,8.3298,-6.1287,-2.6338,-7.4888,-8.9142
-8.1302,100,-0.87675,-11.124,3.9651,-6.6471,9.7272,7.3311,-2.4482,5.0299
-0.60327,-0.87613,100,0.089285,2.5751,2.342,4.89,-0.22312,-0.74453,6.0877
-3.4114,-11.124,0.089471,100,7.7007,0.73386,-8.6339,-4.9456,-0.12911,2.9613
-10.473,3.9644,2.5752,7.7008,100,0.52156,-5.7501,12.189,3.0745,-5.751
8.3292,-6.6474,2.3423,0.73383,0.52169,100,-2.6556,-8.0962,6.4914,-9.0466
-6.1281,9.7276,4.8895,-8.6336,-5.7497,-2.656,100,8.7509,-4.205,1.2311
-2.6339,7.3309,-0.22335,-4.9458,12.189,-8.0964,8.751,100,-3.642,8.2943
-7.4888,-2.4472,-0.74481,-0.12928,3.0735,6.4909,-4.2054,-3.6418,100,9.144
-8.9143,5.0303,6.0875,2.9617,-5.751,-9.0464,1.232,8.2944,9.1434,100
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  nuclear norm result=
136.69,120.78,110.55,104.77,102.91,96.328,91.019,86.234,79.334,71.386
---------------------------------------------------------------------------------------------------------------------------------------------------------
Diff in constraint satisfaction (norm(AX(:)-b)) = 
7.1452e-12
---------------------------------------------------------------------------------------------------------------------------------------------------------


==> anc/Knapsack.txt <==
Weights = 
5,1,1,5,4,1,5,3,3,4,4,5,2,1,4,2,5,2,5,1,1,5,1,4,4,3,2,5,2,3,1,2,2,5,2,2,3,4,1,5,1,3,1,4,4,2,4,3,5,3
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Values = 
5,3,2,3,2,5,3,2,3,4,3,1,5,3,2,2,2,3,3,4,1,5,4,1,5,1,4,3,1,1,4,4,3,1,3,1,4,3,2,5,4,5,1,1,4,4,4,3,3,4
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Minimum Total Value = 
100
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Maximum Total Value = 
100
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X_init = 
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result X = 
1,1,1,2.001e-11,1,1.9715e-11,1,1,1,1,1,1,1.9051e-11,1,2.0686e-11,1.9715e-11,1.99e-11,1.9634e-11,2.0577e-11,1,1,1.9378e-11,1,1,1.912e-11,1,1,1,2.0303e-11,1,1,1,1,1,1.9051e-11,2.0577e-11,1.9282e-11,1,1,2.001e-11,1,1,1,1,1.912e-11,5.394e-11,1,5.403e-11,2.0479e-11,2.0303e-11,1
1,1,1,1.9106e-11,1,1.8884e-11,1,1,1,1,1,1,1.8331e-11,1,1.9684e-11,1.8884e-11,1.9024e-11,1.8822e-11,1.9603e-11,1,1,1.8578e-11,1,1,1.8383e-11,1,1,1,1.9392e-11,1,1,1,1,1,1.8331e-11,1.9603e-11,1.8505e-11,1,1,1.9106e-11,1,1,1,1,1.8383e-11,7.9521e-11,1,7.9661e-11,1.9529e-11,1.9392e-11,1
1,1,1,1.8956e-11,1,1.8742e-11,1,1,1,1,1,1,1.8208e-11,1,1.9513e-11,1.8742e-11,1.8877e-11,1.8681e-11,1.9435e-11,1,1,1.8448e-11,1,1,1.8259e-11,1,1,1,1.9231e-11,1,1,1,1,1,1.8208e-11,1.9435e-11,1.8378e-11,1,1,1.8956e-11,1,1,1,1,1.8259e-11,7.9367e-11,1,7.9507e-11,1.9364e-11,1.9231e-11,1
2.001e-11,1.9106e-11,1.8956e-11,2.001e-11,1.8879e-11,1.5816e-12,1.9161e-11,1.8879e-11,1.8771e-11,1.8915e-11,1.9018e-11,1.8897e-11,1.351e-12,1.9148e-11,1.9174e-12,1.5816e-12,1.6551e-12,1.5487e-12,1.8756e-12,1.8879e-11,1.9068e-11,1.4812e-12,1.9106e-11,1.9068e-11,1.3795e-12,1.912e-11,1.8597e-11,1.9051e-11,1.7672e-12,1.8626e-11,1.8597e-11,1.9e-11,1.8869e-11,1.8935e-11,1.351e-12,1.8756e-12,1.4441e-12,1.9034e-11,1.8897e-11,1.6976e-12,1.9106e-11,1.9068e-11,1.9134e-11,1.8657e-11,1.3795e-12,2.6055e-12,1.8869e-11,2.6062e-12,1.8374e-12,1.7672e-12,1.9034e-11
1,1,1,1.8879e-11,1,1.8681e-11,1,1,1,1,1,1,1.816e-11,1,1.9428e-11,1.8681e-11,1.8806e-11,1.8624e-11,1.9355e-11,1,1,1.8381e-11,1,1,1.8208e-11,1,1,1,1.9165e-11,1,1,1,1,1,1.816e-11,1.9355e-11,1.8317e-11,1,1,1.8879e-11,1,1,1,1,1.8208e-11,7.9311e-11,1,7.9451e-11,1.9289e-11,1.9165e-11,1
1.9715e-11,1.8884e-11,1.8742e-11,1.5816e-12,1.8681e-11,1.9715e-11,1.8926e-11,1.8681e-11,1.8578e-11,1.8709e-11,1.8803e-11,1.8694e-11,1.2734e-12,1.8915e-11,1.7833e-12,1.4824e-12,1.5448e-12,1.4546e-12,1.7474e-12,1.8681e-11,1.8842e-11,1.3848e-12,1.8884e-11,1.8842e-11,1.2974e-12,1.8894e-11,1.842e-11,1.8829e-11,1.656e-12,1.8444e-11,1.842e-11,1.8775e-11,1.8647e-11,1.8725e-11,1.2734e-12,1.7474e-12,1.3524e-12,1.8816e-11,1.8694e-11,1.5816e-12,1.8884e-11,1.8842e-11,1.8905e-11,1.847e-11,1.2974e-12,2.5332e-12,1.8647e-11,2.534e-12,1.7151e-12,1.656e-12,1.8816e-11
1,1,1,1.9161e-11,1,1.8926e-11,1,1,1,1,1,1,1.8363e-11,1,1.9745e-11,1.8926e-11,1.9074e-11,1.8861e-11,1.9658e-11,1,1,1.8626e-11,1,1,1.8419e-11,1,1,1,1.9437e-11,1,1,1,1,1,1.8363e-11,1.9658e-11,1.8548e-11,1,1,1.9161e-11,1,1,1,1,1.8419e-11,7.9558e-11,1,7.9698e-11,1.958e-11,1.9437e-11,1
1,1,1,1.8879e-11,1,1.8681e-11,1,1,1,1,1,1,1.816e-11,1,1.9428e-11,1.8681e-11,1.8806e-11,1.8624e-11,1.9355e-11,1,1,1.8381e-11,1,1,1.8208e-11,1,1,1,1.9165e-11,1,1,1,1,1,1.816e-11,1.9355e-11,1.8317e-11,1,1,1.8879e-11,1,1,1,1,1.8208e-11,7.9311e-11,1,7.9451e-11,1.9289e-11,1.9165e-11,1
1,1,1,1.8771e-11,1,1.8578e-11,1,1,1,1,1,1,1.8072e-11,1,1.9305e-11,1.8578e-11,1.87e-11,1.8523e-11,1.9235e-11,1,1,1.8288e-11,1,1,1.8119e-11,1,1,1,1.9049e-11,1,1,1,1,1,1.8072e-11,1.9235e-11,1.8225e-11,1,1,1.8771e-11,1,1,1,1,1.8119e-11,7.9183e-11,1,7.9323e-11,1.917e-11,1.9049e-11,1
1,1,1,1.8915e-11,1,1.8709e-11,1,1,1,1,1,1,1.8182e-11,1,1.9468e-11,1.8709e-11,1.8839e-11,1.865e-11,1.9392e-11,1,1,1.8413e-11,1,1,1.8231e-11,1,1,1,1.9195e-11,1,1,1,1,1,1.8182e-11,1.9392e-11,1.8345e-11,1,1,1.8915e-11,1,1,1,1,1.8231e-11,7.933e-11,1,7.947e-11,1.9323e-11,1.9195e-11,1
1,1,1,1.9018e-11,1,1.8803e-11,1,1,1,1,1,1,1.8262e-11,1,1.9585e-11,1.8803e-11,1.8939e-11,1.8743e-11,1.9506e-11,1,1,1.8502e-11,1,1,1.8313e-11,1,1,1,1.9302e-11,1,1,1,1,1,1.8262e-11,1.9506e-11,1.8431e-11,1,1,1.9018e-11,1,1,1,1,1.8313e-11,7.9435e-11,1,7.9575e-11,1.9434e-11,1.9302e-11,1
1,1,1,1.8897e-11,1,1.8694e-11,1,1,1,1,1,1,1.8171e-11,1,1.9447e-11,1.8694e-11,1.8822e-11,1.8636e-11,1.9373e-11,1,1,1.8396e-11,1,1,1.8219e-11,1,1,1,1.9179e-11,1,1,1,1,1,1.8171e-11,1.9373e-11,1.833e-11,1,1,1.8897e-11,1,1,1,1,1.8219e-11,7.9319e-11,1,7.9459e-11,1.9305e-11,1.9179e-11,1
1.9051e-11,1.8331e-11,1.8208e-11,1.351e-12,1.816e-11,1.2734e-12,1.8363e-11,1.816e-11,1.8072e-11,1.8182e-11,1.8262e-11,1.8171e-11,1.9051e-11,1.8355e-11,1.5213e-12,1.2734e-12,1.3224e-12,1.2514e-12,1.4933e-12,1.816e-11,1.8293e-11,1.1864e-12,1.8331e-11,1.8293e-11,1.1183e-12,1.8338e-11,1.7939e-11,1.8282e-11,1.4212e-12,1.7958e-11,1.7939e-11,1.8228e-11,1.8102e-11,1.8195e-11,1.0993e-12,1.4933e-12,1.1614e-12,1.8272e-11,1.8171e-11,1.351e-12,1.8331e-11,1.8293e-11,1.8346e-11,1.7979e-11,1.1183e-12,2.2708e-12,1.8102e-11,2.2716e-12,1.468e-12,1.4212e-12,1.8272e-11
1,1,1,1.9148e-11,1,1.8915e-11,1,1,1,1,1,1,1.8355e-11,1,1.9729e-11,1.8915e-11,1.9061e-11,1.8851e-11,1.9644e-11,1,1,1.8614e-11,1,1,1.8409e-11,1,1,1,1.9425e-11,1,1,1,1,1,1.8355e-11,1.9644e-11,1.8537e-11,1,1,1.9148e-11,1,1,1,1,1.8409e-11,7.9544e-11,1,7.9684e-11,1.9567e-11,1.9425e-11,1
2.0686e-11,1.9684e-11,1.9513e-11,1.9174e-12,1.9428e-11,1.7833e-12,1.9745e-11,1.9428e-11,1.9305e-11,1.9468e-11,1.9585e-11,1.9447e-11,1.5213e-12,1.9729e-11,2.0686e-11,1.7833e-12,1.8677e-12,1.7459e-12,2.1183e-12,1.9428e-11,1.9639e-11,1.6709e-12,1.9684e-11,1.9639e-11,1.5536e-12,1.9699e-11,1.9109e-11,1.9621e-11,1.9939e-12,1.9141e-11,1.9109e-11,1.9568e-11,1.9431e-11,1.949e-11,1.5213e-12,2.1183e-12,1.6276e-12,1.9602e-11,1.9447e-11,1.9174e-12,1.9684e-11,1.9639e-11,1.9714e-11,1.9177e-11,1.5536e-12,2.8982e-12,1.9432e-11,2.8989e-12,2.0741e-12,1.9939e-12,1.9602e-11
1.9715e-11,1.8884e-11,1.8742e-11,1.5816e-12,1.8681e-11,1.4824e-12,1.8926e-11,1.8681e-11,1.8578e-11,1.8709e-11,1.8803e-11,1.8694e-11,1.2734e-12,1.8915e-11,1.7833e-12,1.9715e-11,1.5448e-12,1.4546e-12,1.7474e-12,1.8681e-11,1.8842e-11,1.3848e-12,1.8884e-11,1.8842e-11,1.2974e-12,1.8894e-11,1.842e-11,1.8829e-11,1.656e-12,1.8444e-11,1.842e-11,1.8775e-11,1.8647e-11,1.8725e-11,1.2734e-12,1.7474e-12,1.3524e-12,1.8816e-11,1.8694e-11,1.5816e-12,1.8884e-11,1.8842e-11,1.8905e-11,1.847e-11,1.2974e-12,2.5332e-12,1.8647e-11,2.534e-12,1.7151e-12,1.656e-12,1.8816e-11
1.99e-11,1.9024e-11,1.8877e-11,1.6551e-12,1.8806e-11,1.5448e-12,1.9074e-11,1.8806e-11,1.87e-11,1.8839e-11,1.8939e-11,1.8822e-11,1.3224e-12,1.9061e-11,1.8677e-12,1.5448e-12,1.99e-11,1.5138e-12,1.828e-12,1.8806e-11,1.8984e-11,1.4462e-12,1.9024e-11,1.8984e-11,1.3493e-12,1.9036e-11,1.8533e-11,1.8969e-11,1.7257e-12,1.856e-11,1.8533e-11,1.8917e-11,1.8787e-11,1.8858e-11,1.3224e-12,1.828e-12,1.4106e-12,1.8953e-11,1.8822e-11,1.6551e-12,1.9024e-11,1.8984e-11,1.9049e-11,1.8589e-11,1.3493e-12,2.5796e-12,1.8787e-11,2.5803e-12,1.7918e-12,1.7257e-12,1.8953e-11
1.9634e-11,1.8822e-11,1.8681e-11,1.5487e-12,1.8624e-11,1.4546e-12,1.8861e-11,1.8624e-11,1.8523e-11,1.865e-11,1.8743e-11,1.8636e-11,1.2514e-12,1.8851e-11,1.7459e-12,1.4546e-12,1.5138e-12,1.9634e-11,1.7119e-12,1.8624e-11,1.8779e-11,1.357e-12,1.8822e-11,1.8779e-11,1.2742e-12,1.8831e-11,1.8368e-11,1.8766e-11,1.6252e-12,1.8391e-11,1.8368e-11,1.8712e-11,1.8584e-11,1.8665e-11,1.2514e-12,1.7119e-12,1.3263e-12,1.8754e-11,1.8636e-11,1.5487e-12,1.8822e-11,1.8779e-11,1.8841e-11,1.8416e-11,1.2742e-12,2.5116e-12,1.8584e-11,2.5123e-12,1.6812e-12,1.6252e-12,1.8754e-11
2.0577e-11,1.9603e-11,1.9435e-11,1.8756e-12,1.9355e-11,1.7474e-12,1.9658e-11,1.9355e-11,1.9235e-11,1.9392e-11,1.9506e-11,1.9373e-11,1.4933e-12,1.9644e-11,2.1183e-12,1.7474e-12,1.828e-12,1.7119e-12,2.0577e-11,1.9355e-11,1.9557e-11,1.6367e-12,1.9603e-11,1.9557e-11,1.5241e-12,1.9616e-11,1.9044e-11,1.9539e-11,1.9537e-12,1.9075e-11,1.9044e-11,1.9486e-11,1.9351e-11,1.9413e-11,1.4933e-12,2.0718e-12,1.5949e-12,1.9522e-11,1.9373e-11,1.8756e-12,1.9603e-11,1.9557e-11,1.963e-11,1.9108e-11,1.5241e-12,2.8736e-12,1.9351e-11,2.8744e-12,2.0298e-12,1.9537e-12,1.9522e-11
1,1,1,1.8879e-11,1,1.8681e-11,1,1,1,1,1,1,1.816e-11,1,1.9428e-11,1.8681e-11,1.8806e-11,1.8624e-11,1.9355e-11,1,1,1.8381e-11,1,1,1.8208e-11,1,1,1,1.9165e-11,1,1,1,1,1,1.816e-11,1.9355e-11,1.8317e-11,1,1,1.8879e-11,1,1,1,1,1.8208e-11,7.9311e-11,1,7.9451e-11,1.9289e-11,1.9165e-11,1
1,1,1,1.9068e-11,1,1.8842e-11,1,1,1,1,1,1,1.8293e-11,1,1.9639e-11,1.8842e-11,1.8984e-11,1.8779e-11,1.9557e-11,1,1,1.8544e-11,1,1,1.8346e-11,1,1,1,1.9344e-11,1,1,1,1,1,1.8293e-11,1.9557e-11,1.847e-11,1,1,1.9068e-11,1,1,1,1,1.8346e-11,7.9474e-11,1,7.9614e-11,1.9482e-11,1.9344e-11,1
1.9378e-11,1.8578e-11,1.8448e-11,1.4812e-12,1.8381e-11,1.3848e-12,1.8626e-11,1.8381e-11,1.8288e-11,1.8413e-11,1.8502e-11,1.8396e-11,1.1864e-12,1.8614e-11,1.6709e-12,1.3848e-12,1.4462e-12,1.357e-12,1.6367e-12,1.8381e-11,1.8544e-11,1.9378e-11,1.8578e-11,1.8544e-11,1.2105e-12,1.859e-11,1.8137e-11,1.853e-11,1.5461e-12,1.8162e-11,1.8137e-11,1.848e-11,1.8351e-11,1.843e-11,1.1864e-12,1.6367e-12,1.2648e-12,1.8516e-11,1.8396e-11,1.4812e-12,1.8578e-11,1.8544e-11,1.8602e-11,1.8189e-11,1.2105e-12,2.359e-12,1.8352e-11,2.3598e-12,1.605e-12,1.5461e-12,1.8516e-11
1,1,1,1.9106e-11,1,1.8884e-11,1,1,1,1,1,1,1.8331e-11,1,1.9684e-11,1.8884e-11,1.9024e-11,1.8822e-11,1.9603e-11,1,1,1.8578e-11,1,1,1.8383e-11,1,1,1,1.9392e-11,1,1,1,1,1,1.8331e-11,1.9603e-11,1.8505e-11,1,1,1.9106e-11,1,1,1,1,1.8383e-11,7.9521e-11,1,7.9661e-11,1.9529e-11,1.9392e-11,1
1,1,1,1.9068e-11,1,1.8842e-11,1,1,1,1,1,1,1.8293e-11,1,1.9639e-11,1.8842e-11,1.8984e-11,1.8779e-11,1.9557e-11,1,1,1.8544e-11,1,1,1.8346e-11,1,1,1,1.9344e-11,1,1,1,1,1,1.8293e-11,1.9557e-11,1.847e-11,1,1,1.9068e-11,1,1,1,1,1.8346e-11,7.9474e-11,1,7.9614e-11,1.9482e-11,1.9344e-11,1
1.912e-11,1.8383e-11,1.8259e-11,1.3795e-12,1.8208e-11,1.2974e-12,1.8419e-11,1.8208e-11,1.8119e-11,1.8231e-11,1.8313e-11,1.8219e-11,1.1183e-12,1.8409e-11,1.5536e-12,1.2974e-12,1.3493e-12,1.2742e-12,1.5241e-12,1.8208e-11,1.8346e-11,1.2105e-12,1.8383e-11,1.8346e-11,1.912e-11,1.8392e-11,1.7982e-11,1.8335e-11,1.4479e-12,1.8002e-11,1.7982e-11,1.8281e-11,1.8156e-11,1.8245e-11,1.1183e-12,1.5241e-12,1.1841e-12,1.8324e-11,1.8219e-11,1.3795e-12,1.8383e-11,1.8346e-11,1.84e-11,1.8024e-11,1.1384e-12,2.2894e-12,1.8156e-11,2.2902e-12,1.4973e-12,1.4479e-12,1.8324e-11
1,1,1,1.912e-11,1,1.8894e-11,1,1,1,1,1,1,1.8338e-11,1,1.9699e-11,1.8894e-11,1.9036e-11,1.8831e-11,1.9616e-11,1,1,1.859e-11,1,1,1.8392e-11,1,1,1,1.9403e-11,1,1,1,1,1,1.8338e-11,1.9616e-11,1.8515e-11,1,1,1.912e-11,1,1,1,1,1.8392e-11,7.9526e-11,1,7.9666e-11,1.9541e-11,1.9403e-11,1
1,1,1,1.8597e-11,1,1.842e-11,1,1,1,1,1,1,1.7939e-11,1,1.9109e-11,1.842e-11,1.8533e-11,1.8368e-11,1.9044e-11,1,1,1.8137e-11,1,1,1.7982e-11,1,1,1,1.8872e-11,1,1,1,1,1,1.7939e-11,1.9044e-11,1.808e-11,1,1,1.8597e-11,1,1,1,1,1.7982e-11,7.8995e-11,1,7.9135e-11,1.8984e-11,1.8872e-11,1
1,1,1,1.9051e-11,1,1.8829e-11,1,1,1,1,1,1,1.8282e-11,1,1.9621e-11,1.8829e-11,1.8969e-11,1.8766e-11,1.9539e-11,1,1,1.853e-11,1,1,1.8335e-11,1,1,1,1.9329e-11,1,1,1,1,1,1.8282e-11,1.9539e-11,1.8457e-11,1,1,1.9051e-11,1,1,1,1,1.8335e-11,7.9457e-11,1,7.9597e-11,1.9465e-11,1.9329e-11,1
2.0303e-11,1.9392e-11,1.9231e-11,1.7672e-12,1.9165e-11,1.656e-12,1.9437e-11,1.9165e-11,1.9049e-11,1.9195e-11,1.9302e-11,1.9179e-11,1.4212e-12,1.9425e-11,1.9939e-12,1.656e-12,1.7257e-12,1.6252e-12,1.9537e-12,1.9165e-11,1.9344e-11,1.5461e-12,1.9392e-11,1.9344e-11,1.4479e-12,1.9403e-11,1.8872e-11,1.9329e-11,2.0303e-11,1.8898e-11,1.8872e-11,1.9272e-11,1.914e-11,1.9212e-11,1.4212e-12,1.9537e-12,1.5094e-12,1.9315e-11,1.9179e-11,1.7672e-12,1.9392e-11,1.9344e-11,1.9414e-11,1.8927e-11,1.4479e-12,2.8035e-12,1.914e-11,2.8043e-12,1.9176e-12,1.8519e-12,1.9315e-11
1,1,1,1.8626e-11,1,1.8444e-11,1,1,1,1,1,1,1.7958e-11,1,1.9141e-11,1.8444e-11,1.856e-11,1.8391e-11,1.9075e-11,1,1,1.8162e-11,1,1,1.8002e-11,1,1,1,1.8898e-11,1,1,1,1,1,1.7958e-11,1.9075e-11,1.8103e-11,1,1,1.8626e-11,1,1,1,1,1.8002e-11,7.9019e-11,1,7.916e-11,1.9013e-11,1.8898e-11,1
1,1,1,1.8597e-11,1,1.842e-11,1,1,1,1,1,1,1.7939e-11,1,1.9109e-11,1.842e-11,1.8533e-11,1.8368e-11,1.9044e-11,1,1,1.8137e-11,1,1,1.7982e-11,1,1,1,1.8872e-11,1,1,1,1,1,1.7939e-11,1.9044e-11,1.808e-11,1,1,1.8597e-11,1,1,1,1,1.7982e-11,7.8995e-11,1,7.9135e-11,1.8984e-11,1.8872e-11,1
1,1,1,1.9e-11,1,1.8775e-11,1,1,1,1,1,1,1.8228e-11,1,1.9568e-11,1.8775e-11,1.8917e-11,1.8712e-11,1.9486e-11,1,1,1.848e-11,1,1,1.8281e-11,1,1,1,1.9272e-11,1,1,1,1,1,1.8228e-11,1.9486e-11,1.8406e-11,1,1,1.9e-11,1,1,1,1,1.8281e-11,8.2743e-11,1,8.2889e-11,1.9411e-11,1.9272e-11,1
1,1,1,1.8869e-11,1,1.8647e-11,1,1,1,1,1,1,1.8102e-11,1,1.9431e-11,1.8647e-11,1.8787e-11,1.8584e-11,1.9351e-11,1,1,1.8351e-11,1,1,1.8156e-11,1,1,1,1.914e-11,1,1,1,1,1,1.8102e-11,1.9351e-11,1.8278e-11,1,1,1.8869e-11,1,1,1,1,1.8156e-11,9.2075e-11,1,9.2239e-11,1.9277e-11,1.914e-11,1
1,1,1,1.8935e-11,1,1.8725e-11,1,1,1,1,1,1,1.8195e-11,1,1.949e-11,1.8725e-11,1.8858e-11,1.8665e-11,1.9413e-11,1,1,1.843e-11,1,1,1.8245e-11,1,1,1,1.9212e-11,1,1,1,1,1,1.8195e-11,1.9413e-11,1.8361e-11,1,1,1.8935e-11,1,1,1,1,1.8245e-11,7.9346e-11,1,7.9486e-11,1.9343e-11,1.9212e-11,1
1.9051e-11,1.8331e-11,1.8208e-11,1.351e-12,1.816e-11,1.2734e-12,1.8363e-11,1.816e-11,1.8072e-11,1.8182e-11,1.8262e-11,1.8171e-11,1.0993e-12,1.8355e-11,1.5213e-12,1.2734e-12,1.3224e-12,1.2514e-12,1.4933e-12,1.816e-11,1.8293e-11,1.1864e-12,1.8331e-11,1.8293e-11,1.1183e-12,1.8338e-11,1.7939e-11,1.8282e-11,1.4212e-12,1.7958e-11,1.7939e-11,1.8228e-11,1.8102e-11,1.8195e-11,1.9051e-11,1.4933e-12,1.1614e-12,1.8272e-11,1.8171e-11,1.351e-12,1.8331e-11,1.8293e-11,1.8346e-11,1.7979e-11,1.1183e-12,2.2708e-12,1.8102e-11,2.2716e-12,1.468e-12,1.4212e-12,1.8272e-11
2.0577e-11,1.9603e-11,1.9435e-11,1.8756e-12,1.9355e-11,1.7474e-12,1.9658e-11,1.9355e-11,1.9235e-11,1.9392e-11,1.9506e-11,1.9373e-11,1.4933e-12,1.9644e-11,2.1183e-12,1.7474e-12,1.828e-12,1.7119e-12,2.0718e-12,1.9355e-11,1.9557e-11,1.6367e-12,1.9603e-11,1.9557e-11,1.5241e-12,1.9616e-11,1.9044e-11,1.9539e-11,1.9537e-12,1.9075e-11,1.9044e-11,1.9486e-11,1.9351e-11,1.9413e-11,1.4933e-12,2.0577e-11,1.5949e-12,1.9522e-11,1.9373e-11,1.8756e-12,1.9603e-11,1.9557e-11,1.963e-11,1.9108e-11,1.5241e-12,2.8736e-12,1.9351e-11,2.8744e-12,2.0298e-12,1.9537e-12,1.9522e-11
1.9282e-11,1.8505e-11,1.8378e-11,1.4441e-12,1.8317e-11,1.3524e-12,1.8548e-11,1.8317e-11,1.8225e-11,1.8345e-11,1.8431e-11,1.833e-11,1.1614e-12,1.8537e-11,1.6276e-12,1.3524e-12,1.4106e-12,1.3263e-12,1.5949e-12,1.8317e-11,1.847e-11,1.2648e-12,1.8505e-11,1.847e-11,1.1841e-12,1.8515e-11,1.808e-11,1.8457e-11,1.5094e-12,1.8103e-11,1.808e-11,1.8406e-11,1.8278e-11,1.8361e-11,1.1614e-12,1.5949e-12,1.9282e-11,1.8444e-11,1.833e-11,1.4441e-12,1.8505e-11,1.847e-11,1.8526e-11,1.8128e-11,1.1841e-12,2.3326e-12,1.8279e-11,2.3334e-12,1.5649e-12,1.5094e-12,1.8444e-11
1,1,1,1.9034e-11,1,1.8816e-11,1,1,1,1,1,1,1.8272e-11,1,1.9602e-11,1.8816e-11,1.8953e-11,1.8754e-11,1.9522e-11,1,1,1.8516e-11,1,1,1.8324e-11,1,1,1,1.9315e-11,1,1,1,1,1,1.8272e-11,1.9522e-11,1.8444e-11,1,1,1.9034e-11,1,1,1,1,1.8324e-11,7.9444e-11,1,7.9584e-11,1.9449e-11,1.9315e-11,1
1,1,1,1.8897e-11,1,1.8694e-11,1,1,1,1,1,1,1.8171e-11,1,1.9447e-11,1.8694e-11,1.8822e-11,1.8636e-11,1.9373e-11,1,1,1.8396e-11,1,1,1.8219e-11,1,1,1,1.9179e-11,1,1,1,1,1,1.8171e-11,1.9373e-11,1.833e-11,1,1,1.8897e-11,1,1,1,1,1.8219e-11,7.9319e-11,1,7.9459e-11,1.9305e-11,1.9179e-11,1
2.001e-11,1.9106e-11,1.8956e-11,1.6976e-12,1.8879e-11,1.5816e-12,1.9161e-11,1.8879e-11,1.8771e-11,1.8915e-11,1.9018e-11,1.8897e-11,1.351e-12,1.9148e-11,1.9174e-12,1.5816e-12,1.6551e-12,1.5487e-12,1.8756e-12,1.8879e-11,1.9068e-11,1.4812e-12,1.9106e-11,1.9068e-11,1.3795e-12,1.912e-11,1.8597e-11,1.9051e-11,1.7672e-12,1.8626e-11,1.8597e-11,1.9e-11,1.8869e-11,1.8935e-11,1.351e-12,1.8756e-12,1.4441e-12,1.9034e-11,1.8897e-11,2.001e-11,1.9106e-11,1.9068e-11,1.9134e-11,1.8657e-11,1.3795e-12,2.6055e-12,1.8869e-11,2.6062e-12,1.8374e-12,1.7672e-12,1.9034e-11
1,1,1,1.9106e-11,1,1.8884e-11,1,1,1,1,1,1,1.8331e-11,1,1.9684e-11,1.8884e-11,1.9024e-11,1.8822e-11,1.9603e-11,1,1,1.8578e-11,1,1,1.8383e-11,1,1,1,1.9392e-11,1,1,1,1,1,1.8331e-11,1.9603e-11,1.8505e-11,1,1,1.9106e-11,1,1,1,1,1.8383e-11,7.9521e-11,1,7.9661e-11,1.9529e-11,1.9392e-11,1
1,1,1,1.9068e-11,1,1.8842e-11,1,1,1,1,1,1,1.8293e-11,1,1.9639e-11,1.8842e-11,1.8984e-11,1.8779e-11,1.9557e-11,1,1,1.8544e-11,1,1,1.8346e-11,1,1,1,1.9344e-11,1,1,1,1,1,1.8293e-11,1.9557e-11,1.847e-11,1,1,1.9068e-11,1,1,1,1,1.8346e-11,7.9474e-11,1,7.9614e-11,1.9482e-11,1.9344e-11,1
1,1,1,1.9134e-11,1,1.8905e-11,1,1,1,1,1,1,1.8346e-11,1,1.9714e-11,1.8905e-11,1.9049e-11,1.8841e-11,1.963e-11,1,1,1.8602e-11,1,1,1.84e-11,1,1,1,1.9414e-11,1,1,1,1,1,1.8346e-11,1.963e-11,1.8526e-11,1,1,1.9134e-11,1,1,1,1,1.84e-11,7.9534e-11,1,7.9674e-11,1.9554e-11,1.9414e-11,1
1,1,1,1.8657e-11,1,1.847e-11,1,1,1,1,1,1,1.7979e-11,1,1.9177e-11,1.847e-11,1.8589e-11,1.8416e-11,1.9108e-11,1,1,1.8189e-11,1,1,1.8024e-11,1,1,1,1.8927e-11,1,1,1,1,1,1.7979e-11,1.9108e-11,1.8128e-11,1,1,1.8657e-11,1,1,1,1,1.8024e-11,7.9049e-11,1,7.9189e-11,1.9045e-11,1.8927e-11,1
1.912e-11,1.8383e-11,1.8259e-11,1.3795e-12,1.8208e-11,1.2974e-12,1.8419e-11,1.8208e-11,1.8119e-11,1.8231e-11,1.8313e-11,1.8219e-11,1.1183e-12,1.8409e-11,1.5536e-12,1.2974e-12,1.3493e-12,1.2742e-12,1.5241e-12,1.8208e-11,1.8346e-11,1.2105e-12,1.8383e-11,1.8346e-11,1.1384e-12,1.8392e-11,1.7982e-11,1.8335e-11,1.4479e-12,1.8002e-11,1.7982e-11,1.8281e-11,1.8156e-11,1.8245e-11,1.1183e-12,1.5241e-12,1.1841e-12,1.8324e-11,1.8219e-11,1.3795e-12,1.8383e-11,1.8346e-11,1.84e-11,1.8024e-11,1.912e-11,2.2894e-12,1.8156e-11,2.2902e-12,1.4973e-12,1.4479e-12,1.8324e-11
5.394e-11,7.9521e-11,7.9367e-11,2.6055e-12,7.9311e-11,2.5332e-12,7.9558e-11,7.9311e-11,7.9183e-11,7.933e-11,7.9435e-11,7.9319e-11,2.2708e-12,7.9544e-11,2.8982e-12,2.5332e-12,2.5796e-12,2.5116e-12,2.8736e-12,7.9311e-11,7.9474e-11,2.359e-12,7.9521e-11,7.9474e-11,2.2894e-12,7.9526e-11,7.8995e-11,7.9457e-11,2.8035e-12,7.9019e-11,7.8995e-11,8.2743e-11,9.2075e-11,7.9346e-11,2.2708e-12,2.8736e-12,2.3326e-12,7.9444e-11,7.9319e-11,2.6055e-12,7.9521e-11,7.9474e-11,7.9534e-11,7.9049e-11,2.2894e-12,5.394e-11,9.2058e-11,2.0024e-11,2.8502e-12,2.8035e-12,7.9444e-11
1,1,1,1.8869e-11,1,1.8647e-11,1,1,1,1,1,1,1.8102e-11,1,1.9432e-11,1.8647e-11,1.8787e-11,1.8584e-11,1.9351e-11,1,1,1.8352e-11,1,1,1.8156e-11,1,1,1,1.914e-11,1,1,1,1,1,1.8102e-11,1.9351e-11,1.8279e-11,1,1,1.8869e-11,1,1,1,1,1.8156e-11,9.2058e-11,1,9.2222e-11,1.9277e-11,1.914e-11,1
5.403e-11,7.9661e-11,7.9507e-11,2.6062e-12,7.9451e-11,2.534e-12,7.9698e-11,7.9451e-11,7.9323e-11,7.947e-11,7.9575e-11,7.9459e-11,2.2716e-12,7.9684e-11,2.8989e-12,2.534e-12,2.5803e-12,2.5123e-12,2.8744e-12,7.9451e-11,7.9614e-11,2.3598e-12,7.9661e-11,7.9614e-11,2.2902e-12,7.9666e-11,7.9135e-11,7.9597e-11,2.8043e-12,7.916e-11,7.9135e-11,8.2889e-11,9.2239e-11,7.9486e-11,2.2716e-12,2.8744e-12,2.3334e-12,7.9584e-11,7.9459e-11,2.6062e-12,7.9661e-11,7.9614e-11,7.9674e-11,7.9189e-11,2.2902e-12,2.0024e-11,9.2222e-11,5.403e-11,2.8509e-12,2.8043e-12,7.9584e-11
2.0479e-11,1.9529e-11,1.9364e-11,1.8374e-12,1.9289e-11,1.7151e-12,1.958e-11,1.9289e-11,1.917e-11,1.9323e-11,1.9434e-11,1.9305e-11,1.468e-12,1.9567e-11,2.0741e-12,1.7151e-12,1.7918e-12,1.6812e-12,2.0298e-12,1.9289e-11,1.9482e-11,1.605e-12,1.9529e-11,1.9482e-11,1.4973e-12,1.9541e-11,1.8984e-11,1.9465e-11,1.9176e-12,1.9013e-11,1.8984e-11,1.9411e-11,1.9277e-11,1.9343e-11,1.468e-12,2.0298e-12,1.5649e-12,1.9449e-11,1.9305e-11,1.8374e-12,1.9529e-11,1.9482e-11,1.9554e-11,1.9045e-11,1.4973e-12,2.8502e-12,1.9277e-11,2.8509e-12,2.0479e-11,1.9176e-12,1.9449e-11
2.0303e-11,1.9392e-11,1.9231e-11,1.7672e-12,1.9165e-11,1.656e-12,1.9437e-11,1.9165e-11,1.9049e-11,1.9195e-11,1.9302e-11,1.9179e-11,1.4212e-12,1.9425e-11,1.9939e-12,1.656e-12,1.7257e-12,1.6252e-12,1.9537e-12,1.9165e-11,1.9344e-11,1.5461e-12,1.9392e-11,1.9344e-11,1.4479e-12,1.9403e-11,1.8872e-11,1.9329e-11,1.8519e-12,1.8898e-11,1.8872e-11,1.9272e-11,1.914e-11,1.9212e-11,1.4212e-12,1.9537e-12,1.5094e-12,1.9315e-11,1.9179e-11,1.7672e-12,1.9392e-11,1.9344e-11,1.9414e-11,1.8927e-11,1.4479e-12,2.8035e-12,1.914e-11,2.8043e-12,1.9176e-12,2.0303e-11,1.9315e-11
1,1,1,1.9034e-11,1,1.8816e-11,1,1,1,1,1,1,1.8272e-11,1,1.9602e-11,1.8816e-11,1.8953e-11,1.8754e-11,1.9522e-11,1,1,1.8516e-11,1,1,1.8324e-11,1,1,1,1.9315e-11,1,1,1,1,1,1.8272e-11,1.9522e-11,1.8444e-11,1,1,1.9034e-11,1,1,1,1,1.8324e-11,7.9444e-11,1,7.9584e-11,1.9449e-11,1.9315e-11,1
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular Values of X = 
31,1.3138e-10,5.823e-11,3.3961e-11,3.2335e-11,3.2183e-11,2.1261e-11,1.852e-11,1.8505e-11,1.85e-11,1.8479e-11,1.8451e-11,1.8382e-11,1.8312e-11,1.83e-11,1.8272e-11,1.8233e-11,1.8215e-11,1.8116e-11,1.8066e-11,1.8025e-11,1.7982e-11,1.7966e-11,1.7952e-11,1.7616e-11,1.7605e-11,1.7579e-11,1.7533e-11,1.7343e-11,1.7151e-11,1.7151e-11,1.7146e-11,1.7137e-11,1.7127e-11,1.711e-11,1.7083e-11,1.7027e-11,1.6926e-11,1.6913e-11,1.6904e-11,1.6886e-11,1.6868e-11,1.6868e-11,1.6816e-11,1.6758e-11,1.6757e-11,1.675e-11,1.6738e-11,1.672e-11,1.6698e-11,1.47e-11
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Objects Selected = 
1,1,0,1,0,1,1,1,1,1,1,0,1,0,0,0,0,0,1,1,0,1,1,0,1,1,1,0,1,1,1,1,1,0,0,0,1,1,0,1,1,1,1,0,0,1,0,0,0,1
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
[Total weight, Total Value] = 
[86, 105]
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result of trace heuristic = 
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.9045e-09,0.39808,8.9273e-09,1,0.39808,8.9176e-09,0.40573,1,0.40197,4.4811e-09,1,0.41433,8.9273e-09,8.9008e-09,8.9339e-09,0.41074,0.39808,1,4.4781e-09,1,1,4.4804e-09,1,4.4796e-09,1,0.39808,4.4788e-09,4.4796e-09,1,1,0.41074,4.4811e-09,0.41074,4.4788e-09,1,0.40197,8.9045e-09,1,1,1,4.4781e-09,4.4804e-09,1,1,1,0.40573,0.39808,1
0.41433,0.41433,0.41433,7.571e-07,0.16982,7.45e-07,0.41433,0.16982,7.4723e-07,0.17282,0.41433,0.17139,5.0365e-07,0.41433,0.17637,7.45e-07,7.4383e-07,7.4039e-07,0.17473,0.16982,0.41433,5.2873e-07,0.41433,0.41433,5.0958e-07,0.41433,5.1576e-07,0.41433,0.16982,5.2188e-07,5.1576e-07,0.41433,0.41433,0.17473,5.0365e-07,0.17473,5.2188e-07,0.41433,0.17139,7.571e-07,0.41433,0.41433,0.41433,5.2873e-07,5.0958e-07,0.41433,0.41433,0.41433,0.17282,0.16982,0.41433
8.8652e-09,8.9045e-09,7.571e-07,8.8652e-09,7.3004e-07,-1.2125e-10,8.8986e-09,7.3004e-07,-1.2741e-10,7.483e-07,8.8268e-09,7.3878e-07,-7.4904e-11,8.9022e-09,7.571e-07,-1.2125e-10,-1.3739e-10,-1.1682e-10,7.4422e-07,7.3004e-07,8.8185e-09,-7.8472e-11,8.9045e-09,8.8185e-09,-7.5764e-11,8.9031e-09,-7.667e-11,8.8297e-09,7.3004e-07,-7.7624e-11,-7.667e-11,8.8185e-09,8.8297e-09,7.4422e-07,-7.4904e-11,7.4422e-07,-7.7624e-11,8.8266e-09,7.3878e-07,-1.3527e-10,8.9045e-09,8.8185e-09,8.9027e-09,-7.8472e-11,-7.5764e-11,8.8268e-09,8.8297e-09,8.8268e-09,7.483e-07,7.3004e-07,8.8266e-09
0.39808,0.39808,0.16982,7.3004e-07,0.39808,7.1898e-07,0.39808,0.16367,7.2076e-07,0.16646,0.39808,0.16514,4.8349e-07,0.39808,0.16982,7.1898e-07,7.1697e-07,7.1472e-07,0.16824,0.16367,0.39808,5.0741e-07,0.39808,0.39808,4.8915e-07,0.39808,4.9504e-07,0.39808,0.16367,5.0084e-07,4.9504e-07,0.39808,0.39808,0.16824,4.8349e-07,0.16824,5.0084e-07,0.39808,0.16514,7.3004e-07,0.39808,0.39808,0.39808,5.0741e-07,4.8915e-07,0.39808,0.39808,0.39808,0.16646,0.16367,0.39808
8.892e-09,8.9273e-09,7.45e-07,-1.2125e-10,7.1898e-07,8.892e-09,8.9219e-09,7.1898e-07,-1.142e-10,7.355e-07,8.8576e-09,7.2714e-07,-6.7137e-11,8.9252e-09,7.45e-07,-1.0868e-10,-1.2315e-10,-1.0471e-10,7.3252e-07,7.1898e-07,8.8502e-09,-7.0334e-11,8.9273e-09,8.8502e-09,-6.7908e-11,8.926e-09,-6.872e-11,8.8601e-09,7.1898e-07,-6.9575e-11,-6.872e-11,8.8502e-09,8.8601e-09,7.3252e-07,-6.7137e-11,7.3252e-07,-6.9575e-11,8.8574e-09,7.2714e-07,-1.2125e-10,8.9273e-09,8.8502e-09,8.9257e-09,-7.0334e-11,-6.7908e-11,8.8576e-09,8.8601e-09,8.8576e-09,7.355e-07,7.1898e-07,8.8574e-09
1,1,0.41433,8.8986e-09,0.39808,8.9219e-09,1,0.39808,8.912e-09,0.40573,1,0.40197,4.4778e-09,1,0.41433,8.9219e-09,8.8948e-09,8.9287e-09,0.41074,0.39808,1,4.4746e-09,1,1,4.4771e-09,1,4.4763e-09,1,0.39808,4.4754e-09,4.4763e-09,1,1,0.41074,4.4778e-09,0.41074,4.4754e-09,1,0.40197,8.8986e-09,1,1,1,4.4746e-09,4.4771e-09,1,1,1,0.40573,0.39808,1
0.39808,0.39808,0.16982,7.3004e-07,0.16367,7.1898e-07,0.39808,0.39808,7.2076e-07,0.16646,0.39808,0.16514,4.8349e-07,0.39808,0.16982,7.1898e-07,7.1697e-07,7.1472e-07,0.16824,0.16367,0.39808,5.0741e-07,0.39808,0.39808,4.8915e-07,0.39808,4.9504e-07,0.39808,0.16367,5.0084e-07,4.9504e-07,0.39808,0.39808,0.16824,4.8349e-07,0.16824,5.0084e-07,0.39808,0.16514,7.3004e-07,0.39808,0.39808,0.39808,5.0741e-07,4.8915e-07,0.39808,0.39808,0.39808,0.16646,0.16367,0.39808
8.8806e-09,8.9176e-09,7.4723e-07,-1.2741e-10,7.2076e-07,-1.142e-10,8.912e-09,7.2076e-07,8.8806e-09,7.3818e-07,8.8444e-09,7.2921e-07,-7.055e-11,8.9155e-09,7.4723e-07,-1.142e-10,-1.2941e-10,-1.1003e-10,7.3479e-07,7.2076e-07,8.8366e-09,-7.391e-11,8.9176e-09,8.8366e-09,-7.1359e-11,8.9163e-09,-7.2213e-11,8.8471e-09,7.2076e-07,-7.3111e-11,-7.2213e-11,8.8366e-09,8.8471e-09,7.3479e-07,-7.055e-11,7.3479e-07,-7.3111e-11,8.8443e-09,7.2921e-07,-1.2741e-10,8.9176e-09,8.8366e-09,8.9159e-09,-7.391e-11,-7.1359e-11,8.8444e-09,8.8471e-09,8.8444e-09,7.3818e-07,7.2076e-07,8.8443e-09
0.40573,0.40573,0.17282,7.483e-07,0.16646,7.355e-07,0.40573,0.16646,7.3818e-07,0.40573,0.40573,0.168,4.9623e-07,0.40573,0.17282,7.355e-07,7.3555e-07,7.3064e-07,0.17123,0.16646,0.40573,5.212e-07,0.40573,0.40573,5.0214e-07,0.40573,5.0829e-07,0.40573,0.16646,5.1439e-07,5.0829e-07,0.40573,0.40573,0.17123,4.9623e-07,0.17123,5.1439e-07,0.40573,0.168,7.483e-07,0.40573,0.40573,0.40573,5.212e-07,5.0214e-07,0.40573,0.40573,0.40573,0.16939,0.16646,0.40573
1,1,0.41433,8.8268e-09,0.39808,8.8576e-09,1,0.39808,8.8444e-09,0.40573,1,0.40197,4.4381e-09,1,0.41433,8.8576e-09,8.8219e-09,8.8667e-09,0.41074,0.39808,1,4.433e-09,1,1,4.4369e-09,1,4.4356e-09,1,0.39808,4.4342e-09,4.4356e-09,1,1,0.41074,4.4381e-09,0.41074,4.4342e-09,1,0.40197,8.8268e-09,1,1,1,4.433e-09,4.4369e-09,1,1,1,0.40573,0.39808,1
0.40197,0.40197,0.17139,7.3878e-07,0.16514,7.2714e-07,0.40197,0.16514,7.2921e-07,0.168,0.40197,0.40197,4.8955e-07,0.40197,0.17139,7.2714e-07,7.2579e-07,7.2269e-07,0.16981,0.16514,0.40197,5.1387e-07,0.40197,0.40197,4.9531e-07,0.40197,5.013e-07,0.40197,0.16514,5.0721e-07,5.013e-07,0.40197,0.40197,0.16981,4.8955e-07,0.16981,5.0721e-07,0.40197,0.16665,7.3878e-07,0.40197,0.40197,0.40197,5.1387e-07,4.9531e-07,0.40197,0.40197,0.40197,0.168,0.16514,0.40197
4.4593e-09,4.4811e-09,5.0365e-07,-7.4904e-11,4.8349e-07,-6.7137e-11,4.4778e-09,4.8349e-07,-7.055e-11,4.9623e-07,4.4381e-09,4.8955e-07,4.4593e-09,4.4798e-09,5.0365e-07,-6.7137e-11,-7.6081e-11,-6.4685e-11,4.9427e-07,4.8349e-07,4.4335e-09,-4.3449e-11,4.4811e-09,4.4335e-09,-4.195e-11,4.4803e-09,-4.2451e-11,4.4396e-09,4.8349e-07,-4.298e-11,-4.2451e-11,4.4335e-09,4.4396e-09,4.9427e-07,-4.1474e-11,4.9427e-07,-4.298e-11,4.4379e-09,4.8955e-07,-7.4904e-11,4.4811e-09,4.4335e-09,4.4801e-09,-4.3449e-11,-4.195e-11,4.4381e-09,4.4396e-09,4.4381e-09,4.9623e-07,4.8349e-07,4.4379e-09
1,1,0.41433,8.9022e-09,0.39808,8.9252e-09,1,0.39808,8.9155e-09,0.40573,1,0.40197,4.4798e-09,1,0.41433,8.9252e-09,8.8985e-09,8.9319e-09,0.41074,0.39808,1,4.4767e-09,1,1,4.4791e-09,1,4.4783e-09,1,0.39808,4.4775e-09,4.4783e-09,1,1,0.41074,4.4798e-09,0.41074,4.4775e-09,1,0.40197,8.9022e-09,1,1,1,4.4767e-09,4.4791e-09,1,1,1,0.40573,0.39808,1
0.41433,0.41433,0.17637,7.571e-07,0.16982,7.45e-07,0.41433,0.16982,7.4723e-07,0.17282,0.41433,0.17139,5.0365e-07,0.41433,0.41433,7.45e-07,7.4383e-07,7.4039e-07,0.17473,0.16982,0.41433,5.2873e-07,0.41433,0.41433,5.0958e-07,0.41433,5.1576e-07,0.41433,0.16982,5.2188e-07,5.1576e-07,0.41433,0.41433,0.17473,5.0365e-07,0.17473,5.2188e-07,0.41433,0.17139,7.571e-07,0.41433,0.41433,0.41433,5.2873e-07,5.0958e-07,0.41433,0.41433,0.41433,0.17282,0.16982,0.41433
8.892e-09,8.9273e-09,7.45e-07,-1.2125e-10,7.1898e-07,-1.0868e-10,8.9219e-09,7.1898e-07,-1.142e-10,7.355e-07,8.8576e-09,7.2714e-07,-6.7137e-11,8.9252e-09,7.45e-07,8.892e-09,-1.2315e-10,-1.0471e-10,7.3252e-07,7.1898e-07,8.8502e-09,-7.0334e-11,8.9273e-09,8.8502e-09,-6.7908e-11,8.926e-09,-6.872e-11,8.8601e-09,7.1898e-07,-6.9575e-11,-6.872e-11,8.8502e-09,8.8601e-09,7.3252e-07,-6.7137e-11,7.3252e-07,-6.9575e-11,8.8574e-09,7.2714e-07,-1.2125e-10,8.9273e-09,8.8502e-09,8.9257e-09,-7.0334e-11,-6.7908e-11,8.8576e-09,8.8601e-09,8.8576e-09,7.355e-07,7.1898e-07,8.8574e-09
8.8608e-09,8.9008e-09,7.4383e-07,-1.3739e-10,7.1697e-07,-1.2315e-10,8.8948e-09,7.1697e-07,-1.2941e-10,7.3555e-07,8.8219e-09,7.2579e-07,-7.6081e-11,8.8985e-09,7.4383e-07,-1.2315e-10,8.8608e-09,-1.1866e-10,7.3113e-07,7.1697e-07,8.8135e-09,-7.9704e-11,8.9008e-09,8.8135e-09,-7.6954e-11,8.8994e-09,-7.7874e-11,8.8248e-09,7.1697e-07,-7.8843e-11,-7.7874e-11,8.8135e-09,8.8248e-09,7.3113e-07,-7.6081e-11,7.3113e-07,-7.8843e-11,8.8217e-09,7.2579e-07,-1.3739e-10,8.9008e-09,8.8135e-09,8.899e-09,-7.9704e-11,-7.6954e-11,8.8219e-09,8.8248e-09,8.8219e-09,7.3555e-07,7.1697e-07,8.8217e-09
8.8999e-09,8.9339e-09,7.4039e-07,-1.1682e-10,7.1472e-07,-1.0471e-10,8.9287e-09,7.1472e-07,-1.1003e-10,7.3064e-07,8.8667e-09,7.2269e-07,-6.4685e-11,8.9319e-09,7.4039e-07,-1.0471e-10,-1.1866e-10,8.8999e-09,7.2792e-07,7.1472e-07,8.8596e-09,-6.7766e-11,8.9339e-09,8.8596e-09,-6.5428e-11,8.9327e-09,-6.621e-11,8.8692e-09,7.1472e-07,-6.7034e-11,-6.621e-11,8.8596e-09,8.8692e-09,7.2792e-07,-6.4685e-11,7.2792e-07,-6.7034e-11,8.8665e-09,7.2269e-07,-1.1682e-10,8.9339e-09,8.8596e-09,8.9323e-09,-6.7766e-11,-6.5428e-11,8.8667e-09,8.8692e-09,8.8667e-09,7.3064e-07,7.1472e-07,8.8665e-09
0.41074,0.41074,0.17473,7.4422e-07,0.16824,7.3252e-07,0.41074,0.16824,7.3479e-07,0.17123,0.41074,0.16981,4.9427e-07,0.41074,0.17473,7.3252e-07,7.3113e-07,7.2792e-07,0.41074,0.16824,0.41074,5.1915e-07,0.41074,0.41074,5.0017e-07,0.41074,5.063e-07,0.41074,0.16824,5.1242e-07,5.063e-07,0.41074,0.41074,0.17305,4.9427e-07,0.17305,5.1242e-07,0.41074,0.16981,7.4422e-07,0.41074,0.41074,0.41074,5.1915e-07,5.0017e-07,0.41074,0.41074,0.41074,0.17123,0.16824,0.41074
0.39808,0.39808,0.16982,7.3004e-07,0.16367,7.1898e-07,0.39808,0.16367,7.2076e-07,0.16646,0.39808,0.16514,4.8349e-07,0.39808,0.16982,7.1898e-07,7.1697e-07,7.1472e-07,0.16824,0.39808,0.39808,5.0741e-07,0.39808,0.39808,4.8915e-07,0.39808,4.9504e-07,0.39808,0.16367,5.0084e-07,4.9504e-07,0.39808,0.39808,0.16824,4.8349e-07,0.16824,5.0084e-07,0.39808,0.16514,7.3004e-07,0.39808,0.39808,0.39808,5.0741e-07,4.8915e-07,0.39808,0.39808,0.39808,0.16646,0.16367,0.39808
1,1,0.41433,8.8185e-09,0.39808,8.8502e-09,1,0.39808,8.8366e-09,0.40573,1,0.40197,4.4335e-09,1,0.41433,8.8502e-09,8.8135e-09,8.8596e-09,0.41074,0.39808,1,4.4282e-09,1,1,4.4322e-09,1,4.4309e-09,1,0.39808,4.4294e-09,4.4309e-09,1,1,0.41074,4.4335e-09,0.41074,4.4294e-09,1,0.40197,8.8185e-09,1,1,1,4.4282e-09,4.4322e-09,1,1,1,0.40573,0.39808,1
4.4552e-09,4.4781e-09,5.2873e-07,-7.8472e-11,5.0741e-07,-7.0334e-11,4.4746e-09,5.0741e-07,-7.391e-11,5.212e-07,4.433e-09,5.1387e-07,-4.3449e-11,4.4767e-09,5.2873e-07,-7.0334e-11,-7.9704e-11,-6.7766e-11,5.1915e-07,5.0741e-07,4.4282e-09,4.4552e-09,4.4781e-09,4.4282e-09,-4.3948e-11,4.4773e-09,-4.4473e-11,4.4346e-09,5.0741e-07,-4.5027e-11,-4.4473e-11,4.4282e-09,4.4346e-09,5.1915e-07,-4.3449e-11,5.1915e-07,-4.5027e-11,4.4329e-09,5.1387e-07,-7.8472e-11,4.4781e-09,4.4282e-09,4.477e-09,-4.5518e-11,-4.3948e-11,4.433e-09,4.4346e-09,4.433e-09,5.212e-07,5.0741e-07,4.4329e-09
1,1,0.41433,8.9045e-09,0.39808,8.9273e-09,1,0.39808,8.9176e-09,0.40573,1,0.40197,4.4811e-09,1,0.41433,8.9273e-09,8.9008e-09,8.9339e-09,0.41074,0.39808,1,4.4781e-09,1,1,4.4804e-09,1,4.4796e-09,1,0.39808,4.4788e-09,4.4796e-09,1,1,0.41074,4.4811e-09,0.41074,4.4788e-09,1,0.40197,8.9045e-09,1,1,1,4.4781e-09,4.4804e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.8185e-09,0.39808,8.8502e-09,1,0.39808,8.8366e-09,0.40573,1,0.40197,4.4335e-09,1,0.41433,8.8502e-09,8.8135e-09,8.8596e-09,0.41074,0.39808,1,4.4282e-09,1,1,4.4322e-09,1,4.4309e-09,1,0.39808,4.4294e-09,4.4309e-09,1,1,0.41074,4.4335e-09,0.41074,4.4294e-09,1,0.40197,8.8185e-09,1,1,1,4.4282e-09,4.4322e-09,1,1,1,0.40573,0.39808,1
4.4584e-09,4.4804e-09,5.0958e-07,-7.5764e-11,4.8915e-07,-6.7908e-11,4.4771e-09,4.8915e-07,-7.1359e-11,5.0214e-07,4.4369e-09,4.9531e-07,-4.195e-11,4.4791e-09,5.0958e-07,-6.7908e-11,-7.6954e-11,-6.5428e-11,5.0017e-07,4.8915e-07,4.4322e-09,-4.3948e-11,4.4804e-09,4.4322e-09,4.4584e-09,4.4796e-09,-4.2939e-11,4.4384e-09,4.8915e-07,-4.3473e-11,-4.2939e-11,4.4322e-09,4.4384e-09,5.0017e-07,-4.195e-11,5.0017e-07,-4.3473e-11,4.4367e-09,4.9531e-07,-7.5764e-11,4.4804e-09,4.4322e-09,4.4794e-09,-4.3948e-11,-4.2431e-11,4.4369e-09,4.4384e-09,4.4369e-09,5.0214e-07,4.8915e-07,4.4367e-09
1,1,0.41433,8.9031e-09,0.39808,8.926e-09,1,0.39808,8.9163e-09,0.40573,1,0.40197,4.4803e-09,1,0.41433,8.926e-09,8.8994e-09,8.9327e-09,0.41074,0.39808,1,4.4773e-09,1,1,4.4796e-09,1,4.4788e-09,1,0.39808,4.478e-09,4.4788e-09,1,1,0.41074,4.4803e-09,0.41074,4.478e-09,1,0.40197,8.9031e-09,1,1,1,4.4773e-09,4.4796e-09,1,1,1,0.40573,0.39808,1
4.4573e-09,4.4796e-09,5.1576e-07,-7.667e-11,4.9504e-07,-6.872e-11,4.4763e-09,4.9504e-07,-7.2213e-11,5.0829e-07,4.4356e-09,5.013e-07,-4.2451e-11,4.4783e-09,5.1576e-07,-6.872e-11,-7.7874e-11,-6.621e-11,5.063e-07,4.9504e-07,4.4309e-09,-4.4473e-11,4.4796e-09,4.4309e-09,-4.2939e-11,4.4788e-09,4.4573e-09,4.4372e-09,4.9504e-07,-4.3993e-11,-4.3452e-11,4.4309e-09,4.4372e-09,5.063e-07,-4.2451e-11,5.063e-07,-4.3993e-11,4.4354e-09,5.013e-07,-7.667e-11,4.4796e-09,4.4309e-09,4.4786e-09,-4.4473e-11,-4.2939e-11,4.4356e-09,4.4372e-09,4.4356e-09,5.0829e-07,4.9504e-07,4.4354e-09
1,1,0.41433,8.8297e-09,0.39808,8.8601e-09,1,0.39808,8.8471e-09,0.40573,1,0.40197,4.4396e-09,1,0.41433,8.8601e-09,8.8248e-09,8.8692e-09,0.41074,0.39808,1,4.4346e-09,1,1,4.4384e-09,1,4.4372e-09,1,0.39808,4.4358e-09,4.4372e-09,1,1,0.41074,4.4396e-09,0.41074,4.4358e-09,1,0.40197,8.8297e-09,1,1,1,4.4346e-09,4.4384e-09,1,1,1,0.40573,0.39808,1
0.39808,0.39808,0.16982,7.3004e-07,0.16367,7.1898e-07,0.39808,0.16367,7.2076e-07,0.16646,0.39808,0.16514,4.8349e-07,0.39808,0.16982,7.1898e-07,7.1697e-07,7.1472e-07,0.16824,0.16367,0.39808,5.0741e-07,0.39808,0.39808,4.8915e-07,0.39808,4.9504e-07,0.39808,0.39808,5.0084e-07,4.9504e-07,0.39808,0.39808,0.16824,4.8349e-07,0.16824,5.0084e-07,0.39808,0.16514,7.3004e-07,0.39808,0.39808,0.39808,5.0741e-07,4.8915e-07,0.39808,0.39808,0.39808,0.16646,0.16367,0.39808
4.4562e-09,4.4788e-09,5.2188e-07,-7.7624e-11,5.0084e-07,-6.9575e-11,4.4754e-09,5.0084e-07,-7.3111e-11,5.1439e-07,4.4342e-09,5.0721e-07,-4.298e-11,4.4775e-09,5.2188e-07,-6.9575e-11,-7.8843e-11,-6.7034e-11,5.1242e-07,5.0084e-07,4.4294e-09,-4.5027e-11,4.4788e-09,4.4294e-09,-4.3473e-11,4.478e-09,-4.3993e-11,4.4358e-09,5.0084e-07,4.4562e-09,-4.3993e-11,4.4294e-09,4.4358e-09,5.1242e-07,-4.298e-11,5.1242e-07,-4.454e-11,4.4341e-09,5.0721e-07,-7.7624e-11,4.4788e-09,4.4294e-09,4.4778e-09,-4.5027e-11,-4.3473e-11,4.4342e-09,4.4358e-09,4.4342e-09,5.1439e-07,5.0084e-07,4.4341e-09
4.4573e-09,4.4796e-09,5.1576e-07,-7.667e-11,4.9504e-07,-6.872e-11,4.4763e-09,4.9504e-07,-7.2213e-11,5.0829e-07,4.4356e-09,5.013e-07,-4.2451e-11,4.4783e-09,5.1576e-07,-6.872e-11,-7.7874e-11,-6.621e-11,5.063e-07,4.9504e-07,4.4309e-09,-4.4473e-11,4.4796e-09,4.4309e-09,-4.2939e-11,4.4788e-09,-4.3452e-11,4.4372e-09,4.9504e-07,-4.3993e-11,4.4573e-09,4.4309e-09,4.4372e-09,5.063e-07,-4.2451e-11,5.063e-07,-4.3993e-11,4.4354e-09,5.013e-07,-7.667e-11,4.4796e-09,4.4309e-09,4.4786e-09,-4.4473e-11,-4.2939e-11,4.4356e-09,4.4372e-09,4.4356e-09,5.0829e-07,4.9504e-07,4.4354e-09
1,1,0.41433,8.8185e-09,0.39808,8.8502e-09,1,0.39808,8.8366e-09,0.40573,1,0.40197,4.4335e-09,1,0.41433,8.8502e-09,8.8135e-09,8.8596e-09,0.41074,0.39808,1,4.4282e-09,1,1,4.4322e-09,1,4.4309e-09,1,0.39808,4.4294e-09,4.4309e-09,1,1,0.41074,4.4335e-09,0.41074,4.4294e-09,1,0.40197,8.8185e-09,1,1,1,4.4282e-09,4.4322e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.8297e-09,0.39808,8.8601e-09,1,0.39808,8.8471e-09,0.40573,1,0.40197,4.4396e-09,1,0.41433,8.8601e-09,8.8248e-09,8.8692e-09,0.41074,0.39808,1,4.4346e-09,1,1,4.4384e-09,1,4.4372e-09,1,0.39808,4.4358e-09,4.4372e-09,1,1,0.41074,4.4396e-09,0.41074,4.4358e-09,1,0.40197,8.8297e-09,1,1,1,4.4346e-09,4.4384e-09,1,1,1,0.40573,0.39808,1
0.41074,0.41074,0.17473,7.4422e-07,0.16824,7.3252e-07,0.41074,0.16824,7.3479e-07,0.17123,0.41074,0.16981,4.9427e-07,0.41074,0.17473,7.3252e-07,7.3113e-07,7.2792e-07,0.17305,0.16824,0.41074,5.1915e-07,0.41074,0.41074,5.0017e-07,0.41074,5.063e-07,0.41074,0.16824,5.1242e-07,5.063e-07,0.41074,0.41074,0.41074,4.9427e-07,0.17305,5.1242e-07,0.41074,0.16981,7.4422e-07,0.41074,0.41074,0.41074,5.1915e-07,5.0017e-07,0.41074,0.41074,0.41074,0.17123,0.16824,0.41074
4.4593e-09,4.4811e-09,5.0365e-07,-7.4904e-11,4.8349e-07,-6.7137e-11,4.4778e-09,4.8349e-07,-7.055e-11,4.9623e-07,4.4381e-09,4.8955e-07,-4.1474e-11,4.4798e-09,5.0365e-07,-6.7137e-11,-7.6081e-11,-6.4685e-11,4.9427e-07,4.8349e-07,4.4335e-09,-4.3449e-11,4.4811e-09,4.4335e-09,-4.195e-11,4.4803e-09,-4.2451e-11,4.4396e-09,4.8349e-07,-4.298e-11,-4.2451e-11,4.4335e-09,4.4396e-09,4.9427e-07,4.4593e-09,4.9427e-07,-4.298e-11,4.4379e-09,4.8955e-07,-7.4904e-11,4.4811e-09,4.4335e-09,4.4801e-09,-4.3449e-11,-4.195e-11,4.4381e-09,4.4396e-09,4.4381e-09,4.9623e-07,4.8349e-07,4.4379e-09
0.41074,0.41074,0.17473,7.4422e-07,0.16824,7.3252e-07,0.41074,0.16824,7.3479e-07,0.17123,0.41074,0.16981,4.9427e-07,0.41074,0.17473,7.3252e-07,7.3113e-07,7.2792e-07,0.17305,0.16824,0.41074,5.1915e-07,0.41074,0.41074,5.0017e-07,0.41074,5.063e-07,0.41074,0.16824,5.1242e-07,5.063e-07,0.41074,0.41074,0.17305,4.9427e-07,0.41074,5.1242e-07,0.41074,0.16981,7.4422e-07,0.41074,0.41074,0.41074,5.1915e-07,5.0017e-07,0.41074,0.41074,0.41074,0.17123,0.16824,0.41074
4.4562e-09,4.4788e-09,5.2188e-07,-7.7624e-11,5.0084e-07,-6.9575e-11,4.4754e-09,5.0084e-07,-7.3111e-11,5.1439e-07,4.4342e-09,5.0721e-07,-4.298e-11,4.4775e-09,5.2188e-07,-6.9575e-11,-7.8843e-11,-6.7034e-11,5.1242e-07,5.0084e-07,4.4294e-09,-4.5027e-11,4.4788e-09,4.4294e-09,-4.3473e-11,4.478e-09,-4.3993e-11,4.4358e-09,5.0084e-07,-4.454e-11,-4.3993e-11,4.4294e-09,4.4358e-09,5.1242e-07,-4.298e-11,5.1242e-07,4.4562e-09,4.4341e-09,5.0721e-07,-7.7624e-11,4.4788e-09,4.4294e-09,4.4778e-09,-4.5027e-11,-4.3473e-11,4.4342e-09,4.4358e-09,4.4342e-09,5.1439e-07,5.0084e-07,4.4341e-09
1,1,0.41433,8.8266e-09,0.39808,8.8574e-09,1,0.39808,8.8443e-09,0.40573,1,0.40197,4.4379e-09,1,0.41433,8.8574e-09,8.8217e-09,8.8665e-09,0.41074,0.39808,1,4.4329e-09,1,1,4.4367e-09,1,4.4354e-09,1,0.39808,4.4341e-09,4.4354e-09,1,1,0.41074,4.4379e-09,0.41074,4.4341e-09,1,0.40197,8.8266e-09,1,1,1,4.4329e-09,4.4367e-09,1,1,1,0.40573,0.39808,1
0.40197,0.40197,0.17139,7.3878e-07,0.16514,7.2714e-07,0.40197,0.16514,7.2921e-07,0.168,0.40197,0.16665,4.8955e-07,0.40197,0.17139,7.2714e-07,7.2579e-07,7.2269e-07,0.16981,0.16514,0.40197,5.1387e-07,0.40197,0.40197,4.9531e-07,0.40197,5.013e-07,0.40197,0.16514,5.0721e-07,5.013e-07,0.40197,0.40197,0.16981,4.8955e-07,0.16981,5.0721e-07,0.40197,0.40197,7.3878e-07,0.40197,0.40197,0.40197,5.1387e-07,4.9531e-07,0.40197,0.40197,0.40197,0.168,0.16514,0.40197
8.8652e-09,8.9045e-09,7.571e-07,-1.3527e-10,7.3004e-07,-1.2125e-10,8.8986e-09,7.3004e-07,-1.2741e-10,7.483e-07,8.8268e-09,7.3878e-07,-7.4904e-11,8.9022e-09,7.571e-07,-1.2125e-10,-1.3739e-10,-1.1682e-10,7.4422e-07,7.3004e-07,8.8185e-09,-7.8472e-11,8.9045e-09,8.8185e-09,-7.5764e-11,8.9031e-09,-7.667e-11,8.8297e-09,7.3004e-07,-7.7624e-11,-7.667e-11,8.8185e-09,8.8297e-09,7.4422e-07,-7.4904e-11,7.4422e-07,-7.7624e-11,8.8266e-09,7.3878e-07,8.8652e-09,8.9045e-09,8.8185e-09,8.9027e-09,-7.8472e-11,-7.5764e-11,8.8268e-09,8.8297e-09,8.8268e-09,7.483e-07,7.3004e-07,8.8266e-09
1,1,0.41433,8.9045e-09,0.39808,8.9273e-09,1,0.39808,8.9176e-09,0.40573,1,0.40197,4.4811e-09,1,0.41433,8.9273e-09,8.9008e-09,8.9339e-09,0.41074,0.39808,1,4.4781e-09,1,1,4.4804e-09,1,4.4796e-09,1,0.39808,4.4788e-09,4.4796e-09,1,1,0.41074,4.4811e-09,0.41074,4.4788e-09,1,0.40197,8.9045e-09,1,1,1,4.4781e-09,4.4804e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.8185e-09,0.39808,8.8502e-09,1,0.39808,8.8366e-09,0.40573,1,0.40197,4.4335e-09,1,0.41433,8.8502e-09,8.8135e-09,8.8596e-09,0.41074,0.39808,1,4.4282e-09,1,1,4.4322e-09,1,4.4309e-09,1,0.39808,4.4294e-09,4.4309e-09,1,1,0.41074,4.4335e-09,0.41074,4.4294e-09,1,0.40197,8.8185e-09,1,1,1,4.4282e-09,4.4322e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.9027e-09,0.39808,8.9257e-09,1,0.39808,8.9159e-09,0.40573,1,0.40197,4.4801e-09,1,0.41433,8.9257e-09,8.899e-09,8.9323e-09,0.41074,0.39808,1,4.477e-09,1,1,4.4794e-09,1,4.4786e-09,1,0.39808,4.4778e-09,4.4786e-09,1,1,0.41074,4.4801e-09,0.41074,4.4778e-09,1,0.40197,8.9027e-09,1,1,1,4.477e-09,4.4794e-09,1,1,1,0.40573,0.39808,1
4.4552e-09,4.4781e-09,5.2873e-07,-7.8472e-11,5.0741e-07,-7.0334e-11,4.4746e-09,5.0741e-07,-7.391e-11,5.212e-07,4.433e-09,5.1387e-07,-4.3449e-11,4.4767e-09,5.2873e-07,-7.0334e-11,-7.9704e-11,-6.7766e-11,5.1915e-07,5.0741e-07,4.4282e-09,-4.5518e-11,4.4781e-09,4.4282e-09,-4.3948e-11,4.4773e-09,-4.4473e-11,4.4346e-09,5.0741e-07,-4.5027e-11,-4.4473e-11,4.4282e-09,4.4346e-09,5.1915e-07,-4.3449e-11,5.1915e-07,-4.5027e-11,4.4329e-09,5.1387e-07,-7.8472e-11,4.4781e-09,4.4282e-09,4.477e-09,4.4552e-09,-4.3948e-11,4.433e-09,4.4346e-09,4.433e-09,5.212e-07,5.0741e-07,4.4329e-09
4.4584e-09,4.4804e-09,5.0958e-07,-7.5764e-11,4.8915e-07,-6.7908e-11,4.4771e-09,4.8915e-07,-7.1359e-11,5.0214e-07,4.4369e-09,4.9531e-07,-4.195e-11,4.4791e-09,5.0958e-07,-6.7908e-11,-7.6954e-11,-6.5428e-11,5.0017e-07,4.8915e-07,4.4322e-09,-4.3948e-11,4.4804e-09,4.4322e-09,-4.2431e-11,4.4796e-09,-4.2939e-11,4.4384e-09,4.8915e-07,-4.3473e-11,-4.2939e-11,4.4322e-09,4.4384e-09,5.0017e-07,-4.195e-11,5.0017e-07,-4.3473e-11,4.4367e-09,4.9531e-07,-7.5764e-11,4.4804e-09,4.4322e-09,4.4794e-09,-4.3948e-11,4.4584e-09,4.4369e-09,4.4384e-09,4.4369e-09,5.0214e-07,4.8915e-07,4.4367e-09
1,1,0.41433,8.8268e-09,0.39808,8.8576e-09,1,0.39808,8.8444e-09,0.40573,1,0.40197,4.4381e-09,1,0.41433,8.8576e-09,8.8219e-09,8.8667e-09,0.41074,0.39808,1,4.433e-09,1,1,4.4369e-09,1,4.4356e-09,1,0.39808,4.4342e-09,4.4356e-09,1,1,0.41074,4.4381e-09,0.41074,4.4342e-09,1,0.40197,8.8268e-09,1,1,1,4.433e-09,4.4369e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.8297e-09,0.39808,8.8601e-09,1,0.39808,8.8471e-09,0.40573,1,0.40197,4.4396e-09,1,0.41433,8.8601e-09,8.8248e-09,8.8692e-09,0.41074,0.39808,1,4.4346e-09,1,1,4.4384e-09,1,4.4372e-09,1,0.39808,4.4358e-09,4.4372e-09,1,1,0.41074,4.4396e-09,0.41074,4.4358e-09,1,0.40197,8.8297e-09,1,1,1,4.4346e-09,4.4384e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.8268e-09,0.39808,8.8576e-09,1,0.39808,8.8444e-09,0.40573,1,0.40197,4.4381e-09,1,0.41433,8.8576e-09,8.8219e-09,8.8667e-09,0.41074,0.39808,1,4.433e-09,1,1,4.4369e-09,1,4.4356e-09,1,0.39808,4.4342e-09,4.4356e-09,1,1,0.41074,4.4381e-09,0.41074,4.4342e-09,1,0.40197,8.8268e-09,1,1,1,4.433e-09,4.4369e-09,1,1,1,0.40573,0.39808,1
0.40573,0.40573,0.17282,7.483e-07,0.16646,7.355e-07,0.40573,0.16646,7.3818e-07,0.16939,0.40573,0.168,4.9623e-07,0.40573,0.17282,7.355e-07,7.3555e-07,7.3064e-07,0.17123,0.16646,0.40573,5.212e-07,0.40573,0.40573,5.0214e-07,0.40573,5.0829e-07,0.40573,0.16646,5.1439e-07,5.0829e-07,0.40573,0.40573,0.17123,4.9623e-07,0.17123,5.1439e-07,0.40573,0.168,7.483e-07,0.40573,0.40573,0.40573,5.212e-07,5.0214e-07,0.40573,0.40573,0.40573,0.40573,0.16646,0.40573
0.39808,0.39808,0.16982,7.3004e-07,0.16367,7.1898e-07,0.39808,0.16367,7.2076e-07,0.16646,0.39808,0.16514,4.8349e-07,0.39808,0.16982,7.1898e-07,7.1697e-07,7.1472e-07,0.16824,0.16367,0.39808,5.0741e-07,0.39808,0.39808,4.8915e-07,0.39808,4.9504e-07,0.39808,0.16367,5.0084e-07,4.9504e-07,0.39808,0.39808,0.16824,4.8349e-07,0.16824,5.0084e-07,0.39808,0.16514,7.3004e-07,0.39808,0.39808,0.39808,5.0741e-07,4.8915e-07,0.39808,0.39808,0.39808,0.16646,0.39808,0.39808
1,1,0.41433,8.8266e-09,0.39808,8.8574e-09,1,0.39808,8.8443e-09,0.40573,1,0.40197,4.4379e-09,1,0.41433,8.8574e-09,8.8217e-09,8.8665e-09,0.41074,0.39808,1,4.4329e-09,1,1,4.4367e-09,1,4.4354e-09,1,0.39808,4.4341e-09,4.4354e-09,1,1,0.41074,4.4379e-09,0.41074,4.4341e-09,1,0.40197,8.8266e-09,1,1,1,4.4329e-09,4.4367e-09,1,1,1,0.40573,0.39808,1
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of trace heuristic result = 
22.326,0.27229,0.23796,0.23783,0.23769,0.23769,0.23702,0.23634,0.23601,0.23533,0.23504,0.23441,0.23441,0.23441,0.23441,9.004e-09,9.0039e-09,9.0038e-09,9.0038e-09,9.0038e-09,9.0037e-09,9.0037e-09,9.0036e-09,9.0036e-09,9.0035e-09,9.0033e-09,9.0007e-09,9.0007e-09,9.0006e-09,9.0004e-09,9.0004e-09,9.0001e-09,8.1652e-09,5.9962e-09,4.5013e-09,4.5012e-09,4.5012e-09,4.5012e-09,4.5011e-09,4.501e-09,4.5008e-09,4.5008e-09,4.5008e-09,4.5008e-09,4.5008e-09,4.5008e-09,4.5008e-09,4.5008e-09,4.5008e-09,3.765e-09,3.1896e-10
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result of log-det heuristic = 
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
0.41433,0.41433,0.17167,3.6731e-09,0.16494,3.6842e-09,0.41433,0.16494,3.6794e-09,0.1681,0.41433,0.16655,1.8476e-09,0.41433,0.17167,3.6842e-09,3.6713e-09,3.6874e-09,0.17018,0.16494,0.41433,1.8459e-09,0.41433,0.41433,1.8472e-09,0.41433,1.8468e-09,0.41433,0.16494,1.8463e-09,1.8468e-09,0.41433,0.41433,0.17018,1.8476e-09,0.17018,1.8463e-09,0.41433,0.16655,3.6731e-09,0.41433,0.41433,0.41433,1.8459e-09,1.8472e-09,0.41433,0.41433,0.41433,0.1681,0.16494,0.41433
8.8652e-09,8.8652e-09,3.6731e-09,1.0883e-15,3.5291e-09,7.8829e-17,8.8652e-09,3.5291e-09,7.8728e-17,3.5968e-09,8.8652e-09,3.5636e-09,3.9533e-17,8.8652e-09,3.6731e-09,7.8829e-17,7.8553e-17,7.8899e-17,3.6412e-09,3.5291e-09,8.8652e-09,3.9497e-17,8.8652e-09,8.8652e-09,3.9524e-17,8.8652e-09,3.9515e-17,8.8652e-09,3.5291e-09,3.9505e-17,3.9515e-17,8.8652e-09,8.8652e-09,3.6412e-09,3.9533e-17,3.6412e-09,3.9505e-17,8.8652e-09,3.5636e-09,7.8591e-17,8.8652e-09,8.8652e-09,8.8652e-09,3.9497e-17,3.9524e-17,8.8652e-09,8.8652e-09,8.8652e-09,3.5968e-09,3.5291e-09,8.8652e-09
0.39808,0.39808,0.16494,3.5291e-09,0.15847,3.5397e-09,0.39808,0.15847,3.5352e-09,0.16151,0.39808,0.16002,1.7752e-09,0.39808,0.16494,3.5397e-09,3.5273e-09,3.5429e-09,0.16351,0.15847,0.39808,1.7735e-09,0.39808,0.39808,1.7748e-09,0.39808,1.7744e-09,0.39808,0.15847,1.7739e-09,1.7744e-09,0.39808,0.39808,0.16351,1.7752e-09,0.16351,1.7739e-09,0.39808,0.16002,3.5291e-09,0.39808,0.39808,0.39808,1.7735e-09,1.7748e-09,0.39808,0.39808,0.39808,0.16151,0.15847,0.39808
8.892e-09,8.892e-09,3.6842e-09,7.8829e-17,3.5397e-09,1.0888e-15,8.892e-09,3.5397e-09,7.8966e-17,3.6077e-09,8.892e-09,3.5744e-09,3.9652e-17,8.892e-09,3.6842e-09,7.9068e-17,7.8791e-17,7.9138e-17,3.6523e-09,3.5397e-09,8.892e-09,3.9616e-17,8.892e-09,8.892e-09,3.9644e-17,8.892e-09,3.9635e-17,8.892e-09,3.5397e-09,3.9625e-17,3.9635e-17,8.892e-09,8.892e-09,3.6523e-09,3.9652e-17,3.6523e-09,3.9625e-17,8.892e-09,3.5744e-09,7.8829e-17,8.892e-09,8.892e-09,8.892e-09,3.9616e-17,3.9644e-17,8.892e-09,8.892e-09,8.892e-09,3.6077e-09,3.5397e-09,8.892e-09
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
0.39808,0.39808,0.16494,3.5291e-09,0.15847,3.5397e-09,0.39808,0.15847,3.5352e-09,0.16151,0.39808,0.16002,1.7752e-09,0.39808,0.16494,3.5397e-09,3.5273e-09,3.5429e-09,0.16351,0.15847,0.39808,1.7735e-09,0.39808,0.39808,1.7748e-09,0.39808,1.7744e-09,0.39808,0.15847,1.7739e-09,1.7744e-09,0.39808,0.39808,0.16351,1.7752e-09,0.16351,1.7739e-09,0.39808,0.16002,3.5291e-09,0.39808,0.39808,0.39808,1.7735e-09,1.7748e-09,0.39808,0.39808,0.39808,0.16151,0.15847,0.39808
8.8806e-09,8.8806e-09,3.6794e-09,7.8728e-17,3.5352e-09,7.8966e-17,8.8806e-09,3.5352e-09,1.0886e-15,3.6031e-09,8.8806e-09,3.5698e-09,3.9601e-17,8.8806e-09,3.6794e-09,7.8966e-17,7.8689e-17,7.9036e-17,3.6476e-09,3.5352e-09,8.8806e-09,3.9565e-17,8.8806e-09,8.8806e-09,3.9593e-17,8.8806e-09,3.9584e-17,8.8806e-09,3.5352e-09,3.9574e-17,3.9584e-17,8.8806e-09,8.8806e-09,3.6476e-09,3.9601e-17,3.6476e-09,3.9574e-17,8.8806e-09,3.5698e-09,7.8728e-17,8.8806e-09,8.8806e-09,8.8806e-09,3.9565e-17,3.9593e-17,8.8806e-09,8.8806e-09,8.8806e-09,3.6031e-09,3.5352e-09,8.8806e-09
0.40573,0.40573,0.1681,3.5968e-09,0.16151,3.6077e-09,0.40573,0.16151,3.6031e-09,0.16461,0.40573,0.16309,1.8093e-09,0.40573,0.1681,3.6077e-09,3.5951e-09,3.6109e-09,0.16665,0.16151,0.40573,1.8076e-09,0.40573,0.40573,1.8089e-09,0.40573,1.8085e-09,0.40573,0.16151,1.808e-09,1.8085e-09,0.40573,0.40573,0.16665,1.8093e-09,0.16665,1.808e-09,0.40573,0.16309,3.5968e-09,0.40573,0.40573,0.40573,1.8076e-09,1.8089e-09,0.40573,0.40573,0.40573,0.16461,0.16151,0.40573
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
0.40197,0.40197,0.16655,3.5636e-09,0.16002,3.5744e-09,0.40197,0.16002,3.5698e-09,0.16309,0.40197,0.16158,1.7925e-09,0.40197,0.16655,3.5744e-09,3.5618e-09,3.5775e-09,0.16511,0.16002,0.40197,1.7909e-09,0.40197,0.40197,1.7921e-09,0.40197,1.7917e-09,0.40197,0.16002,1.7913e-09,1.7917e-09,0.40197,0.40197,0.16511,1.7925e-09,0.16511,1.7913e-09,0.40197,0.16158,3.5636e-09,0.40197,0.40197,0.40197,1.7909e-09,1.7921e-09,0.40197,0.40197,0.40197,0.16309,0.16002,0.40197
4.4593e-09,4.4593e-09,1.8476e-09,3.9533e-17,1.7752e-09,3.9652e-17,4.4593e-09,1.7752e-09,3.9601e-17,1.8093e-09,4.4593e-09,1.7925e-09,1.0296e-15,4.4593e-09,1.8476e-09,3.9652e-17,3.9513e-17,3.9688e-17,1.8316e-09,1.7752e-09,4.4593e-09,1.9867e-17,4.4593e-09,4.4593e-09,1.9881e-17,4.4593e-09,1.9877e-17,4.4593e-09,1.7752e-09,1.9872e-17,1.9877e-17,4.4593e-09,4.4593e-09,1.8316e-09,1.9886e-17,1.8316e-09,1.9872e-17,4.4593e-09,1.7925e-09,3.9533e-17,4.4593e-09,4.4593e-09,4.4593e-09,1.9867e-17,1.9881e-17,4.4593e-09,4.4593e-09,4.4593e-09,1.8093e-09,1.7752e-09,4.4593e-09
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
0.41433,0.41433,0.17167,3.6731e-09,0.16494,3.6842e-09,0.41433,0.16494,3.6794e-09,0.1681,0.41433,0.16655,1.8476e-09,0.41433,0.17167,3.6842e-09,3.6713e-09,3.6874e-09,0.17018,0.16494,0.41433,1.8459e-09,0.41433,0.41433,1.8472e-09,0.41433,1.8468e-09,0.41433,0.16494,1.8463e-09,1.8468e-09,0.41433,0.41433,0.17018,1.8476e-09,0.17018,1.8463e-09,0.41433,0.16655,3.6731e-09,0.41433,0.41433,0.41433,1.8459e-09,1.8472e-09,0.41433,0.41433,0.41433,0.1681,0.16494,0.41433
8.892e-09,8.892e-09,3.6842e-09,7.8829e-17,3.5397e-09,7.9068e-17,8.892e-09,3.5397e-09,7.8966e-17,3.6077e-09,8.892e-09,3.5744e-09,3.9652e-17,8.892e-09,3.6842e-09,1.0888e-15,7.8791e-17,7.9138e-17,3.6523e-09,3.5397e-09,8.892e-09,3.9616e-17,8.892e-09,8.892e-09,3.9644e-17,8.892e-09,3.9635e-17,8.892e-09,3.5397e-09,3.9625e-17,3.9635e-17,8.892e-09,8.892e-09,3.6523e-09,3.9652e-17,3.6523e-09,3.9625e-17,8.892e-09,3.5744e-09,7.8829e-17,8.892e-09,8.892e-09,8.892e-09,3.9616e-17,3.9644e-17,8.892e-09,8.892e-09,8.892e-09,3.6077e-09,3.5397e-09,8.892e-09
8.8608e-09,8.8608e-09,3.6713e-09,7.8553e-17,3.5273e-09,7.8791e-17,8.8608e-09,3.5273e-09,7.8689e-17,3.5951e-09,8.8608e-09,3.5618e-09,3.9513e-17,8.8608e-09,3.6713e-09,7.8791e-17,1.0883e-15,7.8861e-17,3.6395e-09,3.5273e-09,8.8608e-09,3.9477e-17,8.8608e-09,8.8608e-09,3.9505e-17,8.8608e-09,3.9496e-17,8.8608e-09,3.5273e-09,3.9486e-17,3.9496e-17,8.8608e-09,8.8608e-09,3.6395e-09,3.9513e-17,3.6395e-09,3.9486e-17,8.8608e-09,3.5618e-09,7.8553e-17,8.8608e-09,8.8608e-09,8.8608e-09,3.9477e-17,3.9505e-17,8.8608e-09,8.8608e-09,8.8608e-09,3.5951e-09,3.5273e-09,8.8608e-09
8.8999e-09,8.8999e-09,3.6874e-09,7.8899e-17,3.5429e-09,7.9138e-17,8.8999e-09,3.5429e-09,7.9036e-17,3.6109e-09,8.8999e-09,3.5775e-09,3.9688e-17,8.8999e-09,3.6874e-09,7.9138e-17,7.8861e-17,1.089e-15,3.6555e-09,3.5429e-09,8.8999e-09,3.9651e-17,8.8999e-09,8.8999e-09,3.9679e-17,8.8999e-09,3.967e-17,8.8999e-09,3.5429e-09,3.966e-17,3.967e-17,8.8999e-09,8.8999e-09,3.6555e-09,3.9688e-17,3.6555e-09,3.966e-17,8.8999e-09,3.5775e-09,7.8899e-17,8.8999e-09,8.8999e-09,8.8999e-09,3.9651e-17,3.9679e-17,8.8999e-09,8.8999e-09,8.8999e-09,3.6109e-09,3.5429e-09,8.8999e-09
0.41074,0.41074,0.17018,3.6412e-09,0.16351,3.6523e-09,0.41074,0.16351,3.6476e-09,0.16665,0.41074,0.16511,1.8316e-09,0.41074,0.17018,3.6523e-09,3.6395e-09,3.6555e-09,0.1687,0.16351,0.41074,1.8299e-09,0.41074,0.41074,1.8312e-09,0.41074,1.8308e-09,0.41074,0.16351,1.8303e-09,1.8308e-09,0.41074,0.41074,0.1687,1.8316e-09,0.1687,1.8303e-09,0.41074,0.16511,3.6412e-09,0.41074,0.41074,0.41074,1.8299e-09,1.8312e-09,0.41074,0.41074,0.41074,0.16665,0.16351,0.41074
0.39808,0.39808,0.16494,3.5291e-09,0.15847,3.5397e-09,0.39808,0.15847,3.5352e-09,0.16151,0.39808,0.16002,1.7752e-09,0.39808,0.16494,3.5397e-09,3.5273e-09,3.5429e-09,0.16351,0.15847,0.39808,1.7735e-09,0.39808,0.39808,1.7748e-09,0.39808,1.7744e-09,0.39808,0.15847,1.7739e-09,1.7744e-09,0.39808,0.39808,0.16351,1.7752e-09,0.16351,1.7739e-09,0.39808,0.16002,3.5291e-09,0.39808,0.39808,0.39808,1.7735e-09,1.7748e-09,0.39808,0.39808,0.39808,0.16151,0.15847,0.39808
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
4.4552e-09,4.4552e-09,1.8459e-09,3.9497e-17,1.7735e-09,3.9616e-17,4.4552e-09,1.7735e-09,3.9565e-17,1.8076e-09,4.4552e-09,1.7909e-09,1.9867e-17,4.4552e-09,1.8459e-09,3.9616e-17,3.9477e-17,3.9651e-17,1.8299e-09,1.7735e-09,4.4552e-09,1.0296e-15,4.4552e-09,4.4552e-09,1.9863e-17,4.4552e-09,1.9859e-17,4.4552e-09,1.7735e-09,1.9854e-17,1.9859e-17,4.4552e-09,4.4552e-09,1.8299e-09,1.9867e-17,1.8299e-09,1.9854e-17,4.4552e-09,1.7909e-09,3.9497e-17,4.4552e-09,4.4552e-09,4.4552e-09,1.9849e-17,1.9863e-17,4.4552e-09,4.4552e-09,4.4552e-09,1.8076e-09,1.7735e-09,4.4552e-09
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
4.4584e-09,4.4584e-09,1.8472e-09,3.9524e-17,1.7748e-09,3.9644e-17,4.4584e-09,1.7748e-09,3.9593e-17,1.8089e-09,4.4584e-09,1.7921e-09,1.9881e-17,4.4584e-09,1.8472e-09,3.9644e-17,3.9505e-17,3.9679e-17,1.8312e-09,1.7748e-09,4.4584e-09,1.9863e-17,4.4584e-09,4.4584e-09,1.0296e-15,4.4584e-09,1.9872e-17,4.4584e-09,1.7748e-09,1.9868e-17,1.9872e-17,4.4584e-09,4.4584e-09,1.8312e-09,1.9881e-17,1.8312e-09,1.9868e-17,4.4584e-09,1.7921e-09,3.9524e-17,4.4584e-09,4.4584e-09,4.4584e-09,1.9863e-17,1.9877e-17,4.4584e-09,4.4584e-09,4.4584e-09,1.8089e-09,1.7748e-09,4.4584e-09
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
4.4573e-09,4.4573e-09,1.8468e-09,3.9515e-17,1.7744e-09,3.9635e-17,4.4573e-09,1.7744e-09,3.9584e-17,1.8085e-09,4.4573e-09,1.7917e-09,1.9877e-17,4.4573e-09,1.8468e-09,3.9635e-17,3.9496e-17,3.967e-17,1.8308e-09,1.7744e-09,4.4573e-09,1.9859e-17,4.4573e-09,4.4573e-09,1.9872e-17,4.4573e-09,1.0296e-15,4.4573e-09,1.7744e-09,1.9863e-17,1.9868e-17,4.4573e-09,4.4573e-09,1.8308e-09,1.9877e-17,1.8308e-09,1.9863e-17,4.4573e-09,1.7917e-09,3.9515e-17,4.4573e-09,4.4573e-09,4.4573e-09,1.9859e-17,1.9872e-17,4.4573e-09,4.4573e-09,4.4573e-09,1.8085e-09,1.7744e-09,4.4573e-09
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
0.39808,0.39808,0.16494,3.5291e-09,0.15847,3.5397e-09,0.39808,0.15847,3.5352e-09,0.16151,0.39808,0.16002,1.7752e-09,0.39808,0.16494,3.5397e-09,3.5273e-09,3.5429e-09,0.16351,0.15847,0.39808,1.7735e-09,0.39808,0.39808,1.7748e-09,0.39808,1.7744e-09,0.39808,0.15847,1.7739e-09,1.7744e-09,0.39808,0.39808,0.16351,1.7752e-09,0.16351,1.7739e-09,0.39808,0.16002,3.5291e-09,0.39808,0.39808,0.39808,1.7735e-09,1.7748e-09,0.39808,0.39808,0.39808,0.16151,0.15847,0.39808
4.4562e-09,4.4562e-09,1.8463e-09,3.9505e-17,1.7739e-09,3.9625e-17,4.4562e-09,1.7739e-09,3.9574e-17,1.808e-09,4.4562e-09,1.7913e-09,1.9872e-17,4.4562e-09,1.8463e-09,3.9625e-17,3.9486e-17,3.966e-17,1.8303e-09,1.7739e-09,4.4562e-09,1.9854e-17,4.4562e-09,4.4562e-09,1.9868e-17,4.4562e-09,1.9863e-17,4.4562e-09,1.7739e-09,1.0296e-15,1.9863e-17,4.4562e-09,4.4562e-09,1.8303e-09,1.9872e-17,1.8303e-09,1.9858e-17,4.4562e-09,1.7913e-09,3.9505e-17,4.4562e-09,4.4562e-09,4.4562e-09,1.9854e-17,1.9868e-17,4.4562e-09,4.4562e-09,4.4562e-09,1.808e-09,1.7739e-09,4.4562e-09
4.4573e-09,4.4573e-09,1.8468e-09,3.9515e-17,1.7744e-09,3.9635e-17,4.4573e-09,1.7744e-09,3.9584e-17,1.8085e-09,4.4573e-09,1.7917e-09,1.9877e-17,4.4573e-09,1.8468e-09,3.9635e-17,3.9496e-17,3.967e-17,1.8308e-09,1.7744e-09,4.4573e-09,1.9859e-17,4.4573e-09,4.4573e-09,1.9872e-17,4.4573e-09,1.9868e-17,4.4573e-09,1.7744e-09,1.9863e-17,1.0296e-15,4.4573e-09,4.4573e-09,1.8308e-09,1.9877e-17,1.8308e-09,1.9863e-17,4.4573e-09,1.7917e-09,3.9515e-17,4.4573e-09,4.4573e-09,4.4573e-09,1.9859e-17,1.9872e-17,4.4573e-09,4.4573e-09,4.4573e-09,1.8085e-09,1.7744e-09,4.4573e-09
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
0.41074,0.41074,0.17018,3.6412e-09,0.16351,3.6523e-09,0.41074,0.16351,3.6476e-09,0.16665,0.41074,0.16511,1.8316e-09,0.41074,0.17018,3.6523e-09,3.6395e-09,3.6555e-09,0.1687,0.16351,0.41074,1.8299e-09,0.41074,0.41074,1.8312e-09,0.41074,1.8308e-09,0.41074,0.16351,1.8303e-09,1.8308e-09,0.41074,0.41074,0.1687,1.8316e-09,0.1687,1.8303e-09,0.41074,0.16511,3.6412e-09,0.41074,0.41074,0.41074,1.8299e-09,1.8312e-09,0.41074,0.41074,0.41074,0.16665,0.16351,0.41074
4.4593e-09,4.4593e-09,1.8476e-09,3.9533e-17,1.7752e-09,3.9652e-17,4.4593e-09,1.7752e-09,3.9601e-17,1.8093e-09,4.4593e-09,1.7925e-09,1.9886e-17,4.4593e-09,1.8476e-09,3.9652e-17,3.9513e-17,3.9688e-17,1.8316e-09,1.7752e-09,4.4593e-09,1.9867e-17,4.4593e-09,4.4593e-09,1.9881e-17,4.4593e-09,1.9877e-17,4.4593e-09,1.7752e-09,1.9872e-17,1.9877e-17,4.4593e-09,4.4593e-09,1.8316e-09,1.0296e-15,1.8316e-09,1.9872e-17,4.4593e-09,1.7925e-09,3.9533e-17,4.4593e-09,4.4593e-09,4.4593e-09,1.9867e-17,1.9881e-17,4.4593e-09,4.4593e-09,4.4593e-09,1.8093e-09,1.7752e-09,4.4593e-09
0.41074,0.41074,0.17018,3.6412e-09,0.16351,3.6523e-09,0.41074,0.16351,3.6476e-09,0.16665,0.41074,0.16511,1.8316e-09,0.41074,0.17018,3.6523e-09,3.6395e-09,3.6555e-09,0.1687,0.16351,0.41074,1.8299e-09,0.41074,0.41074,1.8312e-09,0.41074,1.8308e-09,0.41074,0.16351,1.8303e-09,1.8308e-09,0.41074,0.41074,0.1687,1.8316e-09,0.1687,1.8303e-09,0.41074,0.16511,3.6412e-09,0.41074,0.41074,0.41074,1.8299e-09,1.8312e-09,0.41074,0.41074,0.41074,0.16665,0.16351,0.41074
4.4562e-09,4.4562e-09,1.8463e-09,3.9505e-17,1.7739e-09,3.9625e-17,4.4562e-09,1.7739e-09,3.9574e-17,1.808e-09,4.4562e-09,1.7913e-09,1.9872e-17,4.4562e-09,1.8463e-09,3.9625e-17,3.9486e-17,3.966e-17,1.8303e-09,1.7739e-09,4.4562e-09,1.9854e-17,4.4562e-09,4.4562e-09,1.9868e-17,4.4562e-09,1.9863e-17,4.4562e-09,1.7739e-09,1.9858e-17,1.9863e-17,4.4562e-09,4.4562e-09,1.8303e-09,1.9872e-17,1.8303e-09,1.0296e-15,4.4562e-09,1.7913e-09,3.9505e-17,4.4562e-09,4.4562e-09,4.4562e-09,1.9854e-17,1.9868e-17,4.4562e-09,4.4562e-09,4.4562e-09,1.808e-09,1.7739e-09,4.4562e-09
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
0.40197,0.40197,0.16655,3.5636e-09,0.16002,3.5744e-09,0.40197,0.16002,3.5698e-09,0.16309,0.40197,0.16158,1.7925e-09,0.40197,0.16655,3.5744e-09,3.5618e-09,3.5775e-09,0.16511,0.16002,0.40197,1.7909e-09,0.40197,0.40197,1.7921e-09,0.40197,1.7917e-09,0.40197,0.16002,1.7913e-09,1.7917e-09,0.40197,0.40197,0.16511,1.7925e-09,0.16511,1.7913e-09,0.40197,0.16158,3.5636e-09,0.40197,0.40197,0.40197,1.7909e-09,1.7921e-09,0.40197,0.40197,0.40197,0.16309,0.16002,0.40197
8.8652e-09,8.8652e-09,3.6731e-09,7.8591e-17,3.5291e-09,7.8829e-17,8.8652e-09,3.5291e-09,7.8728e-17,3.5968e-09,8.8652e-09,3.5636e-09,3.9533e-17,8.8652e-09,3.6731e-09,7.8829e-17,7.8553e-17,7.8899e-17,3.6412e-09,3.5291e-09,8.8652e-09,3.9497e-17,8.8652e-09,8.8652e-09,3.9524e-17,8.8652e-09,3.9515e-17,8.8652e-09,3.5291e-09,3.9505e-17,3.9515e-17,8.8652e-09,8.8652e-09,3.6412e-09,3.9533e-17,3.6412e-09,3.9505e-17,8.8652e-09,3.5636e-09,1.0883e-15,8.8652e-09,8.8652e-09,8.8652e-09,3.9497e-17,3.9524e-17,8.8652e-09,8.8652e-09,8.8652e-09,3.5968e-09,3.5291e-09,8.8652e-09
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
4.4552e-09,4.4552e-09,1.8459e-09,3.9497e-17,1.7735e-09,3.9616e-17,4.4552e-09,1.7735e-09,3.9565e-17,1.8076e-09,4.4552e-09,1.7909e-09,1.9867e-17,4.4552e-09,1.8459e-09,3.9616e-17,3.9477e-17,3.9651e-17,1.8299e-09,1.7735e-09,4.4552e-09,1.9849e-17,4.4552e-09,4.4552e-09,1.9863e-17,4.4552e-09,1.9859e-17,4.4552e-09,1.7735e-09,1.9854e-17,1.9859e-17,4.4552e-09,4.4552e-09,1.8299e-09,1.9867e-17,1.8299e-09,1.9854e-17,4.4552e-09,1.7909e-09,3.9497e-17,4.4552e-09,4.4552e-09,4.4552e-09,1.0296e-15,1.9863e-17,4.4552e-09,4.4552e-09,4.4552e-09,1.8076e-09,1.7735e-09,4.4552e-09
4.4584e-09,4.4584e-09,1.8472e-09,3.9524e-17,1.7748e-09,3.9644e-17,4.4584e-09,1.7748e-09,3.9593e-17,1.8089e-09,4.4584e-09,1.7921e-09,1.9881e-17,4.4584e-09,1.8472e-09,3.9644e-17,3.9505e-17,3.9679e-17,1.8312e-09,1.7748e-09,4.4584e-09,1.9863e-17,4.4584e-09,4.4584e-09,1.9877e-17,4.4584e-09,1.9872e-17,4.4584e-09,1.7748e-09,1.9868e-17,1.9872e-17,4.4584e-09,4.4584e-09,1.8312e-09,1.9881e-17,1.8312e-09,1.9868e-17,4.4584e-09,1.7921e-09,3.9524e-17,4.4584e-09,4.4584e-09,4.4584e-09,1.9863e-17,1.0296e-15,4.4584e-09,4.4584e-09,4.4584e-09,1.8089e-09,1.7748e-09,4.4584e-09
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
0.40573,0.40573,0.1681,3.5968e-09,0.16151,3.6077e-09,0.40573,0.16151,3.6031e-09,0.16461,0.40573,0.16309,1.8093e-09,0.40573,0.1681,3.6077e-09,3.5951e-09,3.6109e-09,0.16665,0.16151,0.40573,1.8076e-09,0.40573,0.40573,1.8089e-09,0.40573,1.8085e-09,0.40573,0.16151,1.808e-09,1.8085e-09,0.40573,0.40573,0.16665,1.8093e-09,0.16665,1.808e-09,0.40573,0.16309,3.5968e-09,0.40573,0.40573,0.40573,1.8076e-09,1.8089e-09,0.40573,0.40573,0.40573,0.16461,0.16151,0.40573
0.39808,0.39808,0.16494,3.5291e-09,0.15847,3.5397e-09,0.39808,0.15847,3.5352e-09,0.16151,0.39808,0.16002,1.7752e-09,0.39808,0.16494,3.5397e-09,3.5273e-09,3.5429e-09,0.16351,0.15847,0.39808,1.7735e-09,0.39808,0.39808,1.7748e-09,0.39808,1.7744e-09,0.39808,0.15847,1.7739e-09,1.7744e-09,0.39808,0.39808,0.16351,1.7752e-09,0.16351,1.7739e-09,0.39808,0.16002,3.5291e-09,0.39808,0.39808,0.39808,1.7735e-09,1.7748e-09,0.39808,0.39808,0.39808,0.16151,0.15847,0.39808
1,1,0.41433,8.8652e-09,0.39808,8.892e-09,1,0.39808,8.8806e-09,0.40573,1,0.40197,4.4593e-09,1,0.41433,8.892e-09,8.8608e-09,8.8999e-09,0.41074,0.39808,1,4.4552e-09,1,1,4.4584e-09,1,4.4573e-09,1,0.39808,4.4562e-09,4.4573e-09,1,1,0.41074,4.4593e-09,0.41074,4.4562e-09,1,0.40197,8.8652e-09,1,1,1,4.4552e-09,4.4584e-09,1,1,1,0.40573,0.39808,1
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of log-det heuristic result = 
22.294,9.9588e-15,5.3531e-15,4.4852e-15,4.0231e-15,3.8131e-15,3.7322e-15,3.329e-15,3.1572e-15,2.7491e-15,2.6222e-15,2.193e-15,1.9603e-15,1.824e-15,1.6961e-15,1.6642e-15,1.515e-15,1.443e-15,1.3774e-15,1.3471e-15,1.3024e-15,1.2416e-15,1.158e-15,1.1419e-15,1.0638e-15,1.0154e-15,1.0098e-15,1.0098e-15,1.0098e-15,1.0098e-15,1.0098e-15,1.0098e-15,1.0098e-15,1.0098e-15,1.0098e-15,1.0098e-15,1.0098e-15,9.9391e-16,9.4244e-16,7.9703e-16,7.4257e-16,7.1789e-16,6.2711e-16,5.9574e-16,4.8981e-16,3.9472e-16,3.6202e-16,2.6636e-16,2.3908e-16,9.5916e-17,6.3069e-17
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------


==> anc/Nonlinear_Equations.txt <==
Matrix A = 
-1,0,1,0,1,-1,0,2,-2,2,2,0,-2,0,0,0,-2,2,0,2,-1,1,0,0,0,2,-1,-1,-2,2,-2,1,2,0,1,-1,1,2,0,-1,0,-2,2,0,0,0,0,2,1,1
2,-2,-1,2,2,1,1,2,0,1,2,2,-2,0,2,0,-2,1,-1,-2,-1,0,2,-2,-2,0,0,2,-1,-2,1,0,2,1,-1,-2,-2,1,1,-1,-1,-1,0,-1,1,1,0,2,0,-1
1,1,1,1,-1,0,0,2,2,-1,2,-1,1,0,-2,-1,-2,-1,0,0,-1,1,-1,-2,2,-1,2,-2,-1,-2,2,1,2,0,-1,-1,0,0,0,2,0,1,1,0,2,-1,-2,-1,-1,-1
2,2,2,0,1,0,-1,1,2,2,1,-2,-1,0,2,-2,0,1,0,1,1,-1,-1,-2,1,-1,1,2,2,0,-2,-2,-1,2,0,-1,1,1,2,2,2,1,2,1,0,0,1,1,-1,-1
2,-2,-2,-1,-1,-2,-1,-1,2,-2,1,0,1,1,2,2,0,-1,-2,2,-2,1,1,2,-1,1,-1,-2,-2,1,-2,-1,-2,-1,2,-1,2,0,-1,1,-2,1,-2,-1,-1,-1,-2,1,0,-2
-2,-2,2,-1,-1,-2,-1,0,-1,0,2,2,1,1,0,1,-2,0,2,1,1,-2,-2,0,0,2,1,-1,2,0,2,-2,0,1,-2,2,1,2,2,1,0,-2,2,1,1,2,0,2,-1,0
-1,2,-2,2,1,1,-2,2,0,1,-2,-1,0,-1,0,0,1,2,1,-1,1,2,1,0,-2,-1,-1,1,-1,-2,0,2,-2,2,1,-1,1,-2,-1,2,-2,-1,-2,-1,-1,0,1,2,-2,2
2,-1,2,0,1,-1,0,-2,2,-1,-1,-2,1,-2,-1,2,-2,2,-2,1,1,1,0,0,2,1,-1,1,-1,1,2,-1,0,0,2,-2,0,2,-2,1,0,2,1,2,-1,0,0,-1,-2,-1
1,-2,2,2,-1,0,-1,-2,-2,0,-2,-2,0,2,1,0,-2,-1,0,2,2,2,2,-2,0,-2,-2,-2,0,2,2,-1,2,0,-2,-1,-1,-2,1,0,0,-1,1,-2,0,-1,1,-2,-1,0
2,2,-2,-2,0,2,2,0,2,0,2,-2,0,-1,-2,0,2,1,2,1,-1,-2,-1,2,0,0,-1,2,1,2,-2,-2,-1,-1,-1,1,0,0,2,-1,1,0,1,-2,1,-2,-1,1,-2,1
0,-2,0,2,0,1,0,0,2,2,0,1,0,1,-1,-1,2,-1,1,-2,-1,2,-1,-1,0,0,0,0,-1,-2,-1,2,-1,-1,0,-2,-1,0,2,1,-1,-1,-2,2,1,-2,1,-2,1,1
-2,2,2,-2,-2,1,2,-2,-1,1,-1,0,2,-2,2,0,-2,2,1,2,2,0,2,-1,1,1,-1,-1,-1,-1,-2,0,0,-2,2,2,2,-2,-1,-1,0,-2,0,-2,-2,2,-1,-2,2,0
1,-2,-1,2,-2,2,0,1,-2,-2,-1,1,-1,-2,0,-2,0,-2,0,-2,2,1,1,0,-1,-1,-1,0,2,-1,1,0,2,-1,0,-1,1,1,2,0,0,-1,0,-2,-2,1,-2,-1,2,2
-1,-1,2,2,0,1,0,2,0,-1,0,1,-2,2,0,-2,2,-1,-1,0,0,-1,0,0,-2,-2,-1,2,0,0,1,2,2,-1,-1,-1,2,1,0,-1,2,2,0,-2,-1,-2,-1,2,2,2
0,0,1,0,-1,1,2,-2,2,-1,-1,0,-1,2,0,1,-1,2,0,-2,-2,-2,-2,-1,0,0,2,2,-1,1,0,1,0,-1,0,-1,1,1,0,0,1,2,2,-2,1,2,-1,0,1,1
1,0,1,-2,-1,2,2,0,0,2,-2,1,1,2,-1,1,2,-2,-1,-1,0,2,1,1,-2,1,2,0,2,-1,-2,1,-1,2,0,1,0,0,2,0,-1,2,1,0,0,1,-1,0,2,-1
1,1,1,-2,-1,-2,0,-1,0,0,-2,2,2,2,2,-1,2,0,-1,2,-2,-2,1,2,1,-2,-1,0,2,1,2,-2,2,0,0,-2,-1,2,2,2,-1,-2,2,1,2,1,1,2,1,1
0,1,-2,1,-2,-1,2,2,0,-1,-2,1,2,-2,2,0,1,2,2,-1,0,-1,-2,1,-2,0,0,-1,-2,1,0,0,1,0,-2,2,1,0,-2,-1,-1,-1,0,2,2,2,0,0,-1,-2
0,0,-1,2,-1,2,1,1,-2,0,0,2,-1,0,0,1,-2,1,2,2,-1,1,-2,-1,2,1,0,-2,-2,1,-1,2,1,1,1,-2,2,2,1,-1,2,-1,2,1,-1,-2,0,-2,2,0
-1,-2,1,-2,1,1,0,-1,-2,0,-2,0,1,2,2,0,-1,-2,1,1,-1,2,2,-1,1,2,0,1,1,-1,-2,0,2,-2,0,-1,1,2,-1,0,-1,-1,-2,1,-2,0,-1,2,-2,1
---------------------------------------------------------------------------------------------------------------------------------------------------------
Vector chosen to generate b = 
0.64482-0.76433i,0.92212+0.38689i,0.85881-0.5123i,-0.19763-0.98028i,-0.32848+0.94451i,0.47419+0.88042i,0.36707-0.93019i,0.95711+0.28973i,0.99927+0.038169i,0.60269-0.79798i,-0.60699-0.79471i,0.26567+0.96406i,0.61454+0.78888i,0.997+0.077423i,1-0.00051045i,0.9943-0.10665i,0.95158+0.3074i,0.34398-0.93898i,0.61409+0.78923i,0.97927-0.20257i,0.5489-0.83589i,0.93043-0.36646i,0.81264+0.58276i,0.99274-0.12026i,0.95005+0.31209i,0.82551+0.56438i,0.21593-0.97641i,0.98053+0.19638i,0.83756+0.54635i,0.72761+0.68599i,0.99266-0.1209i,0.074885+0.99719i,-0.075291+0.99716i,0.98145-0.1917i,0.27734+0.96077i,0.92112+0.38928i,0.71414-0.7i,0.60411-0.7969i,0.026257-0.99966i,0.53223+0.8466i,0.65493-0.75569i,0.94756-0.31958i,0.31301-0.94975i,0.97586-0.21838i,0.68573-0.72786i,0.41812-0.90839i,0.91644+0.40018i,0.89558+0.4449i,0.2394+0.97092i,0.99617+0.087389i
---------------------------------------------------------------------------------------------------------------------------------------------------------
Vector b = 
-0.10821-2.8321i,-8.5976-6.0567i,-5.3783-7.7978i,14.549-15.618i,-5.7852+4.0355i,8.039-10.585i,3.049+9.0924i,7.2588-8.8844i,-6.1612-5.661i,4.4909-4.267i,-5.6516+2.5196i,-2.3348+4.1388i,-11.469+1.4121i,2.181+3.2549i,1.8981-9.3705i,14.43-0.5742i,18.029+4.5781i,2.1142-4.2547i,-0.77362-2.3334i,3.0116+14.257i
---------------------------------------------------------------------------------------------------------------------------------------------------------
X_init = 
1,0.93749-0.34801i,0.73635+0.6766i,0.99741-0.071968i,0.93716+0.34891i,0.90826+0.41841i,0.71139-0.7028i,0.6849-0.72863i,0.41003-0.91207i,0.46695+0.88428i,0.99075+0.1357i,0.79299-0.60923i,0.27379+0.96179i,-0.34848-0.93732i,0.97292-0.23114i,0.85512+0.51844i,0.51241-0.85874i,0.92972-0.36826i,0.99404-0.10904i,0.77745+0.62894i,-0.19337+0.98113i,0.57059+0.82123i,0.79872+0.6017i,0.89934-0.43724i,0.81706-0.57655i,0.70718+0.70704i,0.67622-0.7367i,0.78542-0.61896i,0.99214+0.12517i,0.58068+0.81413i,0.62783-0.77835i,0.9916+0.12936i,0.52891+0.84868i,0.96834-0.24962i,0.86603-0.49999i,0.10895+0.99405i,-0.29132-0.95662i,-0.54656+0.83742i,-0.064396+0.99792i,0.33987-0.94047i,0.9476-0.31947i,0.90942+0.41588i,0.99993-0.011596i,0.74429-0.66785i,0.64634+0.76305i,0.59931-0.80052i,0.76657-0.64216i,0.99898+0.045135i,0.98177-0.19005i,0.80876+0.58814i,0.655+0.75563i
0.93749+0.34801i,1+1.4356e-17i,0.45486+0.89056i,0.96011+0.27964i,0.75716+0.65324i,0.70588+0.70834i,0.9115-0.4113i,0.89566-0.44474i,0.70181-0.71236i,0.13002+0.99151i,0.88159+0.47201i,0.95544-0.29518i,-0.078031+0.99695i,-0.00049768-1i,0.99254+0.12189i,0.62124+0.78362i,0.77923-0.62674i,0.99976-0.021689i,0.96985+0.24371i,0.50998+0.86019i,-0.52272+0.8525i,0.24913+0.96847i,0.53939+0.84205i,0.99529-0.096929i,0.96663-0.25616i,0.41692+0.90895i,0.89033-0.45532i,0.95173-0.30694i,0.88656+0.46262i,0.26106+0.96532i,0.85945-0.51121i,0.8846+0.46636i,0.2005+0.97969i,0.99468+0.10298i,0.9859-0.16735i,-0.2438+0.96983i,0.059801-0.99821i,-0.80383+0.59486i,-0.40766+0.91314i,0.64592-0.76341i,0.99954+0.030267i,0.70784+0.70637i,0.94146+0.33711i,0.93019-0.36708i,0.34039+0.94029i,0.84043-0.54191i,0.94213-0.33525i,0.92083+0.38997i,0.98654+0.1635i,0.55352+0.83283i,0.35109+0.93634i
0.73635-0.6766i,0.45486-0.89056i,1+2.1004e-17i,0.68575-0.72784i,0.92615-0.37717i,0.95189-0.30644i,0.048311-0.99883i,0.011333-0.99994i,-0.31518-0.94903i,0.94215+0.3352i,0.82135-0.57042i,0.17171-0.98515i,0.85236+0.52296i,-0.89079-0.45441i,0.56002-0.82848i,0.98044-0.19682i,-0.20372-0.97903i,0.43543-0.90022i,0.65818-0.75286i,0.99802-0.062909i,0.52144+0.85329i,0.9758+0.21865i,0.99525-0.097352i,0.36639-0.93046i,0.21155-0.97737i,0.99911+0.042149i,-0.00051859-1i,0.15956-0.98719i,0.81525-0.57911i,0.97843+0.20659i,-0.064338-0.99793i,0.81769-0.57566i,0.96368+0.26707i,0.54415-0.83899i,0.29941-0.95413i,0.7528+0.65825i,-0.86177-0.5073i,0.16414+0.98644i,0.62778+0.77839i,-0.38606-0.92247i,0.4816-0.87639i,0.95104-0.30908i,0.72845-0.6851i,0.09619-0.99536i,0.99221+0.12456i,-0.10033-0.99495i,0.12997-0.99152i,0.76614-0.64268i,0.59434-0.80421i,0.99347-0.11413i,0.99357+0.11323i
0.99741+0.071968i,0.96011-0.27964i,0.68575+0.72784i,1+8.2596e-19i,0.90962+0.41545i,0.87579+0.48269i,0.76012-0.64978i,0.73557-0.67745i,0.47461-0.8802i,0.4021+0.9156i,0.97841+0.20665i,0.83478-0.55058i,0.20387+0.979i,-0.28011-0.95997i,0.98703-0.16052i,0.81559+0.57863i,0.57288-0.81964i,0.95382-0.30039i,0.99931-0.037216i,0.73017+0.68326i,-0.26348+0.96467i,0.51001+0.86017i,0.75334+0.65763i,0.92848-0.37138i,0.85644-0.51625i,0.65446+0.7561i,0.72749-0.68612i,0.82793-0.56083i,0.98055+0.19625i,0.52059+0.85381i,0.68221-0.73115i,0.97972+0.20039i,0.46646+0.88454i,0.9838-0.17928i,0.89977-0.43636i,0.037127+0.99931i,-0.22172-0.97511i,-0.60541+0.79591i,-0.13605+0.9907i,0.40667-0.91357i,0.96813-0.25045i,0.87713+0.48025i,0.99817+0.060398i,0.79043-0.61255i,0.58974+0.80759i,0.65537-0.75531i,0.8108-0.58533i,0.99314+0.11691i,0.99291-0.1189i,0.76433+0.64482i,0.59892+0.80081i
0.93716-0.34891i,0.75716-0.65324i,0.92615+0.37717i,0.90962-0.41545i,1+1.797e-17i,0.99717+0.075217i,0.42147-0.90684i,0.38764-0.92181i,0.066041-0.99782i,0.74614+0.66579i,0.97584-0.2185i,0.53059-0.84763i,0.59216+0.80582i,-0.65361-0.75683i,0.83113-0.55607i,0.98226+0.1875i,0.18058-0.98356i,0.74281-0.6695i,0.89353-0.44901i,0.94804+0.31816i,0.1611+0.98694i,0.82127+0.57054i,0.95846+0.28521i,0.69027-0.72355i,0.56456-0.8254i,0.90942+0.41587i,0.37669-0.92634i,0.52011-0.8541i,0.97346-0.22886i,0.82825+0.56036i,0.3168-0.94849i,0.97442-0.22475i,0.79178+0.61081i,0.8204-0.57179i,0.63716-0.77073i,0.44893+0.89357i,-0.60679-0.79486i,-0.22004+0.97549i,0.28783+0.95768i,-0.009626-0.99995i,0.77658-0.63002i,0.99737+0.072446i,0.93305-0.35975i,0.4645-0.88557i,0.87195+0.48959i,0.28234-0.95931i,0.49434-0.86927i,0.95195-0.30625i,0.85377-0.52065i,0.96314+0.269i,0.87748+0.47961i
0.90826-0.41841i,0.70588-0.70834i,0.95189+0.30644i,0.87579-0.48269i,0.99717-0.075217i,1+1.2926e-17i,0.35206-0.93598i,0.3172-0.94836i,-0.0091994-0.99996i,0.7941+0.60778i,0.95664-0.29128i,0.46533-0.88513i,0.6511+0.759i,-0.70869-0.70552i,0.78695-0.61701i,0.99358+0.11309i,0.10609-0.99436i,0.69035-0.72348i,0.85722-0.51495i,0.96928+0.24595i,0.23488+0.97202i,0.86186+0.50715i,0.9772+0.21231i,0.63389-0.77342i,0.50087-0.86552i,0.93813+0.34629i,0.30594-0.95205i,0.45439-0.8908i,0.95349-0.30143i,0.86805+0.49648i,0.24456-0.96963i,0.95475-0.2974i,0.83548+0.54952i,0.77506-0.63188i,0.57738-0.81647i,0.51487+0.85727i,-0.66486-0.74697i,-0.14604+0.98928i,0.35905+0.93332i,-0.084813-0.9964i,0.72699-0.68665i,1-0.0027787i,0.90335-0.42891i,0.39658-0.918i,0.90631+0.42262i,0.20938-0.97783i,0.42756-0.90399i,0.92622-0.37699i,0.81219-0.5834i,0.98064+0.1958i,0.91107+0.41225i
0.71139+0.7028i,0.9115+0.4113i,0.048311+0.99883i,0.76012+0.64978i,0.42147+0.90684i,0.35206+0.93598i,1-1.8736e-17i,0.99932-0.036988i,0.9327-0.36066i,-0.2893+0.95724i,0.60943+0.79284i,0.99229+0.12392i,-0.48117+0.87663i,0.41085-0.9117i,0.85457+0.51934i,0.24396+0.96979i,0.96804-0.25078i,0.92021+0.39144i,0.78378+0.62104i,0.11105+0.99381i,-0.8271+0.56206i,-0.17125+0.98523i,0.14532+0.98938i,0.94707+0.32101i,0.98645+0.16408i,0.0061675+0.99998i,0.99881-0.048829i,0.99374+0.11168i,0.61782+0.78632i,-0.15908+0.98727i,0.99365-0.11247i,0.6145+0.78892i,-0.2202+0.97546i,0.8643+0.50298i,0.96748+0.25296i,-0.62111+0.78372i,0.46507-0.88527i,-0.97736+0.2116i,-0.74715+0.66465i,0.90274-0.43018i,0.89863+0.4387i,0.35466+0.93499i,0.71949+0.69451i,0.99885+0.047991i,-0.07648+0.99707i,0.98895-0.14828i,0.99664+0.08192i,0.67894+0.73419i,0.83199+0.5548i,0.16199+0.98679i,-0.065099+0.99788i
0.6849+0.72863i,0.89566+0.44474i,0.011333+0.99994i,0.73557+0.67745i,0.38764+0.92181i,0.3172+0.94836i,0.99932+0.036988i,1+1.4107e-17i,0.9454-0.32592i,-0.3245+0.94588i,0.57969+0.81484i,0.98703+0.16054i,-0.51327+0.85823i,0.44429-0.89588i,0.83477+0.55059i,0.20792+0.97815i,0.97666-0.2148i,0.9051+0.4252i,0.76027+0.64961i,0.074215+0.99724i,-0.84732+0.53108i,-0.20758+0.97822i,0.10862+0.99408i,0.93455+0.35583i,0.9797+0.20046i,-0.030824+0.99952i,0.99993-0.011851i,0.98893+0.14836i,0.58831+0.80863i,-0.19549+0.98071i,0.99713-0.075643i,0.58489+0.81111i,-0.25613+0.96664i,0.8451+0.5346i,0.95746+0.28858i,-0.64968+0.76021i,0.4975-0.86746i,-0.98451+0.17531i,-0.77123+0.63656i,0.91804-0.39649i,0.88179+0.47164i,0.31984+0.94747i,0.69331+0.72064i,0.99639+0.084904i,-0.11331+0.99356i,0.99375-0.1116i,0.99293+0.11873i,0.65132+0.7588i,0.8109+0.58519i,0.12538+0.99211i,-0.10196+0.99479i
0.41003+0.91207i,0.70181+0.71236i,-0.31518+0.94903i,0.47461+0.8802i,0.066041+0.99782i,-0.0091994+0.99996i,0.9327+0.36066i,0.9454+0.32592i,1+1.9045e-17i,-0.61506+0.78848i,0.28247+0.95928i,0.88082+0.47346i,-0.76495+0.64409i,0.71201-0.70217i,0.60975+0.79259i,-0.12222+0.9925i,0.99334+0.11523i,0.7171+0.69697i,0.50704+0.86192i,-0.25485+0.96698i,-0.97414+0.22593i,-0.51506+0.85716i,-0.22129+0.97521i,0.76756+0.64098i,0.86088+0.50881i,-0.3549+0.9349i,0.9492+0.31469i,0.88658+0.46257i,0.29264+0.95622i,-0.50444+0.86345i,0.96734+0.25347i,0.28861+0.95745i,-0.55719+0.83039i,0.62473+0.78084i,0.81113+0.58487i,-0.86197+0.50696i,0.75306-0.65796i,-0.98789-0.15513i,-0.93658+0.35045i,0.99713-0.075643i,0.67993+0.73328i,-0.0064207+0.99998i,0.42058+0.90725i,0.91431+0.40501i,-0.43094+0.90238i,0.97587+0.21837i,0.90002+0.43585i,0.36845+0.92965i,0.5759+0.81752i,-0.20481+0.9788i,-0.42061+0.90724i
0.46695-0.88428i,0.13002-0.99151i,0.94215-0.3352i,0.4021-0.9156i,0.74614-0.66579i,0.7941-0.60778i,-0.2893-0.95724i,-0.3245-0.94588i,-0.61506-0.78848i,1+1.4512e-17i,0.58263-0.81274i,-0.16845-0.98571i,0.97834+0.20699i,-0.99158-0.12953i,0.24991-0.96827i,0.85774-0.51408i,-0.52011-0.8541i,0.10849-0.9941i,0.36774-0.92993i,0.91919-0.39381i,0.7773+0.62913i,0.99264-0.12109i,0.90504-0.42533i,0.033302-0.99945i,-0.12831-0.99173i,0.95544-0.29519i,-0.33569-0.94197i,-0.18058-0.98356i,0.57396-0.81888i,0.99107-0.13333i,-0.39512-0.91863i,0.57741-0.81645i,0.99745-0.071414i,0.23143-0.97285i,-0.03774-0.99929i,0.92989+0.36783i,-0.98196-0.18908i,0.4853+0.87435i,0.85238+0.52292i,-0.67294-0.73969i,0.15997-0.98712i,0.79241-0.60999i,0.45666-0.88964i,-0.24302-0.97002i,0.97656-0.21524i,-0.42804-0.90376i,-0.20991-0.97772i,0.50638-0.86231i,0.29038-0.95691i,0.89773-0.44054i,0.97404-0.22637i
0.99075-0.1357i,0.88159-0.47201i,0.82135+0.57042i,0.97841-0.20665i,0.97584+0.2185i,0.95664+0.29128i,0.60943-0.79284i,0.57969-0.81484i,0.28247-0.95928i,0.58263+0.81274i,1-1.7401e-18i,0.70298-0.71121i,0.40178+0.91574i,-0.47245-0.88136i,0.93255-0.36103i,0.91756+0.3976i,0.39113-0.92033i,0.87115-0.49102i,0.97005-0.24292i,0.85561+0.51762i,-0.05844+0.99829i,0.67676+0.7362i,0.87298+0.48775i,0.83169-0.55524i,0.73127-0.68209i,0.79658+0.60453i,0.56999-0.82165i,0.69416-0.71982i,0.99994-0.010621i,0.68579+0.7278i,0.51639-0.85635i,0.99998-0.0064006i,0.63918+0.76906i,0.92551-0.37872i,0.79017-0.61289i,0.24284+0.97007i,-0.41844-0.90824i,-0.42787+0.90384i,0.071621+0.99743i,0.2091-0.97789i,0.89548-0.44511i,0.95744+0.28863i,0.98911-0.14718i,0.64678-0.76268i,0.74391+0.66828i,0.48513-0.87444i,0.67233-0.74025i,0.99586-0.090847i,0.9469-0.32152i,0.88109+0.47295i,0.75148+0.65975i
0.79299+0.60923i,0.95544+0.29518i,0.17171+0.98515i,0.83478+0.55058i,0.53059+0.84763i,0.46533+0.88513i,0.99229-0.12392i,0.98703-0.16054i,0.88082-0.47346i,-0.16845+0.98571i,0.70298+0.71121i,1-2.499e-17i,-0.36884+0.92949i,0.29471-0.95559i,0.91234+0.40944i,0.36225+0.93208i,0.92951-0.3688i,0.96162+0.27439i,0.85469+0.51913i,0.23335+0.97239i,-0.75107+0.66022i,-0.047845+0.99885i,0.2668+0.96375i,0.97955+0.20118i,0.99918+0.040582i,0.13003+0.99151i,0.98506-0.17222i,0.99992-0.012325i,0.7105+0.7037i,-0.035517+0.99937i,0.97206-0.23474i,0.70752+0.70669i,-0.097625+0.99522i,0.91997+0.392i,0.99137+0.13113i,-0.51921+0.85465i,0.35179-0.93608i,-0.9436+0.33108i,-0.65903+0.75211i,0.84248-0.53873i,0.94607+0.32397i,0.46779+0.88384i,0.8+0.6i,0.9971-0.076153i,0.047664+0.99886i,0.96295-0.26969i,0.99911-0.042212i,0.76469+0.6444i,0.89432+0.44742i,0.28302+0.95911i,0.059057+0.99825i
0.27379-0.96179i,-0.078031-0.99695i,0.85236-0.52296i,0.20387-0.979i,0.59216-0.80582i,0.6511-0.759i,-0.48117-0.87663i,-0.51327-0.85823i,-0.76495-0.64409i,0.97834-0.20699i,0.40178-0.91574i,-0.36884-0.92949i,1-6.0491e-18i,-0.99691+0.078527i,0.044069-0.99903i,0.73275-0.6805i,-0.68564-0.72794i,-0.099636-0.99502i,0.16729-0.98591i,0.81777-0.57555i,0.89069+0.45461i,0.94608-0.32394i,0.7974-0.60346i,-0.1743-0.98469i,-0.33081-0.9437i,0.87364-0.48657i,-0.5234-0.85208i,-0.38026-0.92488i,0.39203-0.91995i,0.94201-0.33559i,-0.57672-0.81694i,0.39591-0.91829i,0.96106-0.27633i,0.025046-0.99969i,-0.24377-0.96983i,0.98589+0.16738i,-0.99983+0.018273i,0.65577+0.75496i,0.94216+0.33516i,-0.81148-0.58438i,-0.04782-0.99886i,0.64898-0.7608i,0.26262-0.9649i,-0.43855-0.89871i,0.91086-0.41272i,-0.60584-0.79558i,-0.40774-0.9131i,0.31693-0.94845i,0.086018-0.99629i,0.7871-0.61682i,0.90609-0.42309i
-0.34848+0.93732i,-0.00049768+1i,-0.89079+0.45441i,-0.28011+0.95997i,-0.65361+0.75683i,-0.70869+0.70552i,0.41085+0.9117i,0.44429+0.89588i,0.71201+0.70217i,-0.99158+0.12953i,-0.47245+0.88136i,0.29471+0.95559i,-0.99691-0.078527i,1-6.0619e-18i,-0.12238+0.99248i,-0.78393+0.62085i,0.62636+0.77954i,0.021191+0.99978i,-0.24419+0.96973i,-0.86044+0.50955i,-0.85224-0.52315i,-0.96859+0.24865i,-0.84232+0.53898i,0.096434+0.99534i,0.25568+0.96676i,-0.90915+0.41646i,0.45488+0.89055i,0.30646+0.95188i,-0.46306+0.88633i,-0.96545+0.26058i,0.51078+0.85971i,-0.4668+0.88436i,-0.97979+0.20001i,-0.10347+0.99463i,0.16686+0.98598i,-0.9697-0.24428i,0.99818+0.060298i,-0.59446-0.80412i,-0.91293-0.40811i,0.76309+0.6463i,-0.030765+0.99953i,-0.70672+0.70749i,-0.33758+0.9413i,0.36662+0.93037i,-0.94046+0.33992i,0.5415+0.8407i,0.33478+0.9423i,-0.39043+0.92063i,-0.16399+0.98646i,-0.83311+0.55311i,-0.93652+0.35063i
0.97292+0.23114i,0.99254-0.12189i,0.56002+0.82848i,0.98703+0.16052i,0.83113+0.55607i,0.78695+0.61701i,0.85457-0.51934i,0.83477-0.55059i,0.60975-0.79259i,0.24991+0.96827i,0.93255+0.36103i,0.91234-0.40944i,0.044069+0.99903i,-0.12238-0.99248i,1-4.7725e-18i,0.71213+0.70205i,0.69702-0.71705i,0.98967-0.14339i,0.99232+0.12368i,0.61103+0.79161i,-0.41491+0.90986i,0.36532+0.93088i,0.63801+0.77003i,0.97606-0.21752i,0.9282-0.37208i,0.5246+0.85135i,0.82819-0.56045i,0.90722-0.42065i,0.93634+0.35111i,0.37678+0.9263i,0.79073-0.61216i,0.93485+0.35506i,0.31842+0.94795i,0.99982-0.019034i,0.95815-0.28627i,-0.12377+0.99231i,-0.062317-0.99806i,-0.72533+0.68841i,-0.29331+0.95602i,0.54805-0.83645i,0.99578-0.091793i,0.78866+0.61483i,0.97553+0.21985i,0.87851-0.47773i,0.45246+0.89178i,0.76811-0.64031i,0.89424-0.44759i,0.9615+0.27482i,0.99912+0.042028i,0.65091+0.75916i,0.46261+0.88656i
0.85512-0.51844i,0.62124-0.78362i,0.98044+0.19682i,0.81559-0.57863i,0.98226-0.1875i,0.99358-0.11309i,0.24396-0.96979i,0.20792-0.97815i,-0.12222-0.9925i,0.85774+0.51408i,0.91756-0.3976i,0.36225-0.93208i,0.73275+0.6805i,-0.78393-0.62085i,0.71213-0.70205i,1+2.6776e-17i,-0.0070385-0.99998i,0.6041-0.79691i,0.79349-0.60859i,0.99088+0.13475i,0.3433+0.93923i,0.91368+0.40643i,0.99494+0.10044i,0.54236-0.84014i,0.39978-0.91661i,0.97127+0.23797i,0.19631-0.98054i,0.35074-0.93647i,0.91328-0.40732i,0.91863+0.39513i,0.13334-0.99107i,0.915-0.40347i,0.89226+0.45152i,0.69863-0.71548i,0.48135-0.87653i,0.60852+0.79354i,-0.74506-0.66699i,-0.033227+0.99945i,0.4623+0.88673i,-0.19695-0.98041i,0.64468-0.76446i,0.99327-0.11585i,0.84905-0.52832i,0.29022-0.95696i,0.94829+0.31741i,0.097459-0.99524i,0.32258-0.94654i,0.87764-0.47931i,0.741-0.6715i,0.9965+0.083643i,0.95185+0.30657i
0.51241+0.85874i,0.77923+0.62674i,-0.20372+0.97903i,0.57288+0.81964i,0.18058+0.98356i,0.10609+0.99436i,0.96804+0.25078i,0.97666+0.2148i,0.99334-0.11523i,-0.52011+0.8541i,0.39113+0.92033i,0.92951+0.3688i,-0.68564+0.72794i,0.62636-0.77954i,0.69702+0.71705i,-0.0070385+0.99998i,1-2.7373e-17i,0.79264+0.6097i,0.60299+0.79775i,-0.14173+0.98991i,-0.94162+0.33668i,-0.41285+0.9108i,-0.10744+0.99421i,0.83631+0.54826i,0.91378+0.40622i,-0.2448+0.96957i,0.97913+0.20321i,0.93398+0.35732i,0.40089+0.91613i,-0.40158+0.91582i,0.99011+0.14031i,0.39701+0.91781i,-0.45778+0.88906i,0.71054+0.70365i,0.87312+0.4875i,-0.79781+0.60292i,0.67222-0.74035i,-0.99919-0.040261i,-0.88996+0.45604i,0.98178-0.19004i,0.7599+0.65004i,0.10885+0.99406i,0.52233+0.85274i,0.95489+0.29695i,-0.32408+0.94603i,0.99453+0.10446i,0.94425+0.32924i,0.47312+0.881i,0.66627+0.74571i,-0.090654+0.99588i,-0.31327+0.94967i
0.92972+0.36826i,0.99976+0.021689i,0.43543+0.90022i,0.95382+0.30039i,0.74281+0.6695i,0.69035+0.72348i,0.92021-0.39144i,0.9051-0.4252i,0.7171-0.69697i,0.10849+0.9941i,0.87115+0.49102i,0.96162-0.27439i,-0.099636+0.99502i,0.021191-0.99978i,0.98967+0.14339i,0.6041+0.79691i,0.79264-0.6097i,1+1.2098e-18i,0.96433+0.26469i,0.4912+0.87104i,-0.54109+0.84096i,0.22807+0.97365i,0.521+0.85355i,0.99716-0.07532i,0.97196-0.23514i,0.3971+0.91777i,0.89999-0.4359i,0.95816-0.28622i,0.87632+0.48174i,0.24006+0.97076i,0.87034-0.49245i,0.87427+0.48543i,0.1792+0.98381i,0.99222+0.12453i,0.9893-0.14593i,-0.26477+0.96431i,0.081437-0.99668i,-0.81654+0.57729i,-0.42737+0.90408i,0.66232-0.74922i,0.99865+0.051939i,0.69235+0.72156i,0.93393+0.35745i,0.93793-0.34682i,0.31991+0.94745i,0.85199-0.52356i,0.94918-0.31474i,0.91215+0.40985i,0.98277+0.18486i,0.53533+0.84464i,0.3307+0.94374i
0.99404+0.10904i,0.96985-0.24371i,0.65818+0.75286i,0.99931+0.037216i,0.89353+0.44901i,0.85722+0.51495i,0.78378-0.62104i,0.76027-0.64961i,0.50704-0.86192i,0.36774+0.92993i,0.97005+0.24292i,0.85469-0.51913i,0.16729+0.98591i,-0.24419-0.96973i,0.99232-0.12368i,0.79349+0.60859i,0.60299-0.79775i,0.96433-0.26469i,1-1.3368e-18i,0.70424+0.70996i,-0.2992+0.95419i,0.47765+0.87855i,0.72835+0.68521i,0.94166-0.33657i,0.87506-0.48402i,0.62587+0.77993i,0.75252-0.65857i,0.84823-0.52963i,0.97257+0.23261i,0.48845+0.87259i,0.70895-0.70526i,0.97158+0.23671i,0.43321+0.90129i,0.98979-0.14254i,0.91539-0.40258i,-8.8642e-05+1i,-0.18528-0.98269i,-0.63462+0.77283i,-0.17282+0.98495i,0.44039-0.89781i,0.97678-0.21424i,0.85865+0.51256i,0.99524+0.097504i,0.81268-0.58271i,0.55928+0.82898i,0.68302-0.7304i,0.83202-0.55475i,0.9881+0.15379i,0.99664-0.081864i,0.7398+0.67282i,0.5687+0.82254i
0.77745-0.62894i,0.50998-0.86019i,0.99802+0.062909i,0.73017-0.68326i,0.94804-0.31816i,0.96928-0.24595i,0.11105-0.99381i,0.074215-0.99724i,-0.25485-0.96698i,0.91919+0.39381i,0.85561-0.51762i,0.23335-0.97239i,0.81777+0.57555i,-0.86044-0.50955i,0.61103-0.79161i,0.99088-0.13475i,-0.14173-0.98991i,0.4912-0.87104i,0.70424-0.70996i,1+2.7507e-17i,0.46673+0.8844i,0.96012+0.2796i,0.9994-0.034549i,0.4242-0.90557i,0.27261-0.96212i,0.99448+0.10492i,0.062391-0.99805i,0.22134-0.9752i,0.85007-0.52668i,0.96349+0.26773i,-0.001432-1i,0.85228-0.52309i,0.94497+0.32716i,0.59585-0.8031i,0.35884-0.9334i,0.7099+0.7043i,-0.82815-0.56051i,0.10176+0.99481i,0.57757+0.81634i,-0.32727-0.94493i,0.53578-0.84436i,0.9686-0.24864i,0.77011-0.63791i,0.15862-0.98734i,0.98241+0.18673i,-0.037543-0.9993i,0.19209-0.98138i,0.80505-0.59321i,0.64376-0.76523i,0.99868-0.051403i,0.98448+0.17551i
-0.19337-0.98113i,-0.52272-0.8525i,0.52144-0.85329i,-0.26348-0.96467i,0.1611-0.98694i,0.23488-0.97202i,-0.8271-0.56206i,-0.84732-0.53108i,-0.97414-0.22593i,0.7773-0.62913i,-0.05844-0.99829i,-0.75107-0.66022i,0.89069-0.45461i,-0.85224+0.52315i,-0.41491-0.90986i,0.3433-0.93923i,-0.94162-0.33668i,-0.54109-0.84096i,-0.2992-0.95419i,0.46673-0.8844i,1+7.4153e-19i,0.6954-0.71863i,0.4359-0.9i,-0.60289-0.79782i,-0.72366-0.69015i,0.55695-0.83055i,-0.85356-0.521i,-0.75915-0.65091i,-0.06904-0.99761i,0.68648-0.72715i,-0.88507-0.46547i,-0.064829-0.9979i,0.73039-0.68303i,-0.43216-0.9018i,-0.65802-0.753i,0.95422-0.29911i,-0.88224+0.47081i,0.9273+0.37432i,0.99154-0.12979i,-0.98844-0.15159i,-0.49668-0.86793i,0.23218-0.97267i,-0.20473-0.97882i,-0.79917-0.6011i,0.62367-0.78169i,-0.9013-0.4332i,-0.77827-0.62792i,-0.14889-0.98885i,-0.37631-0.92649i,0.42065-0.90722i,0.61471-0.78875i
0.57059-0.82123i,0.24913-0.96847i,0.9758-0.21865i,0.51001-0.86017i,0.82127-0.57054i,0.86186-0.50715i,-0.17125-0.98523i,-0.20758-0.97822i,-0.51506-0.85716i,0.99264+0.12109i,0.67676-0.7362i,-0.047845-0.99885i,0.94608+0.32394i,-0.96859-0.24865i,0.36532-0.93088i,0.91368-0.40643i,-0.41285-0.9108i,0.22807-0.97365i,0.47765-0.87855i,0.96012-0.2796i,0.6954+0.71863i,1-1.9034e-17i,0.94988-0.31261i,0.15408-0.98806i,-0.0072696-0.99997i,0.98415-0.17732i,-0.21915-0.97569i,-0.060152-0.99819i,0.6689-0.74335i,0.99992-0.012339i,-0.28098-0.95971i,0.67203-0.74052i,0.99875+0.049897i,0.34754-0.93767i,0.083546-0.9965i,0.87851+0.47772i,-0.95184-0.3066i,0.37585+0.92668i,0.78278+0.62229i,-0.57842-0.81574i,0.27833-0.96049i,0.86044-0.50954i,0.56103-0.82779i,-0.12377-0.99231i,0.99544-0.0954i,-0.31545-0.94894i,-0.089966-0.99594i,0.60708-0.79464i,0.40412-0.91471i,0.94447-0.32858i,0.99429-0.10675i
0.79872-0.6017i,0.53939-0.84205i,0.99525+0.097352i,0.75334-0.65763i,0.95846-0.28521i,0.9772-0.21231i,0.14532-0.98938i,0.10862-0.99408i,-0.22129-0.97521i,0.90504+0.42533i,0.87298-0.48775i,0.2668-0.96375i,0.7974+0.60346i,-0.84232-0.53898i,0.63801-0.77003i,0.99494-0.10044i,-0.10744-0.99421i,0.521-0.85355i,0.72835-0.68521i,0.9994+0.034549i,0.4359+0.9i,0.94988+0.31261i,1+2.9491e-19i,0.45523-0.89037i,0.30569-0.95213i,0.99026+0.13921i,0.096836-0.9953i,0.2549-0.96697i,0.86775-0.49699i,0.95367+0.30086i,0.033118-0.99945i,0.86984-0.49333i,0.9331+0.35961i,0.62324-0.78203i,0.39087-0.92045i,0.68514+0.72841i,-0.80829-0.58878i,0.067326+0.99773i,0.54902+0.83581i,-0.29443-0.95567i,0.56463-0.82534i,0.97661-0.21503i,0.79169-0.61093i,0.19263-0.98127i,0.97537+0.22056i,-0.0029959-1i,0.22588-0.97415i,0.82506-0.56504i,0.66981-0.74253i,0.99986-0.016869i,0.97783+0.20942i
0.89934+0.43724i,0.99529+0.096929i,0.36639+0.93046i,0.92848+0.37138i,0.69027+0.72355i,0.63389+0.77342i,0.94707-0.32101i,0.93455-0.35583i,0.76756-0.64098i,0.033302+0.99945i,0.83169+0.55524i,0.97955-0.20118i,-0.1743+0.98469i,0.096434-0.99534i,0.97606+0.21752i,0.54236+0.84014i,0.83631-0.54826i,0.99716+0.07532i,0.94166+0.33657i,0.4242+0.90557i,-0.60289+0.79782i,0.15408+0.98806i,0.45523+0.89037i,1-2.616e-17i,0.98691-0.16126i,0.32685+0.94508i,0.93027-0.36688i,0.977-0.21324i,0.83754+0.54637i,0.16626+0.98608i,0.90496-0.4255i,0.83523+0.5499i,0.10459+0.99452i,0.98002+0.19891i,0.99748-0.070998i,-0.33665+0.94163i,0.15628-0.98771i,-0.8577+0.51415i,-0.49425+0.86932i,0.71687-0.69721i,0.9919+0.12701i,0.63604+0.77166i,0.90435+0.42678i,0.96139-0.27519i,0.24764+0.96885i,0.889-0.4579i,0.97019-0.24235i,0.87869+0.47739i,0.96605+0.25835i,0.47019+0.88257i,0.25868+0.96596i
0.81706+0.57655i,0.96663+0.25616i,0.21155+0.97737i,0.85644+0.51625i,0.56456+0.8254i,0.50087+0.86552i,0.98645-0.16408i,0.9797-0.20046i,0.86088-0.50881i,-0.12831+0.99173i,0.73127+0.68209i,0.99918-0.040582i,-0.33081+0.9437i,0.25568-0.96676i,0.9282+0.37208i,0.39978+0.91661i,0.91378-0.40622i,0.97196+0.23514i,0.87506+0.48402i,0.27261+0.96212i,-0.72366+0.69015i,-0.0072696+0.99997i,0.30569+0.95213i,0.98691+0.16126i,1-1.7998e-19i,0.17017+0.98542i,0.97726-0.21206i,0.9986-0.052894i,0.73847+0.67429i,0.0050692+0.99999i,0.96173-0.27399i,0.73562+0.6774i,-0.057156+0.99837i,0.93512+0.35434i,0.99587+0.090788i,-0.4841+0.87501i,0.31351-0.94958i,-0.92939+0.3691i,-0.62797+0.77824i,0.81992-0.57247i,0.95844+0.2853i,0.50328+0.86413i,0.82369+0.56704i,0.99318-0.11655i,0.088161+0.99611i,0.95121-0.30854i,0.99657-0.082724i,0.79021+0.61284i,0.91174+0.41076i,0.32171+0.94684i,0.09952+0.99504i
0.70718-0.70704i,0.41692-0.90895i,0.99911-0.042149i,0.65446-0.7561i,0.90942-0.41587i,0.93813-0.34629i,0.0061675-0.99998i,-0.030824-0.99952i,-0.3549-0.9349i,0.95544+0.29519i,0.79658-0.60453i,0.13003-0.99151i,0.87364+0.48657i,-0.90915-0.41646i,0.5246-0.85135i,0.97127-0.23797i,-0.2448-0.96957i,0.3971-0.91777i,0.62587-0.77993i,0.99448-0.10492i,0.55695+0.83055i,0.98415+0.17732i,0.99026-0.13921i,0.32685-0.94508i,0.17017-0.98542i,1-2.2681e-17i,-0.042668-0.99909i,0.1178-0.99304i,0.79011-0.61296i,0.98627+0.16517i,-0.10634-0.99433i,0.7927-0.60962i,0.97408+0.22621i,0.5083-0.86118i,0.25893-0.9659i,0.77988+0.62593i,-0.88239-0.47053i,0.20557+0.97864i,0.66003+0.75124i,-0.4246-0.90538i,0.44424-0.89591i,0.93716-0.34889i,0.69893-0.71519i,0.054151-0.99853i,0.99658+0.082628i,-0.14218-0.98984i,0.088065-0.99611i,0.73837-0.6744i,0.55992-0.82855i,0.98777-0.1559i,0.99746+0.071252i
0.67622+0.7367i,0.89033+0.45532i,-0.00051859+1i,0.72749+0.68612i,0.37669+0.92634i,0.30594+0.95205i,0.99881+0.048829i,0.99993+0.011851i,0.9492-0.31469i,-0.33569+0.94197i,0.56999+0.82165i,0.98506+0.17222i,-0.5234+0.85208i,0.45488-0.89055i,0.82819+0.56045i,0.19631+0.98054i,0.97913-0.20321i,0.89999+0.4359i,0.75252+0.65857i,0.062391+0.99805i,-0.85356+0.521i,-0.21915+0.97569i,0.096836+0.9953i,0.93027+0.36688i,0.97726+0.21206i,-0.042668+0.99909i,1-9.6329e-18i,0.98711+0.16007i,0.57869+0.81555i,-0.2071+0.97832i,0.99796-0.06382i,0.57524+0.81798i,-0.26756+0.96354i,0.83871+0.54458i,0.95397+0.2999i,-0.65864+0.75246i,0.50775-0.86151i,-0.98652+0.16363i,-0.77872+0.62738i,0.92267-0.38559i,0.87614+0.48206i,0.30859+0.9512i,0.68472+0.72881i,0.99531+0.096706i,-0.12507+0.99215i,0.99501-0.099817i,0.99145+0.13049i,0.64228+0.76647i,0.8039+0.59476i,0.11361+0.99353i,-0.11375+0.99351i
0.78542+0.61896i,0.95173+0.30694i,0.15956+0.98719i,0.82793+0.56083i,0.52011+0.8541i,0.45439+0.8908i,0.99374-0.11168i,0.98893-0.14836i,0.88658-0.46257i,-0.18058+0.98356i,0.69416+0.71982i,0.99992+0.012325i,-0.38026+0.92488i,0.30646-0.95188i,0.90722+0.42065i,0.35074+0.93647i,0.93398-0.35732i,0.95816+0.28622i,0.84823+0.52963i,0.22134+0.9752i,-0.75915+0.65091i,-0.060152+0.99819i,0.2549+0.96697i,0.977+0.21324i,0.9986+0.052894i,0.1178+0.99304i,0.98711-0.16007i,1-2.3956e-17i,0.70177+0.7124i,-0.047831+0.99886i,0.97488-0.22274i,0.69876+0.71536i,-0.10988+0.99394i,0.91506+0.40331i,0.98967+0.14334i,-0.5297+0.84818i,0.3633-0.93167i,-0.94761+0.31943i,-0.66825+0.74393i,0.84906-0.5283i,0.942+0.3356i,0.45686+0.88954i,0.79255+0.60981i,0.99796-0.063858i,0.035349+0.99938i,0.9662-0.2578i,0.99955-0.029895i,0.75669+0.65378i,0.88874+0.45841i,0.27118+0.96253i,0.046749+0.99891i
0.99214-0.12517i,0.88656-0.46262i,0.81525+0.57911i,0.98055-0.19625i,0.97346+0.22886i,0.95349+0.30143i,0.61782-0.78632i,0.58831-0.80863i,0.29264-0.95622i,0.57396+0.81888i,0.99994+0.010621i,0.7105-0.7037i,0.39203+0.91995i,-0.46306-0.88633i,0.93634-0.35111i,0.91328+0.40732i,0.40089-0.91613i,0.87632-0.48174i,0.97257-0.23261i,0.85007+0.52668i,-0.06904+0.99761i,0.6689+0.74335i,0.86775+0.49699i,0.83754-0.54637i,0.73847-0.67429i,0.79011+0.61296i,0.57869-0.81555i,0.70177-0.7124i,1+2.0692e-18i,0.67802+0.73504i,0.52546-0.85082i,0.99999+0.0042207i,0.63098+0.7758i,0.92948-0.36887i,0.79664-0.60446i,0.23252+0.97259i,-0.40877-0.91264i,-0.43744+0.89925i,0.061023+0.99814i,0.21947-0.97562i,0.90015-0.43557i,0.95432+0.29878i,0.99062-0.13667i,0.65484-0.75576i,0.73677+0.67615i,0.49439-0.86924i,0.68016-0.73307i,0.99677-0.080264i,0.95026-0.31144i,0.87601+0.48229i,0.74443+0.6677i
0.58068-0.81413i,0.26106-0.96532i,0.97843-0.20659i,0.52059-0.85381i,0.82825-0.56036i,0.86805-0.49648i,-0.15908-0.98727i,-0.19549-0.98071i,-0.50444-0.86345i,0.99107+0.13333i,0.68579-0.7278i,-0.035517-0.99937i,0.94201+0.33559i,-0.96545-0.26058i,0.37678-0.9263i,0.91863-0.39513i,-0.40158-0.91582i,0.24006-0.97076i,0.48845-0.87259i,0.96349-0.26773i,0.68648+0.72715i,0.99992+0.012339i,0.95367-0.30086i,0.16626-0.98608i,0.0050692-0.99999i,0.98627-0.16517i,-0.2071-0.97832i,-0.047831-0.99886i,0.67802-0.73504i,1+1.1708e-17i,-0.26911-0.96311i,0.68112-0.73217i,0.99806+0.062216i,0.35908-0.93331i,0.095835-0.9954i,0.87255+0.48853i,-0.94798-0.31832i,0.36439+0.93125i,0.77505+0.6319i,-0.56831-0.82281i,0.29016-0.95698i,0.86667-0.49889i,0.5712-0.82081i,-0.11152-0.99376i,0.99654-0.08311i,-0.30372-0.95276i,-0.077671-0.99698i,0.61684-0.78709i,0.41538-0.90965i,0.94846-0.31691i,0.99553-0.094475i
0.62783+0.77835i,0.85945+0.51121i,-0.064338+0.99793i,0.68221+0.73115i,0.3168+0.94849i,0.24456+0.96963i,0.99365+0.11247i,0.99713+0.075643i,0.96734-0.25347i,-0.39512+0.91863i,0.51639+0.85635i,0.97206+0.23474i,-0.57672+0.81694i,0.51078-0.85971i,0.79073+0.61216i,0.13334+0.99107i,0.99011-0.14031i,0.87034+0.49245i,0.70895+0.70526i,-0.001432+1i,-0.88507+0.46547i,-0.28098+0.95971i,0.033118+0.99945i,0.90496+0.4255i,0.96173+0.27399i,-0.10634+0.99433i,0.99796+0.06382i,0.97488+0.22274i,0.52546+0.85082i,-0.26911+0.96311i,1+6.0608e-18i,0.52186+0.85303i,-0.32851+0.9445i,0.80224+0.597i,0.93289+0.36017i,-0.70532+0.70889i,0.56169-0.82735i,-0.99495+0.10033i,-0.81717+0.5764i,0.9454-0.32591i,0.84359+0.53699i,0.24725+0.96895i,0.63681+0.77102i,0.98711+0.16003i,-0.18814+0.98214i,0.99935-0.036112i,0.9811+0.1935i,0.59205+0.8059i,0.76431+0.64485i,0.049973+0.99875i,-0.17692+0.98423i
0.9916-0.12936i,0.8846-0.46636i,0.81769+0.57566i,0.97972-0.20039i,0.97442+0.22475i,0.95475+0.2974i,0.6145-0.78892i,0.58489-0.81111i,0.28861-0.95745i,0.57741+0.81645i,0.99998+0.0064006i,0.70752-0.70669i,0.39591+0.91829i,-0.4668-0.88436i,0.93485-0.35506i,0.915+0.40347i,0.39701-0.91781i,0.87427-0.48543i,0.97158-0.23671i,0.85228+0.52309i,-0.064829+0.9979i,0.67203+0.74052i,0.86984+0.49333i,0.83523-0.5499i,0.73562-0.6774i,0.7927+0.60962i,0.57524-0.81798i,0.69876-0.71536i,0.99999-0.0042207i,0.68112+0.73217i,0.52186-0.85303i,1+1.372e-17i,0.63425+0.77313i,0.92792-0.37279i,0.79408-0.60782i,0.23662+0.9716i,-0.41262-0.9109i,-0.43365+0.90108i,0.065235+0.99787i,0.21536-0.97654i,0.89831-0.43937i,0.95558+0.29475i,0.99003-0.14085i,0.65165-0.75852i,0.73961+0.67303i,0.49072-0.87132i,0.67706-0.73593i,0.99643-0.08447i,0.94894-0.31545i,0.87804+0.47858i,0.74724+0.66455i
0.52891-0.84868i,0.2005-0.97969i,0.96368-0.26707i,0.46646-0.88454i,0.79178-0.61081i,0.83548-0.54952i,-0.2202-0.97546i,-0.25613-0.96664i,-0.55719-0.83039i,0.99745+0.071414i,0.63918-0.76906i,-0.097625-0.99522i,0.96106+0.27633i,-0.97979-0.20001i,0.31842-0.94795i,0.89226-0.45152i,-0.45778-0.88906i,0.1792-0.98381i,0.43321-0.90129i,0.94497-0.32716i,0.73039+0.68303i,0.99875-0.049897i,0.9331-0.35961i,0.10459-0.99452i,-0.057156-0.99837i,0.97408-0.22621i,-0.26756-0.96354i,-0.10988-0.99394i,0.63098-0.7758i,0.99806-0.062216i,-0.32851-0.9445i,0.63425-0.77313i,1-7.5855e-18i,0.30032-0.95384i,0.033719-0.99943i,0.90125+0.43329i,-0.96595-0.25872i,0.42162+0.90677i,0.81286+0.58246i,-0.6184-0.78586i,0.23006-0.97318i,0.83395-0.55184i,0.51903-0.85476i,-0.17313-0.9849i,0.98944-0.14495i,-0.36241-0.93202i,-0.13955-0.99022i,0.56667-0.82394i,0.35798-0.93373i,0.9269-0.3753i,0.98772-0.15623i
0.96834+0.24962i,0.99468-0.10298i,0.54415+0.83899i,0.9838+0.17928i,0.8204+0.57179i,0.77506+0.63188i,0.8643-0.50298i,0.8451-0.5346i,0.62473-0.78084i,0.23143+0.97285i,0.92551+0.37872i,0.91997-0.392i,0.025046+0.99969i,-0.10347-0.99463i,0.99982+0.019034i,0.69863+0.71548i,0.71054-0.70365i,0.99222-0.12453i,0.98979+0.14254i,0.59585+0.8031i,-0.43216+0.9018i,0.34754+0.93767i,0.62324+0.78203i,0.98002-0.19891i,0.93512-0.35434i,0.5083+0.86118i,0.83871-0.54458i,0.91506-0.40331i,0.92948+0.36887i,0.35908+0.93331i,0.80224-0.597i,0.92792+0.37279i,0.30032+0.95384i,1-1.5111e-18i,0.96342-0.26798i,-0.14263+0.98978i,-0.043309-0.99906i,-0.7383+0.67448i,-0.31146+0.95026i,0.56387-0.82586i,0.99734-0.072822i,0.77682+0.62973i,0.97117+0.23837i,0.88744-0.46092i,0.4354+0.90024i,0.78016-0.62558i,0.9026-0.43048i,0.95609+0.29307i,0.99814+0.061038i,0.63634+0.77141i,0.44565+0.89521i
0.86603+0.49999i,0.9859+0.16735i,0.29941+0.95413i,0.89977+0.43636i,0.63716+0.77073i,0.57738+0.81647i,0.96748-0.25296i,0.95746-0.28858i,0.81113-0.58487i,-0.03774+0.99929i,0.79017+0.61289i,0.99137-0.13113i,-0.24377+0.96983i,0.16686-0.98598i,0.95815+0.28627i,0.48135+0.87653i,0.87312-0.4875i,0.9893+0.14593i,0.91539+0.40258i,0.35884+0.9334i,-0.65802+0.753i,0.083546+0.9965i,0.39087+0.92045i,0.99748+0.070998i,0.99587-0.090788i,0.25893+0.9659i,0.95397-0.2999i,0.98967-0.14334i,0.79664+0.60446i,0.095835+0.9954i,0.93289-0.36017i,0.79408+0.60782i,0.033719+0.99943i,0.96342+0.26798i,1-1.6451e-17i,-0.40266+0.91535i,0.22601-0.97413i,-0.89204+0.45195i,-0.55472+0.83204i,0.76456-0.64455i,0.98038+0.19711i,0.57965+0.81487i,0.87177+0.48991i,0.9785-0.20624i,0.17823+0.98399i,0.91927-0.39363i,0.98495-0.17286i,0.84258+0.53857i,0.94527+0.32629i,0.40634+0.91372i,0.18945+0.98189i
0.10895-0.99405i,-0.2438-0.96983i,0.7528-0.65825i,0.037127-0.99931i,0.44893-0.89357i,0.51487-0.85727i,-0.62111-0.78372i,-0.64968-0.76021i,-0.86197-0.50696i,0.92989-0.36783i,0.24284-0.97007i,-0.51921-0.85465i,0.98589-0.16738i,-0.9697+0.24428i,-0.12377-0.99231i,0.60852-0.79354i,-0.79781-0.60292i,-0.26477-0.96431i,-8.8642e-05-1i,0.7099-0.7043i,0.95422+0.29911i,0.87851-0.47772i,0.68514-0.72841i,-0.33665-0.94163i,-0.4841-0.87501i,0.77988-0.62593i,-0.65864-0.75246i,-0.5297-0.84818i,0.23252-0.97259i,0.87255-0.48853i,-0.70532-0.70889i,0.23662-0.9716i,0.90125-0.43329i,-0.14263-0.98978i,-0.40266-0.91535i,1+5.6031e-18i,-0.98267+0.18536i,0.77288+0.63455i,0.98497+0.17274i,-0.89785-0.44031i,-0.21433-0.97676i,0.51249-0.85869i,0.097416-0.99524i,-0.58279-0.81263i,0.82893-0.55935i,-0.73046-0.68296i,-0.55482-0.83197i,0.15371-0.98812i,-0.081952-0.99664i,0.67276-0.73986i,0.82249-0.56878i
-0.29132+0.95662i,0.059801+0.99821i,-0.86177+0.5073i,-0.22172+0.97511i,-0.60679+0.79486i,-0.66486+0.74697i,0.46507+0.88527i,0.4975+0.86746i,0.75306+0.65796i,-0.98196+0.18908i,-0.41844+0.90824i,0.35179+0.93608i,-0.99983-0.018273i,0.99818-0.060298i,-0.062317+0.99806i,-0.74506+0.66699i,0.67222+0.74035i,0.081437+0.99668i,-0.18528+0.98269i,-0.82815+0.56051i,-0.88224-0.47081i,-0.95184+0.3066i,-0.80829+0.58878i,0.15628+0.98771i,0.31351+0.94958i,-0.88239+0.47053i,0.50775+0.86151i,0.3633+0.93167i,-0.40877+0.91264i,-0.94798+0.31832i,0.56169+0.82735i,-0.41262+0.9109i,-0.96595+0.25872i,-0.043309+0.99906i,0.22601+0.97413i,-0.98267-0.18536i,1+1.5253e-17i,-0.64187-0.76682i,-0.93588-0.35232i,0.80067+0.59911i,0.02956+0.99956i,-0.66278+0.74882i,-0.28021+0.95994i,0.42205+0.90657i,-0.91825+0.39601i,0.5912+0.80652i,0.39099+0.92039i,-0.3342+0.9425i,-0.10421+0.99456i,-0.79824+0.60234i,-0.91367+0.40646i
-0.54656-0.83742i,-0.80383-0.59486i,0.16414-0.98644i,-0.60541-0.79591i,-0.22004-0.97549i,-0.14604-0.98928i,-0.97736-0.2116i,-0.98451-0.17531i,-0.98789+0.15513i,0.4853-0.87435i,-0.42787-0.90384i,-0.9436-0.33108i,0.65577-0.75496i,-0.59446+0.80412i,-0.72533-0.68841i,-0.033227-0.99945i,-0.99919+0.040261i,-0.81654-0.57729i,-0.63462-0.77283i,0.10176-0.99481i,0.9273-0.37432i,0.37585-0.92668i,0.067326-0.99773i,-0.8577-0.51415i,-0.92939-0.3691i,0.20557-0.97864i,-0.98652-0.16363i,-0.94761-0.31943i,-0.43744-0.89925i,0.36439-0.93125i,-0.99495-0.10033i,-0.43365-0.90108i,0.42162-0.90677i,-0.7383-0.67448i,-0.89204-0.45195i,0.77288-0.63455i,-0.64187+0.76682i,1-4.0338e-18i,0.87088-0.4915i,-0.97333+0.22942i,-0.78545-0.61892i,-0.14879-0.98887i,-0.55624-0.83102i,-0.96608-0.25826i,0.28573-0.95831i,-0.99793-0.064337i,-0.95674-0.29095i,-0.50821-0.86123i,-0.69575-0.71828i,0.050486-0.99872i,0.27478-0.96151i
-0.064396-0.99792i,-0.40766-0.91314i,0.62778-0.77839i,-0.13605-0.9907i,0.28783-0.95768i,0.35905-0.93332i,-0.74715-0.66465i,-0.77123-0.63656i,-0.93658-0.35045i,0.85238-0.52292i,0.071621-0.99743i,-0.65903-0.75211i,0.94216-0.33516i,-0.91293+0.40811i,-0.29331-0.95602i,0.4623-0.88673i,-0.88996-0.45604i,-0.42737-0.90408i,-0.17282-0.98495i,0.57757-0.81634i,0.99154+0.12979i,0.78278-0.62229i,0.54902-0.83581i,-0.49425-0.86932i,-0.62797-0.77824i,0.66003-0.75124i,-0.77872-0.62738i,-0.66825-0.74393i,0.061023-0.99814i,0.77505-0.6319i,-0.81717-0.5764i,0.065235-0.99787i,0.81286-0.58246i,-0.31146-0.95026i,-0.55472-0.83204i,0.98497-0.17274i,-0.93588+0.35232i,0.87088+0.4915i,1-1.951e-18i,-0.96041-0.2786i,-0.37983-0.92506i,0.35646-0.93431i,-0.075963-0.99711i,-0.71439-0.69974i,0.71985-0.69413i,-0.83745-0.54651i,-0.69019-0.72362i,-0.019289-0.99981i,-0.25288-0.9675i,0.53484-0.84495i,0.71188-0.7023i
0.33987+0.94047i,0.64592+0.76341i,-0.38606+0.92247i,0.40667+0.91357i,-0.009626+0.99995i,-0.084813+0.9964i,0.90274+0.43018i,0.91804+0.39649i,0.99713+0.075643i,-0.67294+0.73969i,0.2091+0.97789i,0.84248+0.53873i,-0.81148+0.58438i,0.76309-0.6463i,0.54805+0.83645i,-0.19695+0.98041i,0.98178+0.19004i,0.66232+0.74922i,0.44039+0.89781i,-0.32727+0.94493i,-0.98844+0.15159i,-0.57842+0.81574i,-0.29443+0.95567i,0.71687+0.69721i,0.81992+0.57247i,-0.4246+0.90538i,0.92267+0.38559i,0.84906+0.5283i,0.21947+0.97562i,-0.56831+0.82281i,0.9454+0.32591i,0.21536+0.97654i,-0.6184+0.78586i,0.56387+0.82586i,0.76456+0.64455i,-0.89785+0.44031i,0.80067-0.59911i,-0.97333-0.22942i,-0.96041+0.2786i,1-2.1976e-17i,0.62251+0.78261i,-0.082044+0.99663i,0.35075+0.93647i,0.88106+0.47301i,-0.49796+0.8672i,0.95655+0.29156i,0.86447+0.50269i,0.29707+0.95485i,0.51241+0.85874i,-0.27826+0.9605i,-0.48803+0.87282i
0.9476+0.31947i,0.99954-0.030267i,0.4816+0.87639i,0.96813+0.25045i,0.77658+0.63002i,0.72699+0.68665i,0.89863-0.4387i,0.88179-0.47164i,0.67993-0.73328i,0.15997+0.98712i,0.89548+0.44511i,0.94607-0.32397i,-0.04782+0.99886i,-0.030765-0.99953i,0.99578+0.091793i,0.64468+0.76446i,0.7599-0.65004i,0.99865-0.051939i,0.97678+0.21424i,0.53578+0.84436i,-0.49668+0.86793i,0.27833+0.96049i,0.56463+0.82534i,0.9919-0.12701i,0.95844-0.2853i,0.44424+0.89591i,0.87614-0.48206i,0.942-0.3356i,0.90015+0.43557i,0.29016+0.95698i,0.84359-0.53699i,0.89831+0.43937i,0.23006+0.97318i,0.99734+0.072822i,0.98038-0.19711i,-0.21433+0.97676i,0.02956-0.99956i,-0.78545+0.61892i,-0.37983+0.92506i,0.62251-0.78261i,1-1.6817e-17i,0.7289+0.68462i,0.95124+0.30846i,0.91865-0.39507i,0.36869+0.92955i,0.82365-0.5671i,0.93155-0.36361i,0.93221+0.36192i,0.99104+0.13356i,0.57848+0.8157i,0.37927+0.92529i
0.90942-0.41588i,0.70784-0.70637i,0.95104+0.30908i,0.87713-0.48025i,0.99737-0.072446i,1+0.0027787i,0.35466-0.93499i,0.31984-0.94747i,-0.0064207-0.99998i,0.79241+0.60999i,0.95744-0.28863i,0.46779-0.88384i,0.64898+0.7608i,-0.70672-0.70749i,0.78866-0.61483i,0.99327+0.11585i,0.10885-0.99406i,0.69235-0.72156i,0.85865-0.51256i,0.9686+0.24864i,0.23218+0.97267i,0.86044+0.50954i,0.97661+0.21503i,0.63604-0.77166i,0.50328-0.86413i,0.93716+0.34889i,0.30859-0.9512i,0.45686-0.88954i,0.95432-0.29878i,0.86667+0.49889i,0.24725-0.96895i,0.95558-0.29475i,0.83395+0.55184i,0.77682-0.62973i,0.57965-0.81487i,0.51249+0.85869i,-0.66278-0.74882i,-0.14879+0.98887i,0.35646+0.93431i,-0.082044-0.99663i,0.7289-0.68462i,1-2.5783e-17i,0.90453-0.4264i,0.39913-0.9169i,0.90513+0.42513i,0.2121-0.97725i,0.43007-0.9028i,0.92726-0.37441i,0.81381-0.58114i,0.9801+0.19852i,0.90992+0.41478i
0.99993+0.011596i,0.94146-0.33711i,0.72845+0.6851i,0.99817-0.060398i,0.93305+0.35975i,0.90335+0.42891i,0.71949-0.69451i,0.69331-0.72064i,0.42058-0.90725i,0.45666+0.88964i,0.98911+0.14718i,0.8-0.6i,0.26262+0.9649i,-0.33758-0.9413i,0.97553-0.21985i,0.84905+0.52832i,0.52233-0.85274i,0.93393-0.35745i,0.99524-0.097504i,0.77011+0.63791i,-0.20473+0.97882i,0.56103+0.82779i,0.79169+0.61093i,0.90435-0.42678i,0.82369-0.56704i,0.69893+0.71519i,0.68472-0.72881i,0.79255-0.60981i,0.99062+0.13667i,0.5712+0.82081i,0.63681-0.77102i,0.99003+0.14085i,0.51903+0.85476i,0.97117-0.23837i,0.87177-0.48991i,0.097416+0.99524i,-0.28021-0.95994i,-0.55624+0.83102i,-0.075963+0.99711i,0.35075-0.93647i,0.95124-0.30846i,0.90453+0.4264i,1-7.3731e-19i,0.75199-0.65918i,0.63744+0.7705i,0.60855-0.79352i,0.77396-0.63323i,0.99839+0.056716i,0.98391-0.17865i,0.80188+0.59748i,0.64619+0.76317i
0.74429+0.66785i,0.93019+0.36708i,0.09619+0.99536i,0.79043+0.61255i,0.4645+0.88557i,0.39658+0.918i,0.99885-0.047991i,0.99639-0.084904i,0.91431-0.40501i,-0.24302+0.97002i,0.64678+0.76268i,0.9971+0.076153i,-0.43855+0.89871i,0.36662-0.93037i,0.87851+0.47773i,0.29022+0.95696i,0.95489-0.29695i,0.93793+0.34682i,0.81268+0.58271i,0.15862+0.98734i,-0.79917+0.6011i,-0.12377+0.99231i,0.19263+0.98127i,0.96139+0.27519i,0.99318+0.11655i,0.054151+0.99853i,0.99531-0.096706i,0.99796+0.063858i,0.65484+0.75576i,-0.11152+0.99376i,0.98711-0.16003i,0.65165+0.75852i,-0.17313+0.9849i,0.88744+0.46092i,0.9785+0.20624i,-0.58279+0.81263i,0.42205-0.90657i,-0.96608+0.25826i,-0.71439+0.69974i,0.88106-0.47301i,0.91865+0.39507i,0.39913+0.9169i,0.75199+0.65918i,1+4.6358e-18i,-0.028541+0.99959i,0.98069-0.19557i,0.99942+0.033995i,0.71339+0.70076i,0.85765+0.51423i,0.20916+0.97788i,-0.017135+0.99985i
0.64634-0.76305i,0.34039-0.94029i,0.99221-0.12456i,0.58974-0.80759i,0.87195-0.48959i,0.90631-0.42262i,-0.07648-0.99707i,-0.11331-0.99356i,-0.43094-0.90238i,0.97656+0.21524i,0.74391-0.66828i,0.047664-0.99886i,0.91086+0.41272i,-0.94046-0.33992i,0.45246-0.89178i,0.94829-0.31741i,-0.32408-0.94603i,0.31991-0.94745i,0.55928-0.82898i,0.98241-0.18673i,0.62367+0.78169i,0.99544+0.0954i,0.97537-0.22056i,0.24764-0.96885i,0.088161-0.99611i,0.99658-0.082628i,-0.12507-0.99215i,0.035349-0.99938i,0.73677-0.67615i,0.99654+0.08311i,-0.18814-0.98214i,0.73961-0.67303i,0.98944+0.14495i,0.4354-0.90024i,0.17823-0.98399i,0.82893+0.55935i,-0.91825-0.39601i,0.28573+0.95831i,0.71985+0.69413i,-0.49796-0.8672i,0.36869-0.92955i,0.90513-0.42513i,0.63744-0.7705i,-0.028541-0.99959i,1+1.144e-17i,-0.22348-0.97471i,0.0054568-0.99999i,0.68012-0.7331i,0.48954-0.87198i,0.97151-0.23698i,0.99993-0.011409i
0.59931+0.80052i,0.84043+0.54191i,-0.10033+0.99495i,0.65537+0.75531i,0.28234+0.95931i,0.20938+0.97783i,0.98895+0.14828i,0.99375+0.1116i,0.97587-0.21837i,-0.42804+0.90376i,0.48513+0.87444i,0.96295+0.26969i,-0.60584+0.79558i,0.5415-0.8407i,0.76811+0.64031i,0.097459+0.99524i,0.99453-0.10446i,0.85199+0.52356i,0.68302+0.7304i,-0.037543+0.9993i,-0.9013+0.4332i,-0.31545+0.94894i,-0.0029959+1i,0.889+0.4579i,0.95121+0.30854i,-0.14218+0.98984i,0.99501+0.099817i,0.9662+0.2578i,0.49439+0.86924i,-0.30372+0.95276i,0.99935+0.036112i,0.49072+0.87132i,-0.36241+0.93202i,0.78016+0.62558i,0.91927+0.39363i,-0.73046+0.68296i,0.5912-0.80652i,-0.99793+0.064337i,-0.83745+0.54651i,0.95655-0.29156i,0.82365+0.5671i,0.2121+0.97725i,0.60855+0.79352i,0.98069+0.19557i,-0.22348+0.97471i,1-1.4966e-17i,0.97347+0.2288i,0.56257+0.82675i,0.74052+0.67203i,0.013873+0.9999i,-0.21235+0.97719i
0.76657+0.64216i,0.94213+0.33525i,0.12997+0.99152i,0.8108+0.58533i,0.49434+0.86927i,0.42756+0.90399i,0.99664-0.08192i,0.99293-0.11873i,0.90002-0.43585i,-0.20991+0.97772i,0.67233+0.74025i,0.99911+0.042212i,-0.40774+0.9131i,0.33478-0.9423i,0.89424+0.44759i,0.32258+0.94654i,0.94425-0.32924i,0.94918+0.31474i,0.83202+0.55475i,0.19209+0.98138i,-0.77827+0.62792i,-0.089966+0.99594i,0.22588+0.97415i,0.97019+0.24235i,0.99657+0.082724i,0.088065+0.99611i,0.99145-0.13049i,0.99955+0.029895i,0.68016+0.73307i,-0.077671+0.99698i,0.9811-0.1935i,0.67706+0.73593i,-0.13955+0.99022i,0.9026+0.43048i,0.98495+0.17286i,-0.55482+0.83197i,0.39099-0.92039i,-0.95674+0.29095i,-0.69019+0.72362i,0.86447-0.50269i,0.93155+0.36361i,0.43007+0.9028i,0.77396+0.63323i,0.99942-0.033995i,0.0054568+0.99999i,0.97347-0.2288i,1-1.2744e-17i,0.7368+0.67611i,0.87464+0.48477i,0.24228+0.97021i,0.016866+0.99986i
0.99898-0.045135i,0.92083-0.38997i,0.76614+0.64268i,0.99314-0.11691i,0.95195+0.30625i,0.92622+0.37699i,0.67894-0.73419i,0.65132-0.7588i,0.36845-0.92965i,0.50638+0.86231i,0.99586+0.090847i,0.76469-0.6444i,0.31693+0.94845i,-0.39043-0.92063i,0.9615-0.27482i,0.87764+0.47931i,0.47312-0.881i,0.91215-0.40985i,0.9881-0.15379i,0.80505+0.59321i,-0.14889+0.98885i,0.60708+0.79464i,0.82506+0.56504i,0.87869-0.47739i,0.79021-0.61284i,0.73837+0.6744i,0.64228-0.76647i,0.75669-0.65378i,0.99677+0.080264i,0.61684+0.78709i,0.59205-0.8059i,0.99643+0.08447i,0.56667+0.82394i,0.95609-0.29307i,0.84258-0.53857i,0.15371+0.98812i,-0.3342-0.9425i,-0.50821+0.86123i,-0.019289+0.99981i,0.29707-0.95485i,0.93221-0.36192i,0.92726+0.37441i,0.99839-0.056716i,0.71339-0.70076i,0.68012+0.7331i,0.56257-0.82675i,0.7368-0.67611i,1+3.2236e-18i,0.9722-0.23417i,0.83448+0.55104i,0.68844+0.7253i
0.98177+0.19005i,0.98654-0.1635i,0.59434+0.80421i,0.99291+0.1189i,0.85377+0.52065i,0.81219+0.5834i,0.83199-0.5548i,0.8109-0.58519i,0.5759-0.81752i,0.29038+0.95691i,0.9469+0.32152i,0.89432-0.44742i,0.086018+0.99629i,-0.16399-0.98646i,0.99912-0.042028i,0.741+0.6715i,0.66627-0.74571i,0.98277-0.18486i,0.99664+0.081864i,0.64376+0.76523i,-0.37631+0.92649i,0.40412+0.91471i,0.66981+0.74253i,0.96605-0.25835i,0.91174-0.41076i,0.55992+0.82855i,0.8039-0.59476i,0.88874-0.45841i,0.95026+0.31144i,0.41538+0.90965i,0.76431-0.64485i,0.94894+0.31545i,0.35798+0.93373i,0.99814-0.061038i,0.94527-0.32629i,-0.081952+0.99664i,-0.10421-0.99456i,-0.69575+0.71828i,-0.25288+0.9675i,0.51241-0.85874i,0.99104-0.13356i,0.81381+0.58114i,0.98391+0.17865i,0.85765-0.51423i,0.48954+0.87198i,0.74052-0.67203i,0.87464-0.48477i,0.9722+0.23417i,1-1.3094e-20i,0.68224+0.73113i,0.49946+0.86634i
0.80876-0.58814i,0.55352-0.83283i,0.99347+0.11413i,0.76433-0.64482i,0.96314-0.269i,0.98064-0.1958i,0.16199-0.98679i,0.12538-0.99211i,-0.20481-0.9788i,0.89773+0.44054i,0.88109-0.47295i,0.28302-0.95911i,0.7871+0.61682i,-0.83311-0.55311i,0.65091-0.75916i,0.9965-0.083643i,-0.090654-0.99588i,0.53533-0.84464i,0.7398-0.67282i,0.99868+0.051403i,0.42065+0.90722i,0.94447+0.32858i,0.99986+0.016869i,0.47019-0.88257i,0.32171-0.94684i,0.98777+0.1559i,0.11361-0.99353i,0.27118-0.96253i,0.87601-0.48229i,0.94846+0.31691i,0.049973-0.99875i,0.87804-0.47858i,0.9269+0.3753i,0.63634-0.77141i,0.40634-0.91372i,0.67276+0.73986i,-0.79824-0.60234i,0.050486+0.99872i,0.53484+0.84495i,-0.27826-0.9605i,0.57848-0.8157i,0.9801-0.19852i,0.80188-0.59748i,0.20916-0.97788i,0.97151+0.23698i,0.013873-0.9999i,0.24228-0.97021i,0.83448-0.55104i,0.68224-0.73113i,1-1.65e-17i,0.97415+0.22588i
0.655-0.75563i,0.35109-0.93634i,0.99357-0.11323i,0.59892-0.80081i,0.87748-0.47961i,0.91107-0.41225i,-0.065099-0.99788i,-0.10196-0.99479i,-0.42061-0.90724i,0.97404+0.22637i,0.75148-0.65975i,0.059057-0.99825i,0.90609+0.42309i,-0.93652-0.35063i,0.46261-0.88656i,0.95185-0.30657i,-0.31327-0.94967i,0.3307-0.94374i,0.5687-0.82254i,0.98448-0.17551i,0.61471+0.78875i,0.99429+0.10675i,0.97783-0.20942i,0.25868-0.96596i,0.09952-0.99504i,0.99746-0.071252i,-0.11375-0.99351i,0.046749-0.99891i,0.74443-0.6677i,0.99553+0.094475i,-0.17692-0.98423i,0.74724-0.66455i,0.98772+0.15623i,0.44565-0.89521i,0.18945-0.98189i,0.82249+0.56878i,-0.91367-0.40646i,0.27478+0.96151i,0.71188+0.7023i,-0.48803-0.87282i,0.37927-0.92529i,0.90992-0.41478i,0.64619-0.76317i,-0.017135-0.99985i,0.99993+0.011409i,-0.21235-0.97719i,0.016866-0.99986i,0.68844-0.7253i,0.49946-0.86634i,0.97415-0.22588i,1+8.2925e-18i
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result X = 
1,0.48336-0.87542i,0.53775+0.84311i,0.88887-0.45816i,-0.42135-0.9069i,0.72314+0.6907i,0.77213-0.63547i,0.69461+0.71938i,0.93564-0.35296i,0.81902-0.57376i,0.23455-0.9721i,-0.7354-0.67764i,-0.1788+0.98389i,0.85054-0.52591i,0.9658+0.25927i,0.97817+0.20779i,0.96283-0.27011i,0.70961+0.7046i,0.4006-0.91625i,0.9213+0.38886i,0.99209+0.12552i,0.96477-0.26309i,0.67221+0.74037i,0.37399+0.92743i,0.97335-0.2293i,0.55394+0.83256i,0.28436-0.95872i,0.82045-0.57172i,0.99709-0.076222i,0.93291+0.3601i,0.91409-0.40551i,0.99862+0.052507i,-0.21354+0.97693i,0.14926-0.9888i,0.99999-0.0047578i,0.82534+0.56463i,0.94215+0.3352i,0.976-0.21779i,0.55573+0.83136i,-0.055072-0.99848i,0.82558-0.56428i,-0.14013-0.99013i,0.64448-0.76462i,0.32538-0.94558i,0.96107-0.27629i,0.99895-0.045842i,-0.25896-0.96589i,0.92672-0.37575i,0.94987+0.31264i,0.99781-0.066116i,0.7255+0.68822i
0.48336+0.87542i,1,-0.47815+0.87828i,0.83072+0.55668i,0.59026-0.80721i,-0.25513+0.96691i,0.92952+0.36878i,-0.29402+0.9558i,0.76123+0.64848i,0.89817+0.43966i,0.96437-0.26455i,0.23776-0.97132i,-0.94774+0.31904i,0.87151+0.49038i,0.23986+0.97081i,0.29091+0.95675i,0.70185+0.71232i,-0.27383+0.96178i,0.99574-0.092178i,0.1049+0.99448i,0.36965+0.92917i,0.69665+0.71741i,-0.32322+0.94632i,-0.63112+0.77568i,0.67122+0.74126i,-0.46109+0.88735i,0.97673-0.21447i,0.89707+0.44189i,0.54868+0.83603i,0.13569+0.99075i,0.79682+0.60421i,0.43672+0.8996i,-0.95845+0.28527i,0.93776-0.34728i,0.48752+0.87311i,-0.095359+0.99544i,0.16195+0.9868i,0.66241+0.74914i,-0.45917+0.88835i,0.84748-0.53084i,0.89304+0.44998i,0.79905-0.60126i,0.98088+0.19461i,0.98506-0.17221i,0.70641+0.7078i,0.52298+0.85234i,0.72039-0.69357i,0.77688+0.62965i,0.18543+0.98266i,0.54018+0.84155i,-0.25181+0.96778i
0.53775-0.84311i,-0.47815-0.87828i,1,0.091711-0.99579i,-0.99119-0.13244i,0.9712-0.23826i,-0.12056-0.99271i,0.98004-0.19879i,0.20556-0.97864i,-0.043318-0.99906i,-0.69346-0.72049i,-0.96678+0.25562i,0.73337+0.67983i,0.013983-0.9999i,0.73795-0.67485i,0.7012-0.71297i,0.29003-0.95702i,0.97564-0.21938i,-0.55707-0.83046i,0.82328-0.56764i,0.63932-0.76894i,0.29699-0.95488i,0.98568-0.16861i,0.98304+0.18341i,0.33009-0.94395i,0.99981-0.01932i,-0.65539-0.75529i,-0.040828-0.99917i,0.47192-0.88164i,0.80528-0.5929i,0.14966-0.98874i,0.58127-0.81371i,0.70883+0.70538i,-0.7534-0.65756i,0.53373-0.84566i,0.91987-0.39222i,0.78925-0.61408i,0.34122-0.93998i,0.99977-0.021481i,-0.87144-0.4905i,-0.031798-0.99949i,-0.91014-0.4143i,-0.29809-0.95454i,-0.62225-0.78282i,0.28388-0.95886i,0.49853-0.86687i,-0.9536-0.30107i,0.18155-0.98338i,0.77438-0.63272i,0.48083-0.87681i,0.97038-0.24159i
0.88887+0.45816i,0.83072-0.55668i,0.091711+0.99579i,1,0.040981-0.99916i,0.32632+0.94526i,0.97747-0.21109i,0.28783+0.95768i,0.99337+0.11494i,0.99088-0.13476i,0.65386-0.75662i,-0.34321-0.93926i,-0.6097+0.79263i,0.99697-0.077779i,0.73969+0.67295i,0.77427+0.63285i,0.97958+0.20103i,0.30793+0.95141i,0.77587-0.63089i,0.64075+0.76775i,0.82433+0.5661i,0.97809+0.20816i,0.2583+0.96607i,-0.09248+0.99571i,0.97024+0.24213i,0.11093+0.99383i,0.692-0.7219i,0.99121-0.13229i,0.92121+0.38907i,0.66425+0.74751i,0.9983+0.058353i,0.86359+0.5042i,-0.6374+0.77053i,0.5857-0.81053i,0.89104+0.45392i,0.47493+0.88002i,0.68387+0.7296i,0.96732+0.25357i,0.11308+0.99359i,0.40851-0.91275i,0.99237-0.12333i,0.32908-0.9443i,0.92318-0.38437i,0.72245-0.69142i,0.98085+0.19474i,0.90894+0.41693i,0.21235-0.97719i,0.99589+0.090593i,0.70107+0.71309i,0.91722+0.39839i,0.32956+0.94413i
-0.42135+0.9069i,0.59026+0.80721i,-0.99119+0.13244i,0.040981+0.99916i,1,-0.93109+0.36479i,0.25097+0.96799i,-0.94508+0.32683i,-0.074134+0.99725i,0.17526+0.98452i,0.78278+0.6223i,0.92441-0.38141i,-0.81695-0.57671i,0.11857+0.99295i,-0.64207+0.76665i,-0.60059+0.79956i,-0.16072+0.987i,-0.93799+0.34666i,0.66215+0.74937i,-0.74084+0.67168i,-0.53185+0.84684i,-0.1679+0.9858i,-0.95467+0.29767i,-0.99867-0.051597i,-0.20216+0.97935i,-0.98845+0.15157i,0.74965+0.66184i,0.1728+0.98496i,-0.351+0.93638i,-0.71966+0.69433i,-0.017392+0.99985i,-0.46838+0.88353i,-0.79601-0.60529i,0.83385+0.55199i,-0.41703+0.90889i,-0.85982+0.5106i,-0.70096+0.7132i,-0.21372+0.9769i,-0.98812+0.1537i,0.92873+0.37076i,0.16389+0.98648i,0.95699+0.2901i,0.42188+0.90665i,0.72045+0.69351i,-0.15438+0.98801i,-0.37933+0.92526i,0.98508+0.17212i,-0.049704+0.99876i,-0.68376+0.72971i,-0.36046+0.93277i,-0.92983+0.36798i
0.72314-0.6907i,-0.25513-0.96691i,0.9712+0.23826i,0.32632-0.94526i,-0.93109-0.36479i,1,0.11943-0.99284i,0.99918+0.040441i,0.43281-0.90149i,0.19596-0.98061i,-0.50183-0.86497i,-0.99984+0.017918i,0.55028+0.83498i,0.25181-0.96778i,0.87749-0.4796i,0.85087-0.52537i,0.50969-0.86036i,0.99981+0.019394i,-0.34317-0.93927i,0.93481-0.35514i,0.80411-0.59448i,0.51594-0.85662i,0.99747+0.07109i,0.91103+0.41234i,0.54549-0.83812i,0.97562+0.21945i,-0.45656-0.88969i,0.19841-0.98012i,0.66839-0.74381i,0.92335-0.38396i,0.38093-0.92461i,0.75841-0.65178i,0.52035+0.85395i,-0.57504-0.81813i,0.71984-0.69414i,0.98683-0.16176i,0.91283-0.40835i,0.55535-0.83162i,0.9761+0.21734i,-0.72948-0.684i,0.20725-0.97829i,-0.78522-0.61921i,-0.062077-0.99807i,-0.41782-0.90853i,0.50416-0.86361i,0.69071-0.72313i,-0.85441-0.5196i,0.41061-0.91181i,0.90283-0.43i,0.67589-0.737i,0.99999-0.00343i
0.77213+0.63547i,0.92952-0.36878i,-0.12056+0.99271i,0.97747+0.21109i,0.25097-0.96799i,0.11943+0.99284i,1,0.079182+0.99686i,0.94672+0.32205i,0.997+0.077444i,0.79884-0.60154i,-0.1372-0.99054i,-0.76328+0.64606i,0.99092+0.13443i,0.58096+0.81393i,0.62323+0.78204i,0.91507+0.40329i,0.10015+0.99497i,0.89157-0.45289i,0.46425+0.88571i,0.68626+0.72736i,0.91211+0.40994i,0.048547+0.99882i,-0.30059+0.95375i,0.89727+0.44149i,-0.10136+0.99485i,0.8288-0.55955i,0.9968+0.079929i,0.81832+0.57477i,0.49149+0.87088i,0.96348+0.26777i,0.73769+0.67513i,-0.78569+0.61862i,0.7436-0.66863i,0.77514+0.63179i,0.27846+0.96045i,0.51445+0.85752i,0.89199+0.45205i,-0.099208+0.99507i,0.59198-0.80595i,0.99604+0.088933i,0.521-0.85356i,0.98351-0.18083i,0.85212-0.52334i,0.91764+0.39741i,0.80045+0.59941i,0.41384-0.91035i,0.95432+0.29878i,0.53475+0.84501i,0.81245+0.58303i,0.12284+0.99243i
0.69461-0.71938i,-0.29402-0.9558i,0.98004+0.19879i,0.28783-0.95768i,-0.94508-0.32683i,0.99918-0.040441i,0.079182-0.99686i,1,0.396-0.91825i,0.15615-0.98773i,-0.5364-0.84397i,-0.9983+0.058337i,0.5836+0.81204i,0.21247-0.97717i,0.85738-0.51469i,0.82893-0.55935i,0.47448-0.88027i,0.99978-0.021055i,-0.38087-0.92463i,0.91968-0.39266i,0.77942-0.62651i,0.48088-0.87679i,0.99953+0.030694i,0.92696+0.37516i,0.51115-0.85949i,0.9837+0.17981i,-0.49217-0.8705i,0.15861-0.98734i,0.63776-0.77024i,0.90707-0.42099i,0.34322-0.93925i,0.73143-0.68192i,0.55446+0.83221i,-0.60765-0.7942i,0.69118-0.72268i,0.97948-0.20154i,0.89556-0.44493i,0.52126-0.8534i,0.98409+0.17769i,-0.75655-0.65394i,0.16752-0.98587i,-0.80962-0.58695i,-0.10239-0.99474i,-0.45422-0.89089i,0.46882-0.88329i,0.6609-0.75047i,-0.87472-0.48463i,0.3734-0.92767i,0.8847-0.46616i,0.64553-0.76373i,0.99904-0.043867i
0.93564+0.35296i,0.76123-0.64848i,0.20556+0.97864i,0.99337-0.11494i,-0.074134-0.99725i,0.43281+0.90149i,0.94672-0.32205i,0.396+0.91825i,1,0.96882-0.24776i,0.56256-0.82676i,-0.44889-0.89359i,-0.51456+0.85746i,0.98142-0.19186i,0.81214+0.58347i,0.84188+0.53966i,0.9962+0.087109i,0.41524+0.90971i,0.69822-0.71589i,0.72475+0.68901i,0.88394+0.4676i,0.99554+0.09436i,0.36763+0.92997i,0.02258+0.99975i,0.99164+0.129i,0.22443+0.97449i,0.60444-0.79665i,0.96944-0.24534i,0.95982+0.28061i,0.74577+0.6662i,0.99839-0.056778i,0.91582+0.4016i,-0.54461+0.83869i,0.48865-0.87248i,0.93731+0.3485i,0.57293+0.8196i,0.7632+0.64616i,0.99005+0.14071i,0.22653+0.974i,0.30089-0.95366i,0.97161-0.23657i,0.21836-0.97587i,0.87288-0.48793i,0.63819-0.76988i,0.99674+0.08071i,0.95084+0.30969i,0.098621-0.99513i,0.9997-0.024475i,0.77839+0.62778i,0.95693+0.29032i,0.4359+0.9i
0.81902+0.57376i,0.89817-0.43966i,-0.043318+0.99906i,0.99088+0.13476i,0.17526-0.98452i,0.19596+0.98061i,0.997-0.077444i,0.15615+0.98773i,0.96882+0.24776i,1,0.74986-0.6616i,-0.2135-0.97694i,-0.71096+0.70323i,0.99836+0.057284i,0.64225+0.76649i,0.68192+0.73142i,0.94356+0.33121i,0.17691+0.98423i,0.85382-0.52058i,0.53145+0.84709i,0.74053+0.67203i,0.94112+0.33807i,0.12575+0.99206i,-0.22582+0.97417i,0.92876+0.37067i,-0.024008+0.99971i,0.78297-0.62206i,1+0.0024928i,0.86037+0.50967i,0.55746+0.8302i,0.98133+0.19235i,0.78776+0.61598i,-0.73542+0.67761i,0.68958-0.72421i,0.82174+0.56986i,0.352+0.936i,0.57931+0.81511i,0.92432+0.38162i,-0.021848+0.99976i,0.52779-0.84938i,0.99993+0.011528i,0.45333-0.89134i,0.96656-0.25646i,0.80904-0.58776i,0.94566+0.32515i,0.84446+0.53562i,0.3421-0.93966i,0.9746+0.22397i,0.59858+0.80106i,0.85516+0.51836i,0.19932+0.97993i
0.23455+0.9721i,0.96437+0.26455i,-0.69346+0.72049i,0.65386+0.75662i,0.78278-0.6223i,-0.50183+0.86497i,0.79884+0.60154i,-0.5364+0.84397i,0.56256+0.82676i,0.74986+0.6616i,1,0.48625-0.87382i,-0.99838+0.056958i,0.71073+0.70347i,-0.025511+0.99967i,0.027439+0.99962i,0.48841+0.87262i,-0.51851+0.85507i,0.98465+0.17453i,-0.16193+0.9868i,0.11068+0.99386i,0.48204+0.87615i,-0.56205+0.8271i,-0.81384+0.58109i,0.45121+0.89242i,-0.67941+0.73376i,0.99867+0.051559i,0.74821+0.66347i,0.30796+0.9514i,-0.13125+0.99135i,0.6086+0.79348i,0.18318+0.98308i,-0.99977+0.021555i,0.99622-0.086828i,0.23917+0.97098i,-0.3553+0.93475i,-0.10487+0.99449i,0.44063+0.89769i,-0.67782+0.73522i,0.95771-0.28773i,0.74218+0.6702i,0.92965-0.36845i,0.89445+0.44717i,0.99552+0.09452i,0.494+0.86946i,0.27886+0.96033i,0.87821-0.47828i,0.58263+0.81274i,-0.08113+0.9967i,0.29831+0.95447i,-0.49886+0.86668i
-0.7354+0.67764i,0.23776+0.97132i,-0.96678-0.25562i,-0.34321+0.93926i,0.92441+0.38141i,-0.99984-0.017918i,-0.1372+0.99054i,-0.9983-0.058337i,-0.44889+0.89359i,-0.2135+0.97694i,0.48625+0.87382i,1,-0.53523-0.84471i,-0.26911+0.96311i,-0.88594+0.4638i,-0.86015+0.51004i,-0.52502+0.85109i,-0.9993-0.037305i,0.32628+0.94527i,-0.94103+0.33834i,-0.81464+0.57997i,-0.53121+0.84724i,-0.99604-0.088951i,-0.90349-0.4286i,-0.56042+0.82821i,-0.97154-0.23689i,0.44055+0.89773i,-0.21594+0.97641i,-0.68161+0.73172i,-0.93008+0.36736i,-0.39743+0.91763i,-0.76996+0.63809i,-0.50497-0.86314i,0.56028+0.8283i,-0.73216+0.68113i,-0.98957+0.14405i,-0.92+0.39193i,-0.57016+0.82153i,-0.97205-0.23479i,0.71711+0.69696i,-0.22475+0.97442i,0.774+0.63318i,0.044184+0.99902i,0.40148+0.91587i,-0.51955+0.85444i,-0.70356+0.71064i,0.84496+0.53483i,-0.42689+0.90431i,-0.91039+0.41375i,-0.68899+0.72478i,-0.9999-0.014488i
-0.1788-0.98389i,-0.94774-0.31904i,0.73337-0.67983i,-0.6097-0.79263i,-0.81695+0.57671i,0.55028-0.83498i,-0.76328-0.64606i,0.5836-0.81204i,-0.51456-0.85746i,-0.71096-0.70323i,-0.99838-0.056958i,-0.53523+0.84471i,1,-0.66951-0.74281i,0.082409-0.9966i,0.029542-0.99956i,-0.43791-0.89902i,0.56637-0.82415i,-0.97311-0.23033i,0.21787-0.97598i,-0.053888-0.99855i,-0.43135-0.90218i,0.60825-0.79375i,0.84562-0.53379i,-0.39964-0.91667i,0.7201-0.69387i,-0.99411-0.10836i,-0.7092-0.70501i,-0.25327-0.9674i,0.1875-0.98227i,-0.56241-0.82686i,-0.12689-0.99192i,0.99937+0.035425i,-0.99955+0.029944i,-0.18348-0.98302i,0.40797-0.913i,0.16134-0.9869i,-0.38879-0.92133i,0.7186-0.69542i,-0.97255+0.23271i,-0.7028-0.71138i,-0.94912+0.31491i,-0.86753-0.49739i,-0.98852-0.15107i,-0.44367-0.89619i,-0.22371-0.97466i,-0.90402+0.42749i,-0.53539-0.84461i,0.13777-0.99046i,-0.24346-0.96991i,0.54741-0.83686i
0.85054+0.52591i,0.87151-0.49038i,0.013983+0.9999i,0.99697+0.077779i,0.11857-0.99295i,0.25181+0.96778i,0.99092-0.13443i,0.21247+0.97717i,0.98142+0.19186i,0.99836-0.057284i,0.71073-0.70347i,-0.26911-0.96311i,-0.66951+0.74281i,1,0.68511+0.72844i,0.7227+0.69116i,0.96098+0.27662i,0.233+0.97248i,0.82259-0.56863i,0.5791+0.81526i,0.77781+0.62851i,0.95894+0.28361i,0.18238+0.98323i,-0.16965+0.98551i,0.94847+0.31686i,0.033299+0.99945i,0.74605-0.66589i,0.9985-0.054795i,0.88815+0.45955i,0.6041+0.79691i,0.99073+0.13582i,0.82176+0.56984i,-0.6954+0.71862i,0.64696-0.76252i,0.85304+0.52185i,0.40504+0.9143i,0.62505+0.78058i,0.94466+0.32804i,0.035458+0.99937i,0.47827-0.87821i,0.99895-0.045771i,0.40153-0.91585i,0.95028-0.3114i,0.77404-0.63314i,0.96274+0.27044i,0.87376+0.48636i,0.28771-0.95772i,0.98582+0.16778i,0.64349+0.76546i,0.88345+0.46852i,0.25513+0.96691i
0.9658-0.25927i,0.23986-0.97081i,0.73795+0.67485i,0.73969-0.67295i,-0.64207-0.76665i,0.87749+0.4796i,0.58096-0.81393i,0.85738+0.51469i,0.81214-0.58347i,0.64225-0.76649i,-0.025511-0.99967i,-0.88594-0.4638i,0.082409+0.9966i,0.68511-0.72844i,1,0.9986-0.052931i,0.85987-0.51051i,0.86802+0.49653i,0.14935-0.98878i,0.99061+0.1367i,0.99071-0.13599i,0.86357-0.50423i,0.84117+0.54077i,0.60166+0.79875i,0.88062-0.47382i,0.75085+0.66047i,0.026066-0.99966i,0.64416-0.76489i,0.94323-0.33213i,0.99438+0.10591i,0.7777-0.62864i,0.97809-0.2082i,0.047052+0.99889i,-0.11221-0.99368i,0.96456-0.26386i,0.94351+0.33134i,0.99684+0.079467i,0.88615-0.46339i,0.75228+0.65885i,-0.31207-0.95006i,0.65105-0.75904i,-0.39205-0.91994i,0.4242-0.90557i,0.069093-0.99761i,0.85658-0.51602i,0.9529-0.30327i,-0.50053-0.86572i,0.79761-0.60317i,0.99845+0.055677i,0.94655-0.32256i,0.87913+0.47659i
0.97817-0.20779i,0.29091-0.95675i,0.7012+0.71297i,0.77427-0.63285i,-0.60059-0.79956i,0.85087+0.52537i,0.62323-0.78204i,0.82893+0.55935i,0.84188-0.53966i,0.68192-0.73142i,0.027439-0.99962i,-0.86015-0.51004i,0.029542+0.99956i,0.7227-0.69116i,0.9986+0.052931i,1,0.88569-0.46428i,0.84052+0.54178i,0.20148-0.97949i,0.98199+0.18894i,0.99652-0.083364i,0.88905-0.45782i,0.81137+0.58453i,0.55854+0.82948i,0.90446-0.42655i,0.71484+0.69929i,0.078942-0.99688i,0.68375-0.72972i,0.95949-0.28174i,0.98738+0.1584i,0.80988-0.58659i,0.98774-0.15614i,-0.0058861+0.99998i,-0.05946-0.99823i,0.97717-0.21244i,0.92465+0.38082i,0.99123+0.13212i,0.90944-0.41583i,0.71635+0.69774i,-0.26134-0.96525i,0.69031-0.72351i,-0.34281-0.93941i,0.47154-0.88184i,0.1218-0.99255i,0.88269-0.46996i,0.96762-0.25241i,-0.45401-0.891i,0.82842-0.56011i,0.9941+0.10845i,0.9623-0.272i,0.85267+0.52245i
0.96283+0.27011i,0.70185-0.71232i,0.29003+0.95702i,0.97958-0.20103i,-0.16072-0.987i,0.50969+0.86036i,0.91507-0.40329i,0.47448+0.88027i,0.9962-0.087109i,0.94356-0.33121i,0.48841-0.87262i,-0.52502-0.85109i,-0.43791+0.89902i,0.96098-0.27662i,0.85987+0.51051i,0.88569+0.46428i,1,0.49291+0.87008i,0.6332-0.77399i,0.78201+0.62326i,0.92131+0.38883i,0.99997+0.0072811i,0.44724+0.89442i,0.10958+0.99398i,0.99911+0.042133i,0.30846+0.95124i,0.53275-0.84627i,0.94438-0.32886i,0.98062+0.19594i,0.80097+0.59871i,0.98965-0.14353i,0.94732+0.32029i,-0.46948+0.88294i,0.41079-0.91173i,0.9641+0.26553i,0.64215+0.76658i,0.81659+0.57722i,0.99854+0.053933i,0.31052+0.95057i,0.21668-0.97624i,0.94731-0.32031i,0.13252-0.99118i,0.82706-0.56212i,0.5687-0.82255i,0.99998-0.0064211i,0.9742+0.22569i,0.011562-0.99993i,0.99377-0.11146i,0.83012+0.55759i,0.97858+0.20586i,0.51264+0.8586i
0.70961-0.7046i,-0.27383-0.96178i,0.97564+0.21938i,0.30793-0.95141i,-0.93799-0.34666i,0.99981-0.019394i,0.10015-0.99497i,0.99978+0.021055i,0.41524-0.90971i,0.17691-0.98423i,-0.51851-0.85507i,-0.9993+0.037305i,0.56637+0.82415i,0.233-0.97248i,0.86802-0.49653i,0.84052-0.54178i,0.49291-0.87008i,1,-0.36132-0.93244i,0.92775-0.37321i,0.79243-0.60996i,0.49923-0.86647i,0.99866+0.051732i,0.91885+0.3946i,0.52913-0.84854i,0.9797+0.20049i,-0.47373-0.88067i,0.17936-0.98378i,0.65384-0.75664i,0.91573-0.4018i,0.36292-0.93182i,0.74562-0.66637i,0.53682+0.8437i,-0.59079-0.80682i,0.70624-0.70797i,0.98351-0.18087i,0.90473-0.42598i,0.53912-0.84223i,0.98013+0.19837i,-0.74261-0.66972i,0.18824-0.98212i,-0.79708-0.60387i,-0.081422-0.99668i,-0.43537-0.90025i,0.48731-0.87323i,0.67656-0.73639i,-0.86432-0.50294i,0.39285-0.9196i,0.89432-0.44743i,0.66147-0.74997i,0.99974-0.022823i
0.4006+0.91625i,0.99574+0.092178i,-0.55707+0.83046i,0.77587+0.63089i,0.66215-0.74937i,-0.34317+0.93927i,0.89157+0.45289i,-0.38087+0.92463i,0.69822+0.71589i,0.85382+0.52058i,0.98465-0.17453i,0.32628-0.94527i,-0.97311+0.23033i,0.82259+0.56863i,0.14935+0.98878i,0.20148+0.97949i,0.6332+0.77399i,-0.36132+0.93244i,1,0.012781+0.99992i,0.28243+0.95929i,0.62755+0.77858i,-0.40907+0.9125i,-0.69994+0.7142i,0.60003+0.79998i,-0.54092+0.84107i,0.99234-0.12353i,0.85252+0.5227i,0.46928+0.88305i,0.043785+0.99904i,0.73774+0.67509i,0.35194+0.93602i,-0.98066+0.19571i,0.96578-0.25936i,0.40496+0.91433i,-0.18671+0.98242i,0.070302+0.99753i,0.59054+0.80701i,-0.53911+0.84224i,0.8928-0.45046i,0.84776+0.53038i,0.85107-0.52505i,0.95877+0.2842i,0.99674-0.080674i,0.63816+0.7699i,0.44219+0.89692i,0.78125-0.62421i,0.71553+0.69858i,0.094065+0.99557i,0.46031+0.88776i,-0.33994+0.94045i
0.9213-0.38886i,0.1049-0.99448i,0.82328+0.56764i,0.64075-0.76775i,-0.74084-0.67168i,0.93481+0.35514i,0.46425-0.88571i,0.91968+0.39266i,0.72475-0.68901i,0.53145-0.84709i,-0.16193-0.9868i,-0.94103-0.33834i,0.21787+0.97598i,0.5791-0.81526i,0.99061-0.1367i,0.98199-0.18894i,0.78201-0.62326i,0.92775+0.37321i,0.012781-0.99992i,1,0.96282-0.27015i,0.78653-0.61755i,0.9072+0.4207i,0.7052+0.70901i,0.80758-0.58976i,0.83409+0.55163i,-0.11083-0.99384i,0.53356-0.84577i,0.88898-0.45795i,0.99952-0.031013i,0.68446-0.72905i,0.94044-0.33995i,0.18316+0.98308i,-0.247-0.96902i,0.91944-0.39324i,0.97995+0.19925i,0.99834-0.057547i,0.81449-0.58018i,0.83528+0.54983i,-0.43901-0.89848i,0.54118-0.84091i,-0.51413-0.85771i,0.29643-0.95506i,-0.067929-0.99769i,0.778-0.62827i,0.9025-0.43069i,-0.61418-0.78917i,0.70767-0.70654i,0.99669-0.081334i,0.89357-0.44892i,0.93602+0.35193i
0.99209-0.12552i,0.36965-0.92917i,0.63932+0.76894i,0.82433-0.5661i,-0.53185-0.84684i,0.80411+0.59448i,0.68626-0.72736i,0.77942+0.62651i,0.88394-0.4676i,0.74053-0.67203i,0.11068-0.99386i,-0.81464-0.57997i,-0.053888+0.99855i,0.77781-0.62851i,0.99071+0.13599i,0.99652+0.083364i,0.92131-0.38883i,0.79243+0.60996i,0.28243-0.95929i,0.96282+0.27015i,1,0.92412-0.38211i,0.75982+0.65014i,0.48744+0.87315i,0.93688-0.34966i,0.65406+0.75645i,0.16177-0.98683i,0.7422-0.67018i,0.97964-0.20077i,0.97073+0.24016i,0.85596-0.51704i,0.99731-0.073254i,-0.089228+0.99601i,0.023963-0.99971i,0.99148-0.13024i,0.88969+0.45657i,0.97677+0.21429i,0.94094-0.33857i,0.65569+0.75503i,-0.17996-0.98367i,0.74822-0.66345i,-0.2633-0.96471i,0.54341-0.83947i,0.20412-0.97895i,0.91879-0.39474i,0.98529-0.17087i,-0.37815-0.92574i,0.87223-0.4891i,0.9816+0.19094i,0.98162-0.19084i,0.80615+0.59171i
0.96477+0.26309i,0.69665-0.71741i,0.29699+0.95488i,0.97809-0.20816i,-0.1679-0.9858i,0.51594+0.85662i,0.91211-0.40994i,0.48088+0.87679i,0.99554-0.09436i,0.94112-0.33807i,0.48204-0.87615i,-0.53121-0.84724i,-0.43135+0.90218i,0.95894-0.28361i,0.86357+0.50423i,0.88905+0.45782i,0.99997-0.0072811i,0.49923+0.86647i,0.62755-0.77858i,0.78653+0.61755i,0.92412+0.38211i,1,0.45374+0.89114i,0.11682+0.99315i,0.99939+0.034858i,0.31538+0.94897i,0.52657-0.85013i,0.94196-0.33573i,0.98202+0.18879i,0.80531+0.59286i,0.98857-0.15073i,0.94963+0.31339i,-0.46304+0.88634i,0.40414-0.9147i,0.96601+0.2585i,0.64771+0.76188i,0.82077+0.57126i,0.99891+0.046661i,0.31743+0.94828i,0.20956-0.9778i,0.94496-0.3272i,0.1253-0.99212i,0.82294-0.56812i,0.56269-0.82666i,0.99991-0.013702i,0.97582+0.21859i,0.0042811-0.99999i,0.99293-0.1187i,0.83415+0.55153i,0.98005+0.19873i,0.51888+0.85485i
0.67221-0.74037i,-0.32322-0.94632i,0.98568+0.16861i,0.2583-0.96607i,-0.95467-0.29767i,0.99747-0.07109i,0.048547-0.99882i,0.99953-0.030694i,0.36763-0.92997i,0.12575-0.99206i,-0.56205-0.8271i,-0.99604+0.088951i,0.60825+0.79375i,0.18238-0.98323i,0.84117-0.54077i,0.81137-0.58453i,0.44724-0.89442i,0.99866-0.051732i,-0.40907-0.9125i,0.9072-0.4207i,0.75982-0.65014i,0.45374-0.89114i,1,0.93804+0.34653i,0.48453-0.87478i,0.98876+0.14954i,-0.51866-0.85498i,0.12823-0.99174i,0.61382-0.78945i,0.89372-0.44863i,0.31423-0.94935i,0.71015-0.70405i,0.57975+0.8148i,-0.63174-0.77518i,0.66867-0.74355i,0.97283-0.2315i,0.88149-0.47221i,0.49483-0.86899i,0.98908+0.1474i,-0.77626-0.63041i,0.13718-0.99055i,-0.82726-0.56182i,-0.13287-0.99113i,-0.48135-0.87653i,0.44149-0.89727i,0.63756-0.7704i,-0.88918-0.45755i,0.34476-0.93869i,0.86998-0.49309i,0.62178-0.78319i,0.99722-0.074511i
0.37399-0.92743i,-0.63112-0.77568i,0.98304-0.18341i,-0.09248-0.99571i,-0.99867+0.051597i,0.91103-0.41234i,-0.30059-0.95375i,0.92696-0.37516i,0.02258-0.99975i,-0.22582-0.97417i,-0.81384-0.58109i,-0.90349+0.4286i,0.84562+0.53379i,-0.16965-0.98551i,0.60166-0.79875i,0.55854-0.82948i,0.10958-0.99398i,0.91885-0.3946i,-0.69994-0.7142i,0.7052-0.70901i,0.48744-0.87315i,0.11682-0.99315i,0.93804-0.34653i,1,0.15136-0.98848i,0.97931-0.20237i,-0.7828-0.62227i,-0.22339-0.97473i,0.30221-0.95324i,0.68287-0.73054i,-0.03422-0.99941i,0.42217-0.90652i,0.82618+0.56341i,-0.86122-0.50823i,0.36958-0.9292i,0.83233-0.55428i,0.66323-0.74842i,0.16303-0.98662i,0.97887-0.20448i,-0.94662-0.32235i,-0.21457-0.97671i,-0.97069-0.24034i,-0.4681-0.88368i,-0.75527-0.65541i,0.1032-0.99466i,0.33108-0.9436i,-0.99264-0.12107i,-0.0018953-1i,0.6452-0.76402i,0.31186-0.95013i,0.90961-0.41546i
0.97335+0.2293i,0.67122-0.74126i,0.33009+0.94395i,0.97024-0.24213i,-0.20216-0.97935i,0.54549+0.83812i,0.89727-0.44149i,0.51115+0.85949i,0.99164-0.129i,0.92876-0.37067i,0.45121-0.89242i,-0.56042-0.82821i,-0.39964+0.91667i,0.94847-0.31686i,0.88062+0.47382i,0.90446+0.42655i,0.99911-0.042133i,0.52913+0.84854i,0.60003-0.79998i,0.80758+0.58976i,0.93688+0.34966i,0.99939-0.034858i,0.48453+0.87478i,0.15136+0.98848i,1,0.34827+0.9374i,0.49662-0.86797i,0.92968-0.36836i,0.988+0.15445i,0.82548+0.56443i,0.98272-0.1851i,0.95997+0.2801i,-0.43186+0.90194i,0.37201-0.92823i,0.97443+0.22467i,0.67388+0.73884i,0.84018+0.54231i,0.99993+0.011813i,0.35029+0.93664i,0.17535-0.98451i,0.93298-0.35994i,0.090645-0.99588i,0.80264-0.59646i,0.53354-0.84578i,0.99882-0.048548i,0.98284+0.18444i,-0.030579-0.99953i,0.98819-0.15324i,0.85287+0.52212i,0.98639+0.16445i,0.54836+0.83624i
0.55394-0.83256i,-0.46109-0.88735i,0.99981+0.01932i,0.11093-0.99383i,-0.98845-0.15157i,0.97562-0.21945i,-0.10136-0.99485i,0.9837-0.17981i,0.22443-0.97449i,-0.024008-0.99971i,-0.67941-0.73376i,-0.97154+0.23689i,0.7201+0.69387i,0.033299-0.99945i,0.75085-0.66047i,0.71484-0.69929i,0.30846-0.95124i,0.9797-0.20049i,-0.54092-0.84107i,0.83409-0.55163i,0.65406-0.75645i,0.31538-0.94897i,0.98876-0.14954i,0.97931+0.20237i,0.34827-0.9374i,1,-0.64067-0.76781i,-0.021516-0.99977i,0.48887-0.87236i,0.81658-0.57723i,0.16874-0.98566i,0.59689-0.80233i,0.69507+0.71894i,-0.74056-0.672i,0.54997-0.83519i,0.92728-0.37437i,0.80096-0.59871i,0.35932-0.93322i,1-0.002161i,-0.8618-0.50724i,-0.012482-0.99992i,-0.90197-0.4318i,-0.27959-0.96012i,-0.60701-0.79469i,0.30235-0.9532i,0.51519-0.85708i,-0.94761-0.31944i,0.20051-0.97969i,0.78646-0.61764i,0.49768-0.86736i,0.97487-0.22279i
0.28436+0.95872i,0.97673+0.21447i,-0.65539+0.75529i,0.692+0.7219i,0.74965-0.66184i,-0.45656+0.88969i,0.8288+0.55955i,-0.49217+0.8705i,0.60444+0.79665i,0.78297+0.62206i,0.99867-0.051559i,0.44055-0.89773i,-0.99411+0.10836i,0.74605+0.66589i,0.026066+0.99966i,0.078942+0.99688i,0.53275+0.84627i,-0.47373+0.88067i,0.99234+0.12353i,-0.11083+0.99384i,0.16177+0.98683i,0.52657+0.85013i,-0.51866+0.85498i,-0.7828+0.62227i,0.49662+0.86797i,-0.64067+0.76781i,1,0.78142+0.62401i,0.3566+0.93426i,-0.079957+0.9968i,0.6487+0.76105i,0.23363+0.97233i,-0.99733+0.073073i,0.99042-0.13808i,0.28891+0.95735i,-0.30663+0.95183i,-0.053456+0.99857i,0.48633+0.87378i,-0.63901+0.7692i,0.9416-0.33672i,0.77575+0.63104i,0.90941-0.4159i,0.91632+0.40045i,0.99907+0.043066i,0.53817+0.84284i,0.32801+0.94468i,0.85238-0.52293i,0.62376+0.78162i,-0.029633+0.99956i,0.34712+0.93782i,-0.45351+0.89125i
0.82045+0.57172i,0.89707-0.44189i,-0.040828+0.99917i,0.99121+0.13229i,0.1728-0.98496i,0.19841+0.98012i,0.9968-0.079929i,0.15861+0.98734i,0.96944+0.24534i,1-0.0024928i,0.74821-0.66347i,-0.21594-0.97641i,-0.7092+0.70501i,0.9985+0.054795i,0.64416+0.76489i,0.68375+0.72972i,0.94438+0.32886i,0.17936+0.98378i,0.85252-0.5227i,0.53356+0.84577i,0.7422+0.67018i,0.94196+0.33573i,0.12823+0.99174i,-0.22339+0.97473i,0.92968+0.36836i,-0.021516+0.99977i,0.78142-0.62401i,1,0.86164+0.50752i,0.55953+0.82881i,0.9818+0.18991i,0.7893+0.61401i,-0.73373+0.67944i,0.68777-0.72593i,0.82316+0.56781i,0.35434+0.93512i,0.58134+0.81366i,0.92527+0.37931i,-0.019355+0.99981i,0.52567-0.85069i,0.99996+0.0090355i,0.45111-0.89247i,0.96591-0.25887i,0.80757-0.58977i,0.94647+0.32279i,0.84579+0.53351i,0.33975-0.94051i,0.97515+0.22154i,0.60058+0.79957i,0.85645+0.51623i,0.20177+0.97943i
0.99709+0.076222i,0.54868-0.83603i,0.47192+0.88164i,0.92121-0.38907i,-0.351-0.93638i,0.66839+0.74381i,0.81832-0.57477i,0.63776+0.77024i,0.95982-0.28061i,0.86037-0.50967i,0.30796-0.9514i,-0.68161-0.73172i,-0.25327+0.9674i,0.88815-0.45955i,0.94323+0.33213i,0.95949+0.28174i,0.98062-0.19594i,0.65384+0.75664i,0.46928-0.88305i,0.88898+0.45795i,0.97964+0.20077i,0.98202-0.18879i,0.61382+0.78945i,0.30221+0.95324i,0.988-0.15445i,0.48887+0.87236i,0.3566-0.93426i,0.86164-0.50752i,1,0.90275+0.43016i,0.94234-0.33466i,0.99171+0.12847i,-0.28738+0.95782i,0.22419-0.97455i,0.99744+0.071477i,0.7799+0.6259i,0.91386+0.40604i,0.98976-0.14276i,0.49075+0.8713i,0.021194-0.99978i,0.86619-0.49972i,-0.064253-0.99793i,0.70089-0.71327i,0.39651-0.91803i,0.97934-0.20223i,0.99954+0.030433i,-0.18459-0.98282i,0.95267-0.30402i,0.92328+0.38413i,0.99995+0.010132i,0.67093+0.74152i
0.93291-0.3601i,0.13569-0.99075i,0.80528+0.5929i,0.66425-0.74751i,-0.71966-0.69433i,0.92335+0.38396i,0.49149-0.87088i,0.90707+0.42099i,0.74577-0.6662i,0.55746-0.8302i,-0.13125-0.99135i,-0.93008-0.36736i,0.1875+0.98227i,0.6041-0.79691i,0.99438-0.10591i,0.98738-0.1584i,0.80097-0.59871i,0.91573+0.4018i,0.043785-0.99904i,0.99952+0.031013i,0.97073-0.24016i,0.80531-0.59286i,0.89372+0.44863i,0.68287+0.73054i,0.82548-0.56443i,0.81658+0.57723i,-0.079957-0.9968i,0.55953-0.82881i,0.90275-0.43016i,1,0.70674-0.70747i,0.95053-0.31062i,0.15258+0.98829i,-0.21683-0.97621i,0.93119-0.36454i,0.9733+0.22955i,0.99965-0.026558i,0.83209-0.55464i,0.81783+0.57547i,-0.41093-0.91167i,0.56699-0.82372i,-0.48728-0.87325i,0.3259-0.9454i,-0.036955-0.99932i,0.79711-0.60384i,0.91542-0.40249i,-0.58941-0.80784i,0.72924-0.68426i,0.99873-0.050384i,0.90706-0.42099i,0.92466+0.38079i
0.91409+0.40551i,0.79682-0.60421i,0.14966+0.98874i,0.9983-0.058353i,-0.017392-0.99985i,0.38093+0.92461i,0.96348-0.26777i,0.34322+0.93925i,0.99839+0.056778i,0.98133-0.19235i,0.6086-0.79348i,-0.39743-0.91763i,-0.56241+0.82686i,0.99073-0.13582i,0.7777+0.62864i,0.80988+0.58659i,0.98965+0.14353i,0.36292+0.93182i,0.73774-0.67509i,0.68446+0.72905i,0.85596+0.51704i,0.98857+0.15073i,0.31423+0.94935i,-0.03422+0.99941i,0.98272+0.1851i,0.16874+0.98566i,0.6487-0.76105i,0.9818-0.18991i,0.94234+0.33466i,0.70674+0.70747i,1,0.89154+0.45295i,-0.59135+0.80641i,0.5374-0.84333i,0.91601+0.40116i,0.52547+0.85081i,0.72528+0.68845i,0.98046+0.1967i,0.17087+0.98529i,0.35455-0.93504i,0.98348-0.18103i,0.27342-0.9619i,0.89918-0.43759i,0.68087-0.7324i,0.99055+0.13717i,0.93172+0.36318i,0.15496-0.98792i,0.99948+0.032326i,0.74149+0.67096i,0.9389+0.34419i,0.38409+0.92329i
0.99862-0.052507i,0.43672-0.8996i,0.58127+0.81371i,0.86359-0.5042i,-0.46838-0.88353i,0.75841+0.65178i,0.73769-0.67513i,0.73143+0.68192i,0.91582-0.4016i,0.78776-0.61598i,0.18318-0.98308i,-0.76996-0.63809i,-0.12689+0.99192i,0.82176-0.56984i,0.97809+0.2082i,0.98774+0.15614i,0.94732-0.32029i,0.74562+0.66637i,0.35194-0.93602i,0.94044+0.33995i,0.99731+0.073254i,0.94963-0.31339i,0.71015+0.70405i,0.42217+0.90652i,0.95997-0.2801i,0.59689+0.80233i,0.23363-0.97233i,0.7893-0.61401i,0.99171-0.12847i,0.95053+0.31062i,0.89154-0.45295i,1,-0.16195+0.9868i,0.097131-0.99527i,0.99836-0.057257i,0.85385+0.52052i,0.95845+0.28527i,0.96321-0.26874i,0.59862+0.80103i,-0.10742-0.99421i,0.79481-0.60685i,-0.19193-0.98141i,0.60345-0.7974i,0.27528-0.96136i,0.94524-0.32637i,0.99516-0.098231i,-0.30932-0.95096i,0.90571-0.42389i,0.96498+0.26234i,0.99296-0.11842i,0.76064+0.64918i
-0.21354-0.97693i,-0.95845-0.28527i,0.70883-0.70538i,-0.6374-0.77053i,-0.79601+0.60529i,0.52035-0.85395i,-0.78569-0.61862i,0.55446-0.83221i,-0.54461-0.83869i,-0.73542-0.67761i,-0.99977-0.021555i,-0.50497+0.86314i,0.99937-0.035425i,-0.6954-0.71862i,0.047052-0.99889i,-0.0058861-0.99998i,-0.46948-0.88294i,0.53682-0.8437i,-0.98066-0.19571i,0.18316-0.98308i,-0.089228-0.99601i,-0.46304-0.88634i,0.57975-0.8148i,0.82618-0.56341i,-0.43186-0.90194i,0.69507-0.71894i,-0.99733-0.073073i,-0.73373-0.67944i,-0.28738-0.95782i,0.15258-0.98829i,-0.59135-0.80641i,-0.16195-0.9868i,1,-0.99786+0.065335i,-0.21819-0.97591i,0.37537-0.92688i,0.12628-0.99199i,-0.42118-0.90698i,0.69351-0.72044i,-0.96369+0.26702i,-0.72756-0.68604i,-0.93737+0.34833i,-0.88461-0.46634i,-0.99325-0.11596i,-0.47514-0.87991i,-0.2581-0.96612i,-0.88831+0.45924i,-0.56497-0.82511i,0.10259-0.99472i,-0.27766-0.96068i,0.51742-0.85573i
0.14926+0.9888i,0.93776+0.34728i,-0.7534+0.65756i,0.5857+0.81053i,0.83385-0.55199i,-0.57504+0.81813i,0.7436+0.66863i,-0.60765+0.7942i,0.48865+0.87248i,0.68958+0.72421i,0.99622+0.086828i,0.56028-0.8283i,-0.99955-0.029944i,0.64696+0.76252i,-0.11221+0.99368i,-0.05946+0.99823i,0.41079+0.91173i,-0.59079+0.80682i,0.96578+0.25936i,-0.247+0.96902i,0.023963+0.99971i,0.40414+0.9147i,-0.63174+0.77518i,-0.86122+0.50823i,0.37201+0.92823i,-0.74056+0.672i,0.99042+0.13808i,0.68777+0.72593i,0.22419+0.97455i,-0.21683+0.97621i,0.5374+0.84333i,0.097131+0.99527i,-0.99786-0.065335i,1,0.15396+0.98808i,-0.43512+0.90037i,-0.19082+0.98162i,0.36102+0.93256i,-0.7391+0.67359i,0.97908-0.20348i,0.68119+0.73211i,0.95813-0.28634i,0.85225+0.52314i,0.98356+0.1806i,0.41664+0.90907i,0.19443+0.98092i,0.91642-0.40022i,0.50986+0.86026i,-0.16737+0.98589i,0.2143+0.97677i,-0.57223+0.8201i
0.99999+0.0047578i,0.48752-0.87311i,0.53373+0.84566i,0.89104-0.45392i,-0.41703-0.90889i,0.71984+0.69414i,0.77514-0.63179i,0.69118+0.72268i,0.93731-0.3485i,0.82174-0.56986i,0.23917-0.97098i,-0.73216-0.68113i,-0.18348+0.98302i,0.85304-0.52185i,0.96456+0.26386i,0.97717+0.21244i,0.9641-0.26553i,0.70624+0.70797i,0.40496-0.91433i,0.91944+0.39324i,0.99148+0.13024i,0.96601-0.2585i,0.66867+0.74355i,0.36958+0.9292i,0.97443-0.22467i,0.54997+0.83519i,0.28891-0.95735i,0.82316-0.56781i,0.99744-0.071477i,0.93119+0.36454i,0.91601-0.40116i,0.99836+0.057257i,-0.21819+0.97591i,0.15396-0.98808i,1,0.82265+0.56855i,0.94054+0.33968i,0.97702-0.21314i,0.55177+0.83399i,-0.050321-0.99873i,0.82826-0.56035i,-0.13542-0.99079i,0.64811-0.76154i,0.32988-0.94402i,0.96238-0.27171i,0.99916-0.041089i,-0.25436-0.96711i,0.9285-0.37134i,0.94837+0.31716i,0.99812-0.061367i,0.72222+0.69166i
0.82534-0.56463i,-0.095359-0.99544i,0.91987+0.39222i,0.47493-0.88002i,-0.85982-0.5106i,0.98683+0.16176i,0.27846-0.96045i,0.97948+0.20154i,0.57293-0.8196i,0.352-0.936i,-0.3553-0.93475i,-0.98957-0.14405i,0.40797+0.913i,0.40504-0.9143i,0.94351-0.33134i,0.92465-0.38082i,0.64215-0.76658i,0.98351+0.18087i,-0.18671-0.98242i,0.97995-0.19925i,0.88969-0.45657i,0.64771-0.76188i,0.97283+0.2315i,0.83233+0.55428i,0.67388-0.73884i,0.92728+0.37437i,-0.30663-0.95183i,0.35434-0.93512i,0.7799-0.6259i,0.9733-0.22955i,0.52547-0.85081i,0.85385-0.52052i,0.37537+0.92688i,-0.43512-0.90037i,0.82265-0.56855i,1,0.96686-0.25531i,0.68256-0.73083i,0.92808+0.37237i,-0.60923-0.79299i,0.36277-0.93188i,-0.67472-0.73808i,0.10019-0.99497i,-0.26536-0.96415i,0.63721-0.77069i,0.79859-0.60188i,-0.7591-0.65097i,0.5527-0.83338i,0.9605-0.27829i,0.7862-0.61797i,0.98738+0.15837i
0.94215-0.3352i,0.16195-0.9868i,0.78925+0.61408i,0.68387-0.7296i,-0.70096-0.7132i,0.91283+0.40835i,0.51445-0.85752i,0.89556+0.44493i,0.7632-0.64616i,0.57931-0.81511i,-0.10487-0.99449i,-0.92-0.39193i,0.16134+0.9869i,0.62505-0.78058i,0.99684-0.079467i,0.99123-0.13212i,0.81659-0.57722i,0.90473+0.42598i,0.070302-0.99753i,0.99834+0.057547i,0.97677-0.21429i,0.82077-0.57126i,0.88149+0.47221i,0.66323+0.74842i,0.84018-0.54231i,0.80096+0.59871i,-0.053456-0.99857i,0.58134-0.81366i,0.91386-0.40604i,0.99965+0.026558i,0.72528-0.68845i,0.95845-0.28527i,0.12628+0.99199i,-0.19082-0.98162i,0.94054-0.33968i,0.96686+0.25531i,1,0.84653-0.53234i,0.80225+0.59698i,-0.38658-0.92226i,0.58867-0.80837i,-0.46392-0.88588i,0.3509-0.93641i,-0.010402-0.99995i,0.81286-0.58246i,0.92579-0.37804i,-0.56774-0.8232i,0.74716-0.66465i,0.99972-0.023843i,0.91792-0.39676i,0.91422+0.40522i
0.976+0.21779i,0.66241-0.74914i,0.34122+0.93998i,0.96732-0.25357i,-0.21372-0.9769i,0.55535+0.83162i,0.89199-0.45205i,0.52126+0.8534i,0.99005-0.14071i,0.92432-0.38162i,0.44063-0.89769i,-0.57016-0.82153i,-0.38879+0.92133i,0.94466-0.32804i,0.88615+0.46339i,0.90944+0.41583i,0.99854-0.053933i,0.53912+0.84223i,0.59054-0.80701i,0.81449+0.58018i,0.94094+0.33857i,0.99891-0.046661i,0.49483+0.86899i,0.16303+0.98662i,0.99993-0.011813i,0.35932+0.93322i,0.48633-0.87378i,0.92527-0.37931i,0.98976+0.14276i,0.83209+0.55464i,0.98046-0.1967i,0.96321+0.26874i,-0.42118+0.90698i,0.36102-0.93256i,0.97702+0.21314i,0.68256+0.73083i,0.84653+0.53234i,1,0.36133+0.93244i,0.16371-0.98651i,0.92866-0.37094i,0.078874-0.99688i,0.79554-0.6059i,0.52351-0.85202i,0.99818-0.060344i,0.98495+0.17282i,-0.042384-0.9991i,0.98631-0.1649i,0.85898+0.51201i,0.98826+0.15278i,0.5582+0.82971i
0.55573-0.83136i,-0.45917-0.88835i,0.99977+0.021481i,0.11308-0.99359i,-0.98812-0.1537i,0.9761-0.21734i,-0.099208-0.99507i,0.98409-0.17769i,0.22653-0.974i,-0.021848-0.99976i,-0.67782-0.73522i,-0.97205+0.23479i,0.7186+0.69542i,0.035458-0.99937i,0.75228-0.65885i,0.71635-0.69774i,0.31052-0.95057i,0.98013-0.19837i,-0.53911-0.84224i,0.83528-0.54983i,0.65569-0.75503i,0.31743-0.94828i,0.98908-0.1474i,0.97887+0.20448i,0.35029-0.93664i,1+0.002161i,-0.63901-0.7692i,-0.019355-0.99981i,0.49075-0.8713i,0.81783-0.57547i,0.17087-0.98529i,0.59862-0.80103i,0.69351+0.72044i,-0.7391-0.67359i,0.55177-0.83399i,0.92808-0.37237i,0.80225-0.59698i,0.36133-0.93244i,1,-0.8607-0.50911i,-0.010321-0.99995i,-0.90103-0.43375i,-0.27751-0.96072i,-0.60529-0.796i,0.30441-0.95254i,0.51704-0.85596i,-0.94691-0.32149i,0.20263-0.97926i,0.78779-0.61594i,0.49955-0.86628i,0.97534-0.22069i
-0.055072+0.99848i,0.84748+0.53084i,-0.87144+0.4905i,0.40851+0.91275i,0.92873-0.37076i,-0.72948+0.684i,0.59198+0.80595i,-0.75655+0.65394i,0.30089+0.95366i,0.52779+0.84938i,0.95771+0.28773i,0.71711-0.69696i,-0.97255-0.23271i,0.47827+0.87821i,-0.31207+0.95006i,-0.26134+0.96525i,0.21668+0.97624i,-0.74261+0.66972i,0.8928+0.45046i,-0.43901+0.89848i,-0.17996+0.98367i,0.20956+0.9778i,-0.77626+0.63041i,-0.94662+0.32235i,0.17535+0.98451i,-0.8618+0.50724i,0.9416+0.33672i,0.52567+0.85069i,0.021194+0.99978i,-0.41093+0.91167i,0.35455+0.93504i,-0.10742+0.99421i,-0.96369-0.26702i,0.97908+0.20348i,-0.050321+0.99873i,-0.60923+0.79299i,-0.38658+0.92226i,0.16371+0.98651i,-0.8607+0.50911i,1,0.51796+0.8554i,0.99635-0.085389i,0.72797+0.68561i,0.92623+0.37696i,0.22294+0.97483i,-0.0092416+0.99996i,0.97868-0.20537i,0.32414+0.94601i,-0.36448+0.93121i,0.011063+0.99994i,-0.72713+0.6865i
0.82558+0.56428i,0.89304-0.44998i,-0.031798+0.99949i,0.99237+0.12333i,0.16389-0.98648i,0.20725+0.97829i,0.99604-0.088933i,0.16752+0.98587i,0.97161+0.23657i,0.99993-0.011528i,0.74218-0.6702i,-0.22475-0.97442i,-0.7028+0.71138i,0.99895+0.045771i,0.65105+0.75904i,0.69031+0.72351i,0.94731+0.32031i,0.18824+0.98212i,0.84776-0.53038i,0.54118+0.84091i,0.74822+0.66345i,0.94496+0.3272i,0.13718+0.99055i,-0.21457+0.97671i,0.93298+0.35994i,-0.012482+0.99992i,0.77575-0.63104i,0.99996-0.0090355i,0.86619+0.49972i,0.56699+0.82372i,0.98348+0.18103i,0.79481+0.60685i,-0.72756+0.68604i,0.68119-0.73211i,0.82826+0.56035i,0.36277+0.93188i,0.58867+0.80837i,0.92866+0.37094i,-0.010321+0.99995i,0.51796-0.8554i,1,0.44303-0.89651i,0.96353-0.26758i,0.80221-0.59705i,0.94935+0.31422i,0.85058+0.52584i,0.33124-0.94355i,0.97711+0.21272i,0.60778+0.79411i,0.86108+0.50847i,0.21061+0.97757i
-0.14013+0.99013i,0.79905+0.60126i,-0.91014+0.4143i,0.32908+0.9443i,0.95699-0.2901i,-0.78522+0.61921i,0.521+0.85356i,-0.80962+0.58695i,0.21836+0.97587i,0.45333+0.89134i,0.92965+0.36845i,0.774-0.63318i,-0.94912-0.31491i,0.40153+0.91585i,-0.39205+0.91994i,-0.34281+0.93941i,0.13252+0.99118i,-0.79708+0.60387i,0.85107+0.52505i,-0.51413+0.85771i,-0.2633+0.96471i,0.1253+0.99212i,-0.82726+0.56182i,-0.97069+0.24034i,0.090645+0.99588i,-0.90197+0.4318i,0.90941+0.4159i,0.45111+0.89247i,-0.064253+0.99793i,-0.48728+0.87325i,0.27342+0.9619i,-0.19193+0.98141i,-0.93737-0.34833i,0.95813+0.28634i,-0.13542+0.99079i,-0.67472+0.73808i,-0.46392+0.88588i,0.078874+0.99688i,-0.90103+0.43375i,0.99635+0.085389i,0.44303+0.89651i,1,0.66676+0.74527i,0.89066+0.45468i,0.13889+0.99031i,-0.094593+0.99552i,0.99265-0.12106i,0.24218+0.97023i,-0.44266+0.89669i,-0.074361+0.99723i,-0.78309+0.6219i
0.64448+0.76462i,0.98088-0.19461i,-0.29809+0.95454i,0.92318+0.38437i,0.42188-0.90665i,-0.062077+0.99807i,0.98351+0.18083i,-0.10239+0.99474i,0.87288+0.48793i,0.96656+0.25646i,0.89445-0.44717i,0.044184-0.99902i,-0.86753+0.49739i,0.95028+0.3114i,0.4242+0.90557i,0.47154+0.88184i,0.82706+0.56212i,-0.081422+0.99668i,0.95877-0.2842i,0.29643+0.95506i,0.54341+0.83947i,0.82294+0.56812i,-0.13287+0.99113i,-0.4681+0.88368i,0.80264+0.59646i,-0.27959+0.96012i,0.91632-0.40045i,0.96591+0.25887i,0.70089+0.71327i,0.3259+0.9454i,0.89918+0.43759i,0.60345+0.7974i,-0.88461+0.46634i,0.85225-0.52314i,0.64811+0.76154i,0.10019+0.99497i,0.3509+0.93641i,0.79554+0.6059i,-0.27751+0.96072i,0.72797-0.68561i,0.96353+0.26758i,0.66676-0.74527i,1,0.93271-0.36062i,0.83065+0.55679i,0.67886+0.73427i,0.57164-0.8205i,0.88456+0.46642i,0.37312+0.92778i,0.69363+0.72034i,-0.058653+0.99828i
0.32538+0.94558i,0.98506+0.17221i,-0.62225+0.78282i,0.72245+0.69142i,0.72045-0.69351i,-0.41782+0.90853i,0.85212+0.52334i,-0.45422+0.89089i,0.63819+0.76988i,0.80904+0.58776i,0.99552-0.09452i,0.40148-0.91587i,-0.98852+0.15107i,0.77404+0.63314i,0.069093+0.99761i,0.1218+0.99255i,0.5687+0.82255i,-0.43537+0.90025i,0.99674+0.080674i,-0.067929+0.99769i,0.20412+0.97895i,0.56269+0.82666i,-0.48135+0.87653i,-0.75527+0.65541i,0.53354+0.84578i,-0.60701+0.79469i,0.99907-0.043066i,0.80757+0.58977i,0.39651+0.91803i,-0.036955+0.99932i,0.68087+0.7324i,0.27528+0.96136i,-0.99325+0.11596i,0.98356-0.1806i,0.32988+0.94402i,-0.26536+0.96415i,-0.010402+0.99995i,0.52351+0.85202i,-0.60529+0.796i,0.92623-0.37696i,0.80221+0.59705i,0.89066-0.45468i,0.93271+0.36062i,1,0.57397+0.81888i,0.36839+0.92967i,0.82907-0.55915i,0.65684+0.75403i,0.013442+0.99991i,0.38719+0.922i,-0.41471+0.90996i
0.96107+0.27629i,0.70641-0.7078i,0.28388+0.95886i,0.98085-0.19474i,-0.15438-0.98801i,0.50416+0.86361i,0.91764-0.39741i,0.46882+0.88329i,0.99674-0.08071i,0.94566-0.32515i,0.494-0.86946i,-0.51955-0.85444i,-0.44367+0.89619i,0.96274-0.27044i,0.85658+0.51602i,0.88269+0.46996i,0.99998+0.0064211i,0.48731+0.87323i,0.63816-0.7699i,0.778+0.62827i,0.91879+0.39474i,0.99991+0.013702i,0.44149+0.89727i,0.1032+0.99466i,0.99882+0.048548i,0.30235+0.9532i,0.53817-0.84284i,0.94647-0.32279i,0.97934+0.20223i,0.79711+0.60384i,0.99055-0.13717i,0.94524+0.32637i,-0.47514+0.87991i,0.41664-0.90907i,0.96238+0.27171i,0.63721+0.77069i,0.81286+0.58246i,0.99818+0.060344i,0.30441+0.95254i,0.22294-0.97483i,0.94935-0.31422i,0.13889-0.99031i,0.83065-0.55679i,0.57397-0.81888i,1,0.97273+0.23194i,0.017982-0.99984i,0.99446-0.10508i,0.82652+0.56291i,0.97724+0.21214i,0.50711+0.86188i
0.99895+0.045842i,0.52298-0.85234i,0.49853+0.86687i,0.90894-0.41693i,-0.37933-0.92526i,0.69071+0.72313i,0.80045-0.59941i,0.6609+0.75047i,0.95084-0.30969i,0.84446-0.53562i,0.27886-0.96033i,-0.70356-0.71064i,-0.22371+0.97466i,0.87376-0.48636i,0.9529+0.30327i,0.96762+0.25241i,0.9742-0.22569i,0.67656+0.73639i,0.44219-0.89692i,0.9025+0.43069i,0.98529+0.17087i,0.97582-0.21859i,0.63756+0.7704i,0.33108+0.9436i,0.98284-0.18444i,0.51519+0.85708i,0.32801-0.94468i,0.84579-0.53351i,0.99954-0.030433i,0.91542+0.40249i,0.93172-0.36318i,0.99516+0.098231i,-0.2581+0.96612i,0.19443-0.98092i,0.99916+0.041089i,0.79859+0.60188i,0.92579+0.37804i,0.98495-0.17282i,0.51704+0.85596i,-0.0092416-0.99996i,0.85058-0.52584i,-0.094593-0.99552i,0.67886-0.73427i,0.36839-0.92967i,0.97273-0.23194i,1,-0.21441-0.97674i,0.94297-0.33287i,0.93454+0.35586i,0.99979-0.020304i,0.69319+0.72076i
-0.25896+0.96589i,0.72039+0.69357i,-0.9536+0.30107i,0.21235+0.97719i,0.98508-0.17212i,-0.85441+0.5196i,0.41384+0.91035i,-0.87472+0.48463i,0.098621+0.99513i,0.3421+0.93966i,0.87821+0.47828i,0.84496-0.53483i,-0.90402-0.42749i,0.28771+0.95772i,-0.50053+0.86572i,-0.45401+0.891i,0.011562+0.99993i,-0.86432+0.50294i,0.78125+0.62421i,-0.61418+0.78917i,-0.37815+0.92574i,0.0042811+0.99999i,-0.88918+0.45755i,-0.99264+0.12107i,-0.030579+0.99953i,-0.94761+0.31944i,0.85238+0.52293i,0.33975+0.94051i,-0.18459+0.98282i,-0.58941+0.80784i,0.15496+0.98792i,-0.30932+0.95096i,-0.88831-0.45924i,0.91642+0.40022i,-0.25436+0.96711i,-0.7591+0.65097i,-0.56774+0.8232i,-0.042384+0.9991i,-0.94691+0.32149i,0.97868+0.20537i,0.33124+0.94355i,0.99265+0.12106i,0.57164+0.8205i,0.82907+0.55915i,0.017982+0.99984i,-0.21441+0.97674i,1,0.12295+0.99241i,-0.54796+0.83651i,-0.19453+0.9809i,-0.85262+0.52253i
0.92672+0.37575i,0.77688-0.62965i,0.18155+0.98338i,0.99589-0.090593i,-0.049704-0.99876i,0.41061+0.91181i,0.95432-0.29878i,0.3734+0.92767i,0.9997+0.024475i,0.9746-0.22397i,0.58263-0.81274i,-0.42689-0.90431i,-0.53539+0.84461i,0.98582-0.16778i,0.79761+0.60317i,0.82842+0.56011i,0.99377+0.11146i,0.39285+0.9196i,0.71553-0.69858i,0.70767+0.70654i,0.87223+0.4891i,0.99293+0.1187i,0.34476+0.93869i,-0.0018953+1i,0.98819+0.15324i,0.20051+0.97969i,0.62376-0.78162i,0.97515-0.22154i,0.95267+0.30402i,0.72924+0.68426i,0.99948-0.032326i,0.90571+0.42389i,-0.56497+0.82511i,0.50986-0.86026i,0.9285+0.37134i,0.5527+0.83338i,0.74716+0.66465i,0.98631+0.1649i,0.20263+0.97926i,0.32414-0.94601i,0.97711-0.21272i,0.24218-0.97023i,0.88456-0.46642i,0.65684-0.75403i,0.99446+0.10508i,0.94297+0.33287i,0.12295-0.99241i,1,0.76279+0.64664i,0.94954+0.31366i,0.41374+0.9104i
0.94987-0.31264i,0.18543-0.98266i,0.77438+0.63272i,0.70107-0.71309i,-0.68376-0.72971i,0.90283+0.43i,0.53475-0.84501i,0.8847+0.46616i,0.77839-0.62778i,0.59858-0.80106i,-0.08113-0.9967i,-0.91039-0.41375i,0.13777+0.99046i,0.64349-0.76546i,0.99845-0.055677i,0.9941-0.10845i,0.83012-0.55759i,0.89432+0.44743i,0.094065-0.99557i,0.99669+0.081334i,0.9816-0.19094i,0.83415-0.55153i,0.86998+0.49309i,0.6452+0.76402i,0.85287-0.52212i,0.78646+0.61764i,-0.029633-0.99956i,0.60058-0.79957i,0.92328-0.38413i,0.99873+0.050384i,0.74149-0.67096i,0.96498-0.26234i,0.10259+0.99472i,-0.16737-0.98589i,0.94837-0.31716i,0.9605+0.27829i,0.99972+0.023843i,0.85898-0.51201i,0.78779+0.61594i,-0.36448-0.93121i,0.60778-0.79411i,-0.44266-0.89669i,0.37312-0.92778i,0.013442-0.99991i,0.82652-0.56291i,0.93454-0.35586i,-0.54796-0.83651i,0.76279-0.64664i,1,0.92712-0.37476i,0.9043+0.4269i
0.99781+0.066116i,0.54018-0.84155i,0.48083+0.87681i,0.91722-0.39839i,-0.36046-0.93277i,0.67589+0.737i,0.81245-0.58303i,0.64553+0.76373i,0.95693-0.29032i,0.85516-0.51836i,0.29831-0.95447i,-0.68899-0.72478i,-0.24346+0.96991i,0.88345-0.46852i,0.94655+0.32256i,0.9623+0.272i,0.97858-0.20586i,0.66147+0.74997i,0.46031-0.88776i,0.89357+0.44892i,0.98162+0.19084i,0.98005-0.19873i,0.62178+0.78319i,0.31186+0.95013i,0.98639-0.16445i,0.49768+0.86736i,0.34712-0.93782i,0.85645-0.51623i,0.99995-0.010132i,0.90706+0.42099i,0.9389-0.34419i,0.99296+0.11842i,-0.27766+0.96068i,0.2143-0.97677i,0.99812+0.061367i,0.7862+0.61797i,0.91792+0.39676i,0.98826-0.15278i,0.49955+0.86628i,0.011063-0.99994i,0.86108-0.50847i,-0.074361-0.99723i,0.69363-0.72034i,0.38719-0.922i,0.97724-0.21214i,0.99979+0.020304i,-0.19453-0.9809i,0.94954-0.31366i,0.92712+0.37476i,1,0.67841+0.73468i
0.7255-0.68822i,-0.25181-0.96778i,0.97038+0.24159i,0.32956-0.94413i,-0.92983-0.36798i,0.99999+0.00343i,0.12284-0.99243i,0.99904+0.043867i,0.4359-0.9i,0.19932-0.97993i,-0.49886-0.86668i,-0.9999+0.014488i,0.54741+0.83686i,0.25513-0.96691i,0.87913-0.47659i,0.85267-0.52245i,0.51264-0.8586i,0.99974+0.022823i,-0.33994-0.94045i,0.93602-0.35193i,0.80615-0.59171i,0.51888-0.85485i,0.99722+0.074511i,0.90961+0.41546i,0.54836-0.83624i,0.97487+0.22279i,-0.45351-0.89125i,0.20177-0.97943i,0.67093-0.74152i,0.92466-0.38079i,0.38409-0.92329i,0.76064-0.64918i,0.51742+0.85573i,-0.57223-0.8201i,0.72222-0.69166i,0.98738-0.15837i,0.91422-0.40522i,0.5582-0.82971i,0.97534+0.22069i,-0.72713-0.6865i,0.21061-0.97757i,-0.78309-0.6219i,-0.058653-0.99828i,-0.41471-0.90996i,0.50711-0.86188i,0.69319-0.72076i,-0.85262-0.52253i,0.41374-0.9104i,0.9043-0.4269i,0.67841-0.73468i,1
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of X=51,1.4168e-11,1.1609e-11,1.0808e-11,9.821e-12,8.5447e-12,8.1103e-12,7.6771e-12,7.4172e-12,7.1634e-12,6.8516e-12,6.5521e-12,6.3646e-12,6.1724e-12,5.8737e-12,5.8559e-12,5.4859e-12,5.1798e-12,4.8993e-12,4.8338e-12,4.5636e-12,4.3636e-12,4.186e-12,3.8463e-12,3.5431e-12,3.3082e-12,3.302e-12,3.197e-12,3.0357e-12,2.7107e-12,2.5867e-12,2.3879e-12,2.3117e-12,2.2491e-12,2.131e-12,2.0429e-12,1.6581e-12,1.5998e-12,1.4481e-12,1.2395e-12,1.1408e-12,1.1121e-12,8.5376e-13,8.4875e-13,6.5409e-13,5.7404e-13,5.5723e-13,2.7152e-13,2.6115e-13,1.6396e-13,1.2114e-13
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result Vector = 
0.48336-0.87542i,0.53775+0.84311i,0.88887-0.45816i,-0.42135-0.9069i,0.72314+0.6907i,0.77213-0.63547i,0.69461+0.71938i,0.93564-0.35296i,0.81902-0.57376i,0.23455-0.9721i,-0.7354-0.67764i,-0.1788+0.98389i,0.85054-0.52591i,0.9658+0.25927i,0.97817+0.20779i,0.96283-0.27011i,0.70961+0.7046i,0.4006-0.91625i,0.9213+0.38886i,0.99209+0.12552i,0.96477-0.26309i,0.67221+0.74037i,0.37399+0.92743i,0.97335-0.2293i,0.55394+0.83256i,0.28436-0.95872i,0.82045-0.57172i,0.99709-0.076222i,0.93291+0.3601i,0.91409-0.40551i,0.99862+0.052507i,-0.21354+0.97693i,0.14926-0.9888i,0.99999-0.0047578i,0.82534+0.56463i,0.94215+0.3352i,0.976-0.21779i,0.55573+0.83136i,-0.055072-0.99848i,0.82558-0.56428i,-0.14013-0.99013i,0.64448-0.76462i,0.32538-0.94558i,0.96107-0.27629i,0.99895-0.045842i,-0.25896-0.96589i,0.92672-0.37575i,0.94987+0.31264i,0.99781-0.066116i,0.7255+0.68822i
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result of trace heuristic = 
1,-0.054098-0.7922i,0.79796+0.39024i,0.75055-0.54083i,-0.71412-0.51212i,-0.1604+0.50125i,0.30235+0.27019i,0.70341-0.2324i,0.43145-0.27047i,0.15789-0.78067i,0.76176-0.43774i,-0.83207-0.40234i,0.3389+0.68531i,0.83114+0.32424i,0.74205+0.28283i,0.040739+0.1814i,0.57899-0.13431i,0.69382+0.58182i,0.52843-0.66204i,-0.071799+0.14897i,0.88305+0.038285i,0.3602-0.76181i,0.17023-0.0013704i,-0.026253+0.75855i,0.57193+0.65682i,-0.056858+0.58361i,-0.14639-0.5145i,-0.075236-0.34079i,0.77666-0.054046i,0.83532+0.121i,0.24803-0.62225i,0.35164-0.1996i,0.052302+0.71512i,-0.12775+0.16296i,0.83577-0.32031i,0.17746+0.65885i,0.059597+0.20829i,0.75599-0.2558i,0.79573-0.26278i,0.23249-0.81065i,0.76599-0.19953i,0.24549-0.66163i,0.71469-0.27719i,0.61887-0.67096i,0.87741+0.14251i,0.035438-0.64326i,0.016609-0.67728i,0.76741+0.032148i,0.80249+0.28845i,-0.36475-0.066777i,-0.11233+0.73349i
-0.054098+0.7922i,1,-0.35239+0.61216i,0.38925+0.62676i,0.44575-0.53916i,-0.38944-0.15726i,-0.22973+0.22467i,0.14587+0.57194i,0.18918+0.35817i,0.61147+0.16818i,0.30684+0.62644i,0.36615-0.63963i,-0.56319+0.23172i,-0.3014+0.64248i,-0.264+0.5728i,-0.1442+0.021864i,0.076231+0.46616i,-0.49945+0.51953i,0.49648+0.4538i,-0.11373-0.064297i,-0.079166+0.69874i,0.58567+0.3255i,-0.0069337+0.13515i,-0.60147-0.0616i,-0.55162+0.41903i,-0.4613-0.07905i,0.41619-0.087662i,0.27366-0.04145i,0.00063207+0.62041i,-0.14069+0.65574i,0.48005+0.22903i,0.13902+0.28842i,-0.57054+0.0024892i,-0.12255-0.11233i,0.20997+0.68258i,-0.53521+0.10547i,-0.16853+0.03534i,0.16259+0.61234i,0.16624+0.64594i,0.63041+0.22744i,0.11699+0.61882i,0.51222+0.23218i,0.18282+0.58054i,0.50291+0.5278i,-0.1597+0.68947i,0.50883+0.062227i,0.53833+0.049697i,-0.066912+0.60935i,-0.27187+0.62259i,0.073824-0.28609i,-0.57525-0.12837i
0.79796-0.39024i,-0.35239-0.61216i,1,0.38888-0.72707i,-0.77102-0.13059i,0.067518+0.46358i,0.34613+0.097262i,0.4711-0.46141i,0.23909-0.38441i,-0.1793-0.68597i,0.4371-0.64675i,-0.8238+0.0028336i,0.53874+0.41542i,0.79071-0.066695i,0.70292-0.064097i,0.10156+0.1284i,0.40912-0.33426i,0.78218+0.19366i,0.16442-0.73471i,0.001056+0.14596i,0.7216-0.31292i,-0.010816-0.74889i,0.13464-0.067539i,0.27575+0.61656i,0.71386+0.30044i,0.18249+0.48888i,-0.31845-0.35265i,-0.19181-0.24154i,0.59977-0.34643i,0.71438-0.22967i,-0.045576-0.59334i,0.20285-0.29535i,0.32157+0.55081i,-0.037546+0.18024i,0.54385-0.58404i,0.40047+0.45697i,0.12875+0.14131i,0.50314-0.49968i,0.53307-0.52126i,-0.13069-0.73827i,0.53369-0.45932i,-0.061819-0.62473i,0.46117-0.50107i,0.23025-0.78165i,0.75661-0.23016i,-0.22411-0.52714i,-0.25217-0.54766i,0.62589-0.27559i,0.75444-0.084914i,-0.31715+0.089143i,0.19655+0.62951i
0.75055+0.54083i,0.38925-0.62676i,0.38888+0.72707i,1,-0.26027-0.77351i,-0.39374+0.29145i,0.081703+0.36663i,0.65697+0.20682i,0.4728+0.030026i,0.54403-0.50292i,0.81008+0.083665i,-0.40855-0.75583i,-0.11646+0.70124i,0.45095+0.69516i,0.40561+0.61551i,-0.066436+0.15689i,0.50989+0.21264i,0.20761+0.81522i,0.75683-0.21105i,-0.13313+0.073025i,0.64314+0.50893i,0.68413-0.37917i,0.12989+0.090913i,-0.43197+0.55775i,0.074738+0.80516i,-0.3591+0.41105i,0.16838-0.46899i,0.12628-0.29679i,0.61531+0.38074i,0.56344+0.54426i,0.5239-0.33455i,0.37144+0.04015i,-0.34916+0.56776i,-0.18501+0.055023i,0.80509+0.21326i,-0.22264+0.59483i,-0.065392+0.1914i,0.70862+0.21676i,0.74177+0.23469i,0.61488-0.48363i,0.68559+0.26511i,0.54409-0.36624i,0.68886+0.17865i,0.83382-0.1706i,0.58415+0.58334i,0.37523-0.46625i,0.37951-0.50265i,0.5627+0.44026i,0.44977+0.65401i,-0.23929-0.24832i,-0.48301+0.49188i
-0.71412+0.51212i,0.44575+0.53916i,-0.77102+0.13059i,-0.26027+0.77351i,1,-0.14119-0.44334i,-0.3545-0.038203i,-0.38554+0.52808i,-0.17188+0.41526i,0.28759+0.64042i,-0.31908+0.70372i,0.80334-0.1387i,-0.59499-0.31712i,-0.76106+0.19496i,-0.67566+0.17841i,-0.12144-0.10852i,-0.34482+0.39313i,-0.79542-0.060245i,-0.037177+0.74398i,-0.025312-0.14329i,-0.65158+0.42591i,0.13424+0.72969i,-0.12031+0.089023i,-0.37138-0.55663i,-0.74651-0.17614i,-0.25857-0.44898i,0.36914+0.29408i,0.22917+0.20493i,-0.52888+0.43813i,-0.65946+0.34222i,0.14243+0.5718i,-0.14835+0.32279i,-0.40461-0.48544i,0.0091467-0.18386i,-0.43425+0.65976i,-0.46736-0.38195i,-0.14938-0.11942i,-0.40891+0.57046i,-0.43421+0.59719i,0.25025+0.69874i,-0.44612+0.53623i,0.16387+0.60108i,-0.3679+0.56516i,-0.097701+0.80044i,-0.70136+0.34908i,0.30532+0.47888i,0.33691+0.49445i,-0.56748+0.37249i,-0.72303+0.206i,0.29645-0.13912i,-0.29608-0.58189i
-0.1604-0.50125i,-0.38944+0.15726i,0.067518-0.46358i,-0.39374-0.29145i,-0.14119+0.44334i,1,0.089229-0.19729i,-0.23287-0.32146i,-0.21182-0.17969i,-0.41965+0.045574i,-0.34234-0.31129i,-0.067218+0.48453i,0.29149-0.28403i,0.031141-0.47051i,0.023475-0.42008i,0.086933-0.052469i,-0.15907-0.27061i,0.1818-0.4434i,-0.41715-0.15564i,0.089793+0.011676i,-0.12751-0.44849i,-0.44154-0.058771i,-0.030172-0.084494i,0.38579-0.11083i,0.23991-0.39345i,0.30988-0.069078i,-0.24287+0.15916i,-0.16183+0.098294i,-0.15636-0.38357i,-0.073635-0.44071i,-0.35367-0.02575i,-0.16004-0.14301i,0.3541-0.14222i,0.10885+0.040949i,-0.29596-0.36784i,0.30614-0.20196i,0.10299-0.06714i,-0.24914-0.34091i,-0.26145-0.35693i,-0.4444+0.015086i,-0.22488-0.35595i,-0.37889-0.013191i,-0.25257-0.31639i,-0.43434-0.20893i,-0.068716-0.46557i,-0.3328+0.085244i,-0.34684+0.10383i,-0.11086-0.39636i,0.019095-0.45085i,0.025962+0.20006i,0.38759-0.06156i
0.30235-0.27019i,-0.22973-0.22467i,0.34613-0.097262i,0.081703-0.36663i,-0.3545+0.038203i,0.089229+0.19729i,1,0.14983-0.26319i,0.057156-0.20155i,-0.16336-0.2788i,0.11192-0.33748i,-0.36074+0.10183i,0.28851+0.11554i,0.33904-0.1263i,0.30104-0.11536i,0.061458+0.044135i,0.13806-0.19764i,0.36737-0.010712i,-0.017861-0.34183i,0.019635+0.06489i,0.27685-0.22621i,-0.097142-0.32748i,0.049677-0.046718i,0.19696+0.23569i,0.35084+0.043841i,0.14278+0.19284i,-0.18575-0.11564i,-0.11506-0.081697i,0.21981-0.22683i,0.28563-0.18925i,-0.092968-0.2558i,0.051403-0.15524i,0.21006+0.20212i,0.0073085+0.084992i,0.16709-0.32124i,0.23424+0.14981i,0.076896+0.046296i,0.1599-0.28178i,0.16895-0.29453i,-0.14839-0.30748i,0.1776-0.26926i,-0.10688-0.26738i,0.1411-0.27668i,0.0085881-0.36937i,0.30388-0.19452i,-0.16435-0.20428i,-0.17978-0.20937i,0.2406-0.20062i,0.32064-0.12945i,-0.12946+0.079826i,0.16355+0.25226i
0.70341+0.2324i,0.14587-0.57194i,0.4711+0.46141i,0.65697-0.20682i,-0.38554-0.52808i,-0.23287+0.32146i,0.14983+0.26319i,1,0.37352-0.092091i,0.29448-0.51435i,0.63852-0.13029i,-0.49433-0.47866i,0.080121+0.56448i,0.50971+0.42402i,0.45763+0.37398i,-0.01399+0.14025i,0.43877+0.042005i,0.35343+0.57359i,0.52559-0.34342i,-0.086339+0.090385i,0.61469+0.23062i,0.43231-0.45259i,0.11922+0.037743i,-0.1946+0.52926i,0.24918+0.59756i,-0.17669+0.40396i,0.017707-0.40223i,0.025058-0.26092i,0.56263+0.14204i,0.56151+0.28132i,0.3212-0.38049i,0.29478-0.060153i,-0.13051+0.51841i,-0.13119+0.088101i,0.66444-0.031135i,-0.025406+0.51028i,-0.0076144+0.16532i,0.59329-0.0018059i,0.62216-0.00066738i,0.35258-0.5172i,0.58896+0.038209i,0.3282-0.41463i,0.56841-0.02658i,0.59601-0.32604i,0.58585+0.30626i,0.17654-0.44717i,0.16917-0.4767i,0.5385+0.20152i,0.49782+0.39257i,-0.24502-0.13351i,-0.25124+0.4909i
0.43145+0.27047i,0.18918-0.35817i,0.23909+0.38441i,0.4728-0.030026i,-0.17188-0.41526i,-0.21182+0.17969i,0.057156+0.20155i,0.37352+0.092091i,1,0.28134-0.29562i,0.44668+0.016659i,-0.25174-0.39959i,-0.038009+0.39121i,0.2704+0.36731i,0.24454+0.32514i,-0.03173+0.092773i,0.28636+0.10088i,0.14174+0.44087i,0.40399-0.1444i,-0.073853+0.047864i,0.3729+0.25113i,0.36273-0.23173i,0.073982+0.043046i,-0.21534+0.32226i,0.068172+0.44057i,-0.18563+0.24438i,0.079579-0.27001i,0.057451-0.17326i,0.35415+0.18531i,0.32907+0.27977i,0.27722-0.20134i,0.20689+0.0059484i,-0.17264+0.32623i,-0.10644+0.038967i,0.44746+0.087238i,-0.099601+0.34055i,-0.033699+0.11379i,0.39643+0.096843i,0.41573+0.10016i,0.31854-0.28792i,0.3887+0.12288i,0.28779-0.22666i,0.38408+0.076078i,0.45228-0.11641i,0.3415+0.30133i,0.19285-0.27117i,0.19122-0.29307i,0.32985+0.22387i,0.26744+0.3452i,-0.14437-0.13102i,-0.24745+0.28661i
0.15789+0.78067i,0.61147-0.16818i,-0.1793+0.68597i,0.54403+0.50292i,0.28759-0.64042i,-0.41965-0.045574i,-0.16336+0.2788i,0.29448+0.51435i,0.28134+0.29562i,1,0.46198+0.52576i,0.18375-0.71696i,-0.48281+0.37471i,-0.12179+0.70198i,-0.10397+0.62494i,-0.13454+0.059579i,0.1965+0.43106i,-0.34545+0.63594i,0.60049+0.30824i,-0.12714-0.031897i,0.10931+0.69712i,0.65256+0.16028i,0.028252+0.13138i,-0.59802+0.10016i,-0.42304+0.55164i,-0.46719+0.0494i,0.38008-0.19728i,0.25338-0.11322i,0.16618+0.59946i,0.037512+0.67247i,0.52538+0.094758i,0.21034+0.24227i,-0.5518+0.15458i,-0.14983-0.073931i,0.38462+0.60507i,-0.48783+0.24594i,-0.15286+0.080954i,0.31946+0.55038i,0.33187+0.58079i,0.6703+0.053611i,0.27792+0.56768i,0.55741+0.086486i,0.32987+0.51444i,0.62725+0.37964i,0.02814+0.70949i,0.50912-0.075046i,0.53288-0.096059i,0.098331+0.60662i,-0.09815+0.67519i,-0.0065429-0.29666i,-0.59137+0.028201i
0.76176+0.43774i,0.30684-0.62644i,0.4371+0.64675i,0.81008-0.083665i,-0.31908-0.70372i,-0.34234+0.31129i,0.11192+0.33748i,0.63852+0.13029i,0.44668-0.016659i,0.46198-0.52576i,1,-0.45743-0.67286i,-0.042772+0.67057i,0.49196+0.61069i,0.44141+0.54026i,-0.049212+0.15485i,0.50022+0.15019i,0.27351+0.7477i,0.69251-0.27116i,-0.1192+0.082205i,0.65489+0.41776i,0.60763-0.423i,0.12944+0.073597i,-0.35224+0.56636i,0.14897+0.75087i,-0.3004+0.41907i,0.11247-0.45525i,0.09215-0.29064i,0.6149+0.30003i,0.58329+0.45803i,0.46099-0.36536i,0.35466+0.0027761i,-0.27295+0.56769i,-0.16808+0.068783i,0.77821+0.12219i,-0.15321+0.58043i,-0.045891+0.18325i,0.6876+0.13605i,0.72146+0.1477i,0.53219-0.51543i,0.6717+0.18291i,0.47786-0.39574i,0.66535+0.10014i,0.76623-0.24466i,0.60717+0.49217i,0.30764-0.47528i,0.30963-0.50923i,0.57208+0.36034i,0.48645+0.57035i,-0.24779-0.21059i,-0.40687+0.50847i
-0.83207+0.40234i,0.36615+0.63963i,-0.8238-0.0028336i,-0.40855+0.75583i,0.80334+0.1387i,-0.067218-0.48453i,-0.36074-0.10183i,-0.49433+0.47866i,-0.25174+0.39959i,0.18375+0.71696i,-0.45743+0.67286i,1,-0.56085-0.43563i,-0.82505+0.066901i,-0.7333+0.064514i,-0.10584-0.13215i,-0.42929+0.34788i,-0.8148-0.20431i,-0.17303+0.76527i,-0.00070252-0.15143i,-0.75265+0.3235i,0.0091369+0.78164i,-0.14234+0.071631i,-0.28548-0.64486i,-0.74352-0.3163i,-0.18898-0.51125i,0.33144+0.3706i,0.20075+0.25188i,-0.62721+0.36007i,-0.74549+0.23712i,0.04561+0.61903i,-0.2117+0.30749i,-0.33303-0.57651i,0.040845-0.18857i,-0.56932+0.60684i,-0.41674-0.47944i,-0.13619-0.14897i,-0.52636+0.52008i,-0.55862+0.54108i,0.13371+0.77005i,-0.55885+0.47649i,0.062528+0.65232i,-0.48333+0.52142i,-0.24418+0.81419i,-0.79029+0.23696i,0.2317+0.5512i,0.26127+0.57306i,-0.65479+0.28534i,-0.78848+0.085453i,0.33191-0.091262i,-0.2033-0.65761i
0.3389-0.68531i,-0.56319-0.23172i,0.53874-0.41542i,-0.11646-0.70124i,-0.59499+0.31712i,0.29149+0.28403i,0.28851-0.11554i,0.080121-0.56448i,-0.038009-0.39121i,-0.48281-0.37471i,-0.042772-0.67057i,-0.56085+0.43563i,1,0.50529-0.46075i,0.4463-0.41332i,0.13852+0.033591i,0.10451-0.44253i,0.63621-0.27899i,-0.27582-0.58605i,0.078786+0.099829i,0.32555-0.59395i,-0.40149-0.50562i,0.055607-0.11728i,0.51304+0.27542i,0.64562-0.16983i,0.38422+0.23986i,-0.40515-0.075626i,-0.26102-0.063244i,0.22677-0.55372i,0.36675-0.5327i,-0.34319-0.38111i,-0.018738-0.30851i,0.50973+0.20764i,0.068865+0.14647i,0.063705-0.68455i,0.51677+0.10152i,0.16529+0.031446i,0.081418-0.60543i,0.088808-0.63606i,-0.47794-0.43396i,0.12332-0.59489i,-0.37339-0.39501i,0.051956-0.5842i,-0.2512-0.65553i,0.39619-0.55512i,-0.43085-0.24337i,-0.46218-0.24185i,0.28349-0.51966i,0.47183-0.45347i,-0.17144+0.22926i,0.46525+0.32613i
0.83114-0.32424i,-0.3014-0.64248i,0.79071+0.066695i,0.45095-0.69516i,-0.76106-0.19496i,0.031141+0.47051i,0.33904+0.1263i,0.50971-0.42402i,0.2704-0.36731i,-0.12179-0.70198i,0.49196-0.61069i,-0.82505-0.066901i,0.50529+0.46075i,1,0.70948-0.0057172i,0.092213+0.13691i,0.43756-0.30036i,0.76749+0.25996i,0.22676-0.7218i,-0.010007+0.14652i,0.74791-0.25267i,0.052053-0.75099i,0.13981-0.056387i,0.22403+0.64009i,0.68979+0.36077i,0.14415+0.50472i,-0.29116-0.37975i,-0.17287-0.25733i,0.6291-0.29715i,0.73489-0.17043i,0.0039349-0.59882i,0.2267-0.27897i,0.27641+0.57844i,-0.05132+0.17787i,0.59464-0.5378i,0.36382+0.48973i,0.11968+0.15183i,0.54625-0.45877i,0.57711-0.47677i,-0.068778-0.74997i,0.57235-0.41629i,-0.011819-0.63065i,0.50459-0.46295i,0.30015-0.76276i,0.777-0.16688i,-0.18087-0.5469i,-0.20775-0.56915i,0.64918-0.22495i,0.76301-0.020718i,-0.3256+0.064285i,0.14398+0.64742i
0.74205-0.28283i,-0.264-0.5728i,0.70292+0.064097i,0.40561-0.61551i,-0.67566-0.17841i,0.023475+0.42008i,0.30104+0.11536i,0.45763-0.37398i,0.24454-0.32514i,-0.10397-0.62494i,0.44141-0.54026i,-0.7333-0.064514i,0.4463+0.41332i,0.70948+0.0057172i,1,0.081249+0.12363i,0.39147-0.26365i,0.68048+0.23656i,0.20513-0.63995i,-0.010299+0.13158i,0.6663-0.22114i,0.051586-0.66763i,0.12433-0.048931i,0.19567+0.57053i,0.61123+0.32591i,0.1236+0.45103i,-0.25618-0.34099i,-0.15267-0.23109i,0.56168-0.26038i,0.65496-0.14662i,0.0079153-0.53234i,0.20392-0.24731i,0.2421+0.51662i,-0.04815+0.15888i,0.53129-0.47502i,0.32078+0.43932i,0.10366+0.13764i,0.48917-0.40351i,0.51602-0.42124i,-0.056899-0.66746i,0.51292-0.36639i,-0.0059048-0.56218i,0.45181-0.40838i,0.27144-0.67667i,0.69274-0.14316i,-0.15687-0.48855i,-0.18067-0.5085i,0.58066-0.19562i,0.67842-0.013135i,-0.29059+0.054433i,0.12374+0.57602i
0.040739-0.1814i,-0.1442-0.021864i,0.10156-0.1284i,-0.066436-0.15689i,-0.12144+0.10852i,0.086933+0.052469i,0.061458-0.044135i,-0.01399-0.14025i,-0.03173-0.092773i,-0.13454-0.059579i,-0.049212-0.15485i,-0.10584+0.13215i,0.13852-0.033591i,0.092213-0.13691i,0.081249-0.12363i,1,-0.0018256-0.11119i,0.13344-0.10068i,-0.097043-0.12068i,0.02609+0.019863i,0.041184-0.15695i,-0.12374-0.095946i,0.0053755-0.031669i,0.13574+0.034142i,0.14249-0.077463i,0.10579+0.035825i,-0.10183+0.0061791i,-0.065663+0.00098991i,0.021086-0.14333i,0.055775-0.14663i,-0.10249-0.071148i,-0.023789-0.072301i,0.13253+0.01917i,0.026123+0.031257i,-0.023546-0.16088i,0.12932-0.0069571i,0.043862-0.0017315i,-0.015177-0.14756i,-0.016756-0.15435i,-0.13715-0.073827i,-0.0055138-0.14932i,-0.11291-0.072446i,-0.021677-0.14029i,-0.093076-0.13568i,0.061103-0.1537i,-0.11663-0.032657i,-0.12419-0.03097i,0.036552-0.14145i,0.084174-0.13269i,-0.028746+0.064865i,0.12712+0.050028i
0.57899+0.13431i,0.076231-0.46616i,0.40912+0.33426i,0.50989-0.21264i,-0.34482-0.39313i,-0.15907+0.27061i,0.13806+0.19764i,0.43877-0.042005i,0.28636-0.10088i,0.1965-0.43106i,0.50022-0.15019i,-0.42929-0.34788i,0.10451+0.44253i,0.43756+0.30036i,0.39147+0.26365i,-0.0018256+0.11119i,1,0.32376+0.43173i,0.39645-0.31189i,-0.061146+0.076985i,0.50689+0.14199i,0.31113-0.39212i,0.096277+0.021988i,-0.11754+0.43541i,0.24281+0.45723i,-0.11048+0.33077i,-0.016973-0.31698i,0.0031023-0.20692i,0.45691+0.0732i,0.46782+0.18272i,0.22734-0.32731i,0.22983-0.067461i,-0.065229+0.42118i,-0.094518+0.077619i,0.53017-0.07192i,0.015693+0.40463i,0.0074542+0.12617i,0.47204-0.045998i,0.49614-0.045571i,0.24429-0.43815i,0.47025-0.013858i,0.22992-0.35087i,0.45092-0.06407i,0.4549-0.30556i,0.48906+0.20068i,0.10647-0.36788i,0.099681-0.38999i,0.44021+0.12037i,0.42584+0.27553i,-0.20286-0.086497i,-0.1643+0.40953i
0.69382-0.58182i,-0.49945-0.51953i,0.78218-0.19366i,0.20761-0.81522i,-0.79542+0.060245i,0.1818+0.4434i,0.36737+0.010712i,0.35343-0.57359i,0.14174-0.44087i,-0.34545-0.63594i,0.27351-0.7477i,-0.8148+0.20431i,0.63621+0.27899i,0.76749-0.25996i,0.68048-0.23656i,0.13344+0.10068i,0.32376-0.43173i,1,-0.018123-0.76729i,0.038238+0.14424i,0.63624-0.48659i,-0.19501-0.73964i,0.11659-0.10068i,0.42432+0.54302i,0.78129+0.12253i,0.30238+0.43961i,-0.4038-0.27158i,-0.25112-0.19092i,0.50864-0.49115i,0.65106-0.40333i,-0.19141-0.57709i,0.12654-0.34239i,0.45408+0.46688i,0.0072524+0.189i,0.39631-0.71102i,0.51003+0.35405i,0.16516+0.10859i,0.37586-0.61922i,0.39993-0.64671i,-0.31082-0.69853i,0.41568-0.58659i,-0.21642-0.60334i,0.33439-0.61008i,0.039576-0.83163i,0.69353-0.41373i,-0.35214-0.46778i,-0.38537-0.4808i,0.55242-0.42795i,0.7279-0.26836i,-0.29298+0.16738i,0.34957+0.57549i
0.52843+0.66204i,0.49648-0.4538i,0.16442+0.73471i,0.75683+0.21105i,-0.037177-0.74398i,-0.41715+0.15564i,-0.017861+0.34183i,0.52559+0.34342i,0.40399+0.1444i,0.60049-0.30824i,0.69251+0.27116i,-0.17303-0.76527i,-0.27582+0.58605i,0.22676+0.7218i,0.20513+0.63995i,-0.097043+0.12068i,0.39645+0.31189i,-0.018123+0.76729i,1,-0.13514+0.031608i,0.4392+0.60579i,0.69469-0.16608i,0.090887+0.11271i,-0.5166+0.38418i,-0.13108+0.72665i,-0.41877+0.26764i,0.26216-0.36737i,0.18458-0.22833i,0.44556+0.4869i,0.36154+0.61601i,0.54161-0.1656i,0.3167+0.12736i,-0.44559+0.41225i,-0.17599+0.00042097i,0.65638+0.38366i,-0.34478+0.46651i,-0.10744+0.14737i,0.56879+0.36396i,0.59534+0.38733i,0.65881-0.27504i,0.5372+0.40181i,0.56848-0.18419i,0.56235+0.32335i,0.77603+0.046813i,0.37182+0.65634i,0.4438-0.31795i,0.45868-0.34727i,0.38549+0.52655i,0.2361+0.68438i,-0.14651-0.2764i,-0.54367+0.31262i
-0.071799-0.14897i,-0.11373+0.064297i,0.001056-0.14596i,-0.13313-0.073025i,-0.025312+0.14329i,0.089793-0.011676i,0.019635-0.06489i,-0.086339-0.090385i,-0.073853-0.047864i,-0.12714+0.031897i,-0.1192-0.082205i,-0.00070252+0.15143i,0.078786-0.099829i,-0.010007-0.14652i,-0.010299-0.13158i,0.02609-0.019863i,-0.061146-0.076985i,0.038238-0.14424i,-0.13514-0.031608i,1,-0.058314-0.13341i,-0.13912-9.7349e-05i,-0.012719-0.025285i,0.11405-0.050422i,0.057726-0.1319i,0.09427-0.033951i,-0.068949+0.059589i,-0.046683+0.036824i,-0.064072-0.11237i,-0.041022-0.13378i,-0.11083+0.0058987i,-0.056476-0.038397i,0.10364-0.059004i,0.035449+0.0074187i,-0.10529-0.09982i,0.086606-0.075857i,0.030471-0.024835i,-0.091154-0.09574i,-0.096066-0.098968i,-0.13695+0.02322i,-0.085291-0.10152i,-0.11939+0.011425i,-0.091023-0.0871i,-0.13893-0.044884i,-0.040913-0.14092i,-0.099602+0.040382i,-0.10365+0.046347i,-0.051466-0.119i,-0.013118-0.1389i,0.01564+0.061282i,0.11724-0.034423i
0.88305-0.038285i,-0.079166-0.69874i,0.7216+0.31292i,0.64314-0.50893i,-0.65158-0.42591i,-0.12751+0.44849i,0.27685+0.22621i,0.61469-0.23062i,0.3729-0.25113i,0.10931-0.69712i,0.65489-0.41776i,-0.75265-0.3235i,0.32555+0.59395i,0.74791+0.25267i,0.6663+0.22114i,0.041184+0.15695i,0.50689-0.14199i,0.63624+0.48659i,0.4392-0.60579i,-0.058314+0.13341i,1,0.28724-0.68814i,0.15154-0.008424i,0.0072208+0.67328i,0.53191+0.55796i,-0.032239+0.51903i,-0.14707-0.44933i,-0.079017-0.29808i,0.6862-0.077348i,0.74243+0.074174i,0.19375-0.55841i,0.3033-0.18936i,0.073236+0.63062i,-0.11006+0.14864i,0.7269-0.31928i,0.18157+0.57969i,0.057007+0.18234i,0.65661-0.25552i,0.69409-0.26461i,0.17285-0.72585i,0.67029-0.20488i,0.19532-0.59474i,0.61899-0.27476i,0.51589-0.62378i,0.78234+0.090659i,0.0062406-0.57023i,-0.010446-0.60137i,0.68257+2.1963e-05i,0.72225+0.2218i,-0.32428-0.047607i,-0.069988+0.65162i
0.3602+0.76181i,0.58567-0.3255i,-0.010816+0.74889i,0.68413+0.37917i,0.13424-0.72969i,-0.44154+0.058771i,-0.097142+0.32748i,0.43231+0.45259i,0.36273+0.23173i,0.65256-0.16028i,0.60763+0.423i,0.0091369-0.78164i,-0.40149+0.50562i,0.052053+0.75099i,0.051586+0.66763i,-0.12374+0.095946i,0.31113+0.39212i,-0.19501+0.73964i,0.69469+0.16608i,-0.13912+9.7349e-05i,0.28724+0.68814i,1,0.061919+0.12831i,-0.58811+0.25278i,-0.29456+0.67304i,-0.46721+0.16716i,0.33888-0.29764i,0.2322-0.17941i,0.32062+0.57374i,0.2085+0.68088i,0.56401-0.035271i,0.27813+0.19565i,-0.52652+0.29767i,-0.17065-0.037989i,0.54551+0.52435i,-0.4386+0.3743i,-0.13683+0.12074i,0.46721+0.48446i,0.48704+0.51181i,0.70176-0.11422i,0.42933+0.51196i,0.59402-0.051414i,0.46868+0.44423i,0.73716+0.23126i,0.20803+0.72072i,0.50319-0.20578i,0.52325-0.23242i,0.254+0.59742i,0.069127+0.71636i,-0.080736-0.30275i,-0.59997+0.17744i
0.17023+0.0013704i,-0.0069337-0.13515i,0.13464+0.067539i,0.12989-0.090913i,-0.12031-0.089023i,-0.030172+0.084494i,0.049677+0.046718i,0.11922-0.037743i,0.073982-0.043046i,0.028252-0.13138i,0.12944-0.073597i,-0.14234-0.071631i,0.055607+0.11728i,0.13981+0.056387i,0.12433+0.048931i,0.0053755+0.031669i,0.096277-0.021988i,0.11659+0.10068i,0.090887-0.11271i,-0.012719+0.025285i,0.15154+0.008424i,0.061919-0.12831i,1,-0.0059834+0.12887i,0.095657+0.11163i,-0.01391+0.098956i,-0.021691-0.085671i,-0.01019-0.059115i,0.1326-0.0068051i,0.14111+0.021734i,0.042325-0.10499i,0.060186-0.033114i,0.0073259+0.12055i,-0.02358+0.025199i,0.14454-0.053699i,0.027378+0.11311i,0.0061162+0.033532i,0.12721-0.041693i,0.13538-0.044348i,0.040276-0.13764i,0.12938-0.032638i,0.044341-0.11182i,0.12001-0.046289i,0.1071-0.11425i,0.14835+0.025535i,0.0073015-0.10828i,0.0047099-0.11546i,0.13014+0.007831i,0.13442+0.05016i,-0.061413-0.013103i,-0.020296+0.12355i
-0.026253-0.75855i,-0.60147+0.0616i,0.27575-0.61656i,-0.43197-0.55775i,-0.37138+0.55663i,0.38579+0.11083i,0.19696-0.23569i,-0.1946-0.52926i,-0.21534-0.32226i,-0.59802-0.10016i,-0.35224-0.56636i,-0.28548+0.64486i,0.51304-0.27542i,0.22403-0.64009i,0.19567-0.57053i,0.13574-0.034142i,-0.11754-0.43541i,0.42432-0.54302i,-0.5166-0.38418i,0.11405+0.050422i,0.0072208-0.67328i,-0.58811-0.25278i,-0.0059834-0.12887i,1,0.48362-0.45184i,0.4466+0.029386i,-0.38717+0.1237i,-0.25644+0.065238i,-0.061009-0.59005i,0.07031-0.63749i,-0.47852-0.17136i,-0.15977-0.26142i,0.54232-0.057962i,0.12743+0.093939i,-0.2667-0.62875i,0.49803-0.15281i,0.15631-0.049892i,-0.21387-0.56665i,-0.22081-0.59804i,-0.62179-0.15542i,-0.17151-0.57684i,-0.51002-0.17089i,-0.22955-0.53417i,-0.52937-0.45227i,0.084698-0.6707i,-0.48943-0.0097439i,-0.5162+0.0054079i,0.0041568-0.58544i,0.19753-0.61815i,-0.042092+0.27908i,0.55987+0.066464i
0.57193-0.65682i,-0.55162-0.41903i,0.71386-0.30044i,0.074738-0.80516i,-0.74651+0.17614i,0.23991+0.39345i,0.35084-0.043841i,0.24918-0.59756i,0.068172-0.44057i,-0.42304-0.55164i,0.14897-0.75087i,-0.74352+0.3163i,0.64562+0.16983i,0.68979-0.36077i,0.61123-0.32591i,0.14249+0.077463i,0.24281-0.45723i,0.78129-0.12253i,-0.13108-0.72665i,0.057726+0.1319i,0.53191-0.55796i,-0.29456-0.67304i,0.095657-0.11163i,0.48362+0.45184i,1,0.3532+0.37208i,-0.42357-0.19748i,-0.26665-0.14508i,0.40968-0.54201i,0.55853-0.48002i,-0.26724-0.51964i,0.069984-0.34454i,0.50082+0.37519i,0.035741+0.17762i,0.26975-0.7342i,0.53666+0.25912i,0.17187+0.078906i,0.26529-0.64362i,0.28274-0.67358i,-0.39922-0.61729i,0.30686-0.6191i,-0.29595-0.54078i,0.22703-0.62828i,-0.086295-0.79438i,0.59637-0.49587i,-0.40375-0.39143i,-0.43729-0.39848i,0.46009-0.48859i,0.65003-0.36281i,-0.25292+0.2028i,0.41733+0.49466i
-0.056858-0.58361i,-0.4613+0.07905i,0.18249-0.48888i,-0.3591-0.41105i,-0.25857+0.44898i,0.30988+0.069078i,0.14278-0.19284i,-0.17669-0.40396i,-0.18563-0.24438i,-0.46719-0.0494i,-0.3004-0.41907i,-0.18898+0.51125i,0.38422-0.23986i,0.14415-0.50472i,0.1236-0.45103i,0.10579-0.035825i,-0.11048-0.33077i,0.30238-0.43961i,-0.41877-0.26764i,0.09427+0.033951i,-0.032239-0.51903i,-0.46721-0.16716i,-0.01391-0.098956i,0.4466-0.029386i,0.3532-0.37208i,1,-0.29972+0.11473i,-0.19902+0.067531i,-0.078919-0.45453i,0.023075-0.49671i,-0.37923-0.11008i,-0.14034-0.19287i,0.41828-0.071171i,0.10628+0.071194i,-0.23495-0.47187i,0.38122-0.14552i,0.12513-0.047571i,-0.19185-0.42831i,-0.20096-0.4509i,-0.48789-0.087835i,-0.16089-0.4396i,-0.40797-0.10485i,-0.20181-0.40308i,-0.42379-0.331i,0.034727-0.52304i,-0.38158+0.014433i,-0.40206+0.030461i,-0.02592-0.45692i,0.12666-0.48614i,-0.019515+0.22294i,0.43626+0.023452i
-0.14639+0.5145i,0.41619+0.087662i,-0.31845+0.35265i,0.16838+0.46899i,0.36914-0.29408i,-0.24287-0.15916i,-0.18575+0.11564i,0.017707+0.40223i,0.079579+0.27001i,0.38008+0.19728i,0.11247+0.45525i,0.33144-0.3706i,-0.40515+0.075626i,-0.29116+0.37975i,-0.25618+0.34099i,-0.10183-0.0061791i,-0.016973+0.31698i,-0.4038+0.27158i,0.26216+0.36737i,-0.068949-0.059589i,-0.14707+0.44933i,0.33888+0.29764i,-0.021691+0.085671i,-0.38717-0.1237i,-0.42357+0.19748i,-0.29972-0.11473i,1,0.18923+0.0087845i,-0.084249+0.41023i,-0.18632+0.41315i,0.28395+0.22037i,0.052882+0.20951i,-0.37869-0.07832i,-0.070327-0.093317i,0.041138+0.47821i,-0.37056-0.0004017i,-0.12143+0.0013146i,0.018339+0.42751i,0.019844+0.4482i,0.38267+0.23817i,-0.0093107+0.42693i,0.31137+0.22337i,0.035586+0.40864i,0.24986+0.42336i,-0.20351+0.43187i,0.32882+0.11403i,0.35032+0.10633i,-0.12814+0.39642i,-0.26922+0.37057i,0.088644-0.18324i,-0.36094-0.16651i
-0.075236+0.34079i,0.27366+0.04145i,-0.19181+0.24154i,0.12628+0.29679i,0.22917-0.20493i,-0.16183-0.098294i,-0.11506+0.081697i,0.025058+0.26092i,0.057451+0.17326i,0.25338+0.11322i,0.09215+0.29064i,0.20075-0.25188i,-0.26102+0.063244i,-0.17287+0.25733i,-0.15267+0.23109i,-0.065663-0.00098991i,0.0031023+0.20692i,-0.25112+0.19092i,0.18458+0.22833i,-0.046683-0.036824i,-0.079017+0.29808i,0.2322+0.17941i,-0.01019+0.059115i,-0.25644-0.065238i,-0.26665+0.14508i,-0.19902-0.067531i,0.18923-0.0087845i,1,-0.040299+0.27054i,-0.10475+0.27496i,0.19245+0.13217i,0.04318+0.13529i,-0.24844-0.037042i,-0.047242-0.059494i,0.045256+0.30657i,-0.24283+0.01163i,-0.080233+0.0025436i,0.028948+0.27606i,0.030695+0.29053i,0.25807+0.13923i,0.0098722+0.27815i,0.21081+0.13681i,0.040233+0.26229i,0.17667+0.25722i,-0.11451+0.288i,0.21723+0.061427i,0.2328+0.057585i,-0.06947+0.26315i,-0.15854+0.24973i,0.05379-0.12141i,-0.24-0.094239i
0.77666+0.054046i,0.00063207-0.62041i,0.59977+0.34643i,0.61531-0.38074i,-0.52888-0.43813i,-0.15636+0.38357i,0.21981+0.22683i,0.56263-0.14204i,0.35415-0.18531i,0.16618-0.59946i,0.6149-0.30003i,-0.62721-0.36007i,0.22677+0.55372i,0.6291+0.29715i,0.56168+0.26038i,0.021086+0.14333i,0.45691-0.0732i,0.50864+0.49115i,0.44556-0.4869i,-0.064072+0.11237i,0.6862+0.077348i,0.32062-0.57374i,0.1326+0.0068051i,-0.061009+0.59005i,0.40968+0.54201i,-0.078919+0.45453i,-0.084249-0.41023i,-0.040299-0.27054i,1,0.64341+0.13938i,0.22612-0.47035i,0.2839-0.13688i,0.0012182+0.56024i,-0.11192+0.12043i,0.66931-0.20499i,0.10332+0.5267i,0.032953+0.16759i,0.60118-0.15756i,0.63373-0.16256i,0.22382-0.61828i,0.60797-0.11364i,0.22908-0.50446i,0.56959-0.1773i,0.51811-0.48971i,0.67585+0.15815i,0.062767-0.49943i,0.049731-0.52915i,0.59917+0.066707i,0.60911+0.26825i,-0.28181-0.073981i,-0.12725+0.5642i
0.83532-0.121i,-0.14069-0.65574i,0.71438+0.22967i,0.56344-0.54426i,-0.65946-0.34222i,-0.073635+0.44071i,0.28563+0.18925i,0.56151-0.28132i,0.32907-0.27977i,0.037512-0.67247i,0.58329-0.45803i,-0.74549-0.23712i,0.36675+0.5327i,0.73489+0.17043i,0.65496+0.14662i,0.055775+0.14663i,0.46782-0.18272i,0.65106+0.40333i,0.36154-0.61601i,-0.041022+0.13378i,0.74243-0.074174i,0.2085-0.68088i,0.14111-0.021734i,0.07031+0.63749i,0.55853+0.48002i,0.023075+0.49671i,-0.18632-0.41315i,-0.10475-0.27496i,0.64341-0.13938i,1,0.13182-0.55032i,0.26902-0.20919i,0.13091+0.59217i,-0.086985+0.15358i,0.66116-0.36943i,0.23047+0.53057i,0.075534+0.16752i,0.60131-0.30517i,0.63317-0.31683i,0.096063-0.70553i,0.61725-0.26078i,0.12498-0.58439i,0.56343-0.31889i,0.43703-0.63933i,0.75196+0.01215i,-0.049399-0.54319i,-0.069116-0.56968i,0.64789-0.068043i,0.70713+0.14373i,-0.31387-0.011457i,-0.0055835+0.62635i
0.24803+0.62225i,0.48005-0.22903i,-0.045576+0.59334i,0.5239+0.33455i,0.14243-0.5718i,-0.35367+0.02575i,-0.092968+0.2558i,0.3212+0.38049i,0.27722+0.20134i,0.52538-0.094758i,0.46099+0.36536i,0.04561-0.61903i,-0.34319+0.38111i,0.0039349+0.59882i,0.0079153+0.53234i,-0.10249+0.071148i,0.22734+0.32731i,-0.19141+0.57709i,0.54161+0.1656i,-0.11083-0.0058987i,0.19375+0.55841i,0.56401+0.035271i,0.042325+0.10499i,-0.47852+0.17136i,-0.26724+0.51964i,-0.37923+0.11008i,0.28395-0.22037i,0.19245-0.13217i,0.22612+0.47035i,0.13182+0.55032i,1,0.21118+0.16834i,-0.43232+0.21025i,-0.13467-0.038228i,0.40642+0.44227i,-0.36624+0.27584i,-0.11581+0.089936i,0.3467+0.40799i,0.36078+0.42942i,0.56171-0.056057i,0.31551+0.42759i,0.47346-0.012246i,0.35003+0.3759i,0.57448+0.22044i,0.12948+0.58244i,0.40989-0.13885i,0.42663-0.15881i,0.17269+0.4868i,0.018948+0.57231i,-0.049637-0.24423i,-0.48435+0.11088i
0.35164+0.1996i,0.13902-0.28842i,0.20285+0.29535i,0.37144-0.04015i,-0.14835-0.32279i,-0.16004+0.14301i,0.051403+0.15524i,0.29478+0.060153i,0.20689-0.0059484i,0.21034-0.24227i,0.35466-0.0027761i,-0.2117-0.30749i,-0.018738+0.30851i,0.2267+0.27897i,0.20392+0.24731i,-0.023789+0.072301i,0.22983+0.067461i,0.12654+0.34239i,0.3167-0.12736i,-0.056476+0.038397i,0.3033+0.18936i,0.27813-0.19565i,0.060186+0.033114i,-0.15977+0.26142i,0.069984+0.34454i,-0.14034+0.19287i,0.052882-0.20951i,0.04318-0.13529i,0.2839+0.13688i,0.26902+0.20919i,0.21118-0.16834i,1,-0.12445+0.2615i,-0.078823+0.030454i,0.35675+0.052927i,-0.070761+0.26881i,-0.024251+0.084118i,0.31536+0.061342i,0.3325+0.064957i,0.24271-0.23894i,0.30977+0.083421i,0.22133-0.18358i,0.3052+0.044074i,0.34813-0.11348i,0.27993+0.22484i,0.14128-0.21888i,0.1428-0.23524i,0.26474+0.16648i,0.22355+0.25977i,-0.11379-0.098278i,-0.18516+0.23394i
0.052302-0.71512i,-0.57054-0.0024892i,0.32157-0.55081i,-0.34916-0.56776i,-0.40461+0.48544i,0.3541+0.14222i,0.21006-0.20212i,-0.13051-0.51841i,-0.17264-0.32623i,-0.5518-0.15458i,-0.27295-0.56769i,-0.33303+0.57651i,0.50973-0.20764i,0.27641-0.57844i,0.2421-0.51662i,0.13253-0.01917i,-0.065229-0.42118i,0.45408-0.46688i,-0.44559-0.41225i,0.10364+0.059004i,0.073236-0.63062i,-0.52652-0.29767i,0.0073259-0.12055i,0.54232+0.057962i,0.50082-0.37519i,0.41828+0.071171i,-0.37869+0.07832i,-0.24844+0.037042i,0.0012182-0.56024i,0.13091-0.59217i,-0.43232-0.21025i,-0.12445-0.2615i,1,0.11254+0.10141i,-0.18627-0.61681i,0.48352-0.095242i,0.15392-0.032054i,-0.14256-0.55486i,-0.14723-0.58354i,-0.56796-0.20874i,-0.10311-0.56023i,-0.46363-0.21045i,-0.16047-0.52593i,-0.44955-0.48127i,0.14814-0.62173i,-0.46004-0.059085i,-0.48594-0.046288i,0.062157-0.5509i,0.24945-0.56044i,-0.066926+0.25959i,0.5191+0.11931i
-0.12775-0.16296i,-0.12255+0.11233i,-0.037546-0.18024i,-0.18501-0.055023i,0.0091467+0.18386i,0.10885-0.040949i,0.0073085-0.084992i,-0.13119-0.088101i,-0.10644-0.038967i,-0.14983+0.073931i,-0.16808-0.068783i,0.040845+0.18857i,0.068865-0.14647i,-0.05132-0.17787i,-0.04815-0.15888i,0.026123-0.031257i,-0.094518-0.077619i,0.0072524-0.189i,-0.17599-0.00042097i,0.035449-0.0074187i,-0.11006-0.14864i,-0.17065+0.037989i,-0.02358-0.025199i,0.12743-0.093939i,0.035741-0.17762i,0.10628-0.071194i,-0.070327+0.093317i,-0.047242+0.059494i,-0.11192-0.12043i,-0.086985-0.15358i,-0.13467+0.038228i,-0.078823-0.030454i,0.11254-0.10141i,1,-0.15831-0.096674i,0.084964-0.11879i,0.028687-0.041418i,-0.13804-0.092558i,-0.14539-0.096602i,-0.1623+0.065914i,-0.13213-0.10126i,-0.1437+0.049493i,-0.13491-0.083853i,-0.18491-0.024875i,-0.087781-0.16271i,-0.1121+0.07617i,-0.11387+0.087262i,-0.096055-0.13161i,-0.052634-0.1692i,0.038685+0.072355i,0.13577-0.075835i
0.83577+0.32031i,0.20997-0.68258i,0.54385+0.58404i,0.80509-0.21326i,-0.43425-0.65976i,-0.29596+0.36784i,0.16709+0.32124i,0.66444+0.031135i,0.44746-0.087238i,0.38462-0.60507i,0.77821-0.12219i,-0.56932-0.60684i,0.063705+0.68455i,0.59464+0.5378i,0.53129+0.47502i,-0.023546+0.16088i,0.53017+0.07192i,0.39631+0.71102i,0.65638-0.38366i,-0.10529+0.09982i,0.7269+0.31928i,0.54551-0.52435i,0.14454+0.053699i,-0.2667+0.62875i,0.26975+0.7342i,-0.23495+0.47187i,0.041138-0.47821i,0.045256-0.30657i,0.66931+0.20499i,0.66116+0.36943i,0.40642-0.44227i,0.35675-0.052927i,-0.18627+0.61681i,-0.15831+0.096674i,1,-0.062011+0.61099i,-0.01347+0.19357i,0.71608+0.026627i,0.75197+0.036611i,0.45586-0.60411i,0.70619+0.078386i,0.41912-0.47499i,0.68795-0.0046527i,0.73652-0.37i,0.69113+0.40025i,0.23446-0.52839i,0.23088-0.56353i,0.63448+0.27242i,0.58397+0.49946i,-0.2835-0.17291i,-0.33022+0.57919i
0.17746-0.65885i,-0.53521-0.10547i,0.40047-0.45697i,-0.22264-0.59483i,-0.46736+0.38195i,0.30614+0.20196i,0.23424-0.14981i,-0.025406-0.51028i,-0.099601-0.34055i,-0.48783-0.24594i,-0.15321-0.58043i,-0.41674+0.47944i,0.51677-0.10152i,0.36382-0.48973i,0.32078-0.43932i,0.12932+0.0069571i,0.015693-0.40463i,0.51003-0.35405i,-0.34478-0.46651i,0.086606+0.075857i,0.18157-0.57969i,-0.4386-0.3743i,0.027378-0.11311i,0.49803+0.15281i,0.53666-0.25912i,0.38122+0.14552i,-0.37056+0.0004017i,-0.24283-0.01163i,0.10332-0.5267i,0.23047-0.53057i,-0.36624-0.27584i,-0.070761-0.26881i,0.48352+0.095242i,0.084964+0.11879i,-0.062011-0.61099i,1,0.15255+0.0010077i,-0.032031-0.54457i,-0.032114-0.57344i,-0.49455-0.29799i,0.0063845-0.5435i,-0.39865-0.28404i,-0.053345-0.52041i,-0.32756-0.5309i,0.25238-0.55398i,-0.41934-0.14094i,-0.44836-0.13306i,0.1606-0.50593i,0.33604-0.47677i,-0.1131+0.23211i,0.46478+0.20629i
0.059597-0.20829i,-0.16853-0.03534i,0.12875-0.14131i,-0.065392-0.1914i,-0.14938+0.11942i,0.10299+0.06714i,0.076896-0.046296i,-0.0076144-0.16532i,-0.033699-0.11379i,-0.15286-0.080954i,-0.045891-0.18325i,-0.13619+0.14897i,0.16529-0.031446i,0.11968-0.15183i,0.10366-0.13764i,0.043862+0.0017315i,0.0074542-0.12617i,0.16516-0.10859i,-0.10744-0.14737i,0.030471+0.024835i,0.057007-0.18234i,-0.13683-0.12074i,0.0061162-0.033532i,0.15631+0.049892i,0.17187-0.078906i,0.12513+0.047571i,-0.12143-0.0013146i,-0.080233-0.0025436i,0.032953-0.16759i,0.075534-0.16752i,-0.11581-0.089936i,-0.024251-0.084118i,0.15392+0.032054i,0.028687+0.041418i,-0.01347-0.19357i,0.15255-0.0010077i,1,-0.0062834-0.17272i,-0.0090635-0.18106i,-0.15505-0.095318i,0.0031499-0.17362i,-0.13045-0.089536i,-0.012829-0.16515i,-0.09083-0.17659i,0.083974-0.17427i,-0.13398-0.047771i,-0.14441-0.042683i,0.051679-0.1627i,0.11198-0.14683i,-0.037113+0.078013i,0.1461+0.067624i
0.75599+0.2558i,0.16259-0.61234i,0.50314+0.49968i,0.70862-0.21676i,-0.40891-0.57046i,-0.24914+0.34091i,0.1599+0.28178i,0.59329+0.0018059i,0.39643-0.096843i,0.31946-0.55038i,0.6876-0.13605i,-0.52636-0.52008i,0.081418+0.60543i,0.54625+0.45877i,0.48917+0.40351i,-0.015177+0.14756i,0.47204+0.045998i,0.37586+0.61922i,0.56879-0.36396i,-0.091154+0.09574i,0.65661+0.25552i,0.46721-0.48446i,0.12721+0.041693i,-0.21387+0.56665i,0.26529+0.64362i,-0.19185+0.42831i,0.018339-0.42751i,0.028948-0.27606i,0.60118+0.15756i,0.60131+0.30517i,0.3467-0.40799i,0.31536-0.061342i,-0.14256+0.55486i,-0.13804+0.092558i,0.71608-0.026627i,-0.032031+0.54457i,-0.0062834+0.17272i,1,0.66884+0.0040652i,0.38306-0.55321i,0.63149+0.043396i,0.35364-0.439i,0.61167-0.027535i,0.64579-0.35005i,0.62846+0.3323i,0.19039-0.4791i,0.18477-0.50944i,0.57455+0.21875i,0.53412+0.42459i,-0.26023-0.14284i,-0.2729+0.52547i
0.79573+0.26278i,0.16624-0.64594i,0.53307+0.52126i,0.74177-0.23469i,-0.43421-0.59719i,-0.26145+0.35693i,0.16895+0.29453i,0.62216+0.00066738i,0.41573-0.10016i,0.33187-0.58079i,0.72146-0.1477i,-0.55862-0.54108i,0.088808+0.63606i,0.57711+0.47677i,0.51602+0.42124i,-0.016756+0.15435i,0.49614+0.045571i,0.39993+0.64671i,0.59534-0.38733i,-0.096066+0.098968i,0.69409+0.26461i,0.48704-0.51181i,0.13538+0.044348i,-0.22081+0.59804i,0.28274+0.67358i,-0.20096+0.4509i,0.019844-0.4482i,0.030695-0.29053i,0.63373+0.16256i,0.63317+0.31683i,0.36078-0.42942i,0.3325-0.064957i,-0.14723+0.58354i,-0.14539+0.096602i,0.75197-0.036611i,-0.032114+0.57344i,-0.0090635+0.18106i,0.66884-0.0040652i,1,0.39886-0.58416i,0.6629+0.043252i,0.37196-0.46236i,0.64094-0.033013i,0.66902-0.37649i,0.66194+0.34402i,0.19728-0.50304i,0.1919-0.53587i,0.60437+0.22814i,0.56447+0.44043i,-0.27229-0.14998i,-0.28316+0.55392i
0.23249+0.81065i,0.63041-0.22744i,-0.13069+0.73827i,0.61488+0.48363i,0.25025-0.69874i,-0.4444-0.015086i,-0.14839+0.30748i,0.35258+0.5172i,0.31854+0.28792i,0.6703-0.053611i,0.53219+0.51543i,0.13371-0.77005i,-0.47794+0.43396i,-0.068778+0.74997i,-0.056899+0.66746i,-0.13715+0.073827i,0.24429+0.43815i,-0.31082+0.69853i,0.65881+0.27504i,-0.13695-0.02322i,0.17285+0.72585i,0.70176+0.11422i,0.040276+0.13764i,-0.62179+0.15542i,-0.39922+0.61729i,-0.48789+0.087835i,0.38267-0.23817i,0.25807-0.13923i,0.22382+0.61828i,0.096063+0.70553i,0.56171+0.056057i,0.24271+0.23894i,-0.56796+0.20874i,-0.1623-0.065914i,0.45586+0.60411i,-0.49455+0.29799i,-0.15505+0.095318i,0.38306+0.55321i,0.39886+0.58416i,1,0.3404+0.57532i,0.5944+0.046946i,0.3918+0.51361i,0.69256+0.34256i,0.08974+0.74535i,0.52994-0.12184i,0.55425-0.14417i,0.15333+0.63148i,-0.04574+0.71877i,-0.029677-0.31105i,-0.62034+0.078886i
0.76599+0.19953i,0.11699-0.61882i,0.53369+0.45932i,0.68559-0.26511i,-0.44612-0.53623i,-0.22488+0.35595i,0.1776+0.26926i,0.58896-0.038209i,0.3887-0.12288i,0.27792-0.56768i,0.6717-0.18291i,-0.55885-0.47649i,0.12332+0.59489i,0.57235+0.41629i,0.51292+0.36639i,-0.0055138+0.14932i,0.47025+0.013858i,0.41568+0.58659i,0.5372-0.40181i,-0.085291+0.10152i,0.67029+0.20488i,0.42933-0.51196i,0.12938+0.032638i,-0.17151+0.57684i,0.30686+0.6191i,-0.16089+0.4396i,-0.0093107-0.42693i,0.0098722-0.27815i,0.60797+0.11364i,0.61725+0.26078i,0.31551-0.42759i,0.30977-0.083421i,-0.10311+0.56023i,-0.13213+0.10126i,0.70619-0.078386i,0.0063845+0.5435i,0.0031499+0.17362i,0.63149-0.043396i,0.6629-0.043252i,0.3404-0.57532i,1,0.32114-0.46176i,0.60365-0.068493i,0.61241-0.39002i,0.64512+0.28568i,0.15663-0.48778i,0.14801-0.51817i,0.58571+0.17794i,0.5575+0.3832i,-0.26841-0.12479i,-0.23367+0.5399i
0.24549+0.66163i,0.51222-0.23218i,-0.061819+0.62473i,0.54409+0.36624i,0.16387-0.60108i,-0.37889+0.013191i,-0.10688+0.26738i,0.3282+0.41463i,0.28779+0.22666i,0.55741-0.086486i,0.47786+0.39574i,0.062528-0.65232i,-0.37339+0.39501i,-0.011819+0.63065i,-0.0059048+0.56218i,-0.11291+0.072446i,0.22992+0.35087i,-0.21642+0.60334i,0.56848+0.18419i,-0.11939-0.011425i,0.19532+0.59474i,0.59402+0.051414i,0.044341+0.11182i,-0.51002+0.17089i,-0.29595+0.54078i,-0.40797+0.10485i,0.31137-0.22337i,0.21081-0.13681i,0.22908+0.50446i,0.12498+0.58439i,0.47346+0.012246i,0.22133+0.18358i,-0.46363+0.21045i,-0.1437-0.049493i,0.41912+0.47499i,-0.39865+0.28404i,-0.13045+0.089536i,0.35364+0.439i,0.37196+0.46236i,0.5944-0.046946i,0.32114+0.46176i,1,0.35833+0.40543i,0.59573+0.24728i,0.12088+0.61817i,0.43811-0.13375i,0.45757-0.15681i,0.16907+0.52299i,0.0041062+0.60294i,-0.043766-0.26286i,-0.51355+0.10556i
0.71469+0.27719i,0.18282-0.58054i,0.46117+0.50107i,0.68886-0.17865i,-0.3679-0.56516i,-0.25257+0.31639i,0.1411+0.27668i,0.56841+0.02658i,0.38408-0.076078i,0.32987-0.51444i,0.66535-0.10014i,-0.48333-0.52142i,0.051956+0.5842i,0.50459+0.46295i,0.45181+0.40838i,-0.021677+0.14029i,0.45092+0.06407i,0.33439+0.61008i,0.56235-0.32335i,-0.091023+0.0871i,0.61899+0.27476i,0.46868-0.44423i,0.12001+0.046289i,-0.22955+0.53417i,0.22703+0.62828i,-0.20181+0.40308i,0.035586-0.40864i,0.040233-0.26229i,0.56959+0.1773i,0.56343+0.31889i,0.35003-0.3759i,0.3052-0.044074i,-0.16047+0.52593i,-0.13491+0.083853i,0.68795+0.0046527i,-0.053345+0.52041i,-0.012829+0.16515i,0.61167+0.027535i,0.64094+0.033013i,0.3918-0.51361i,0.60365+0.068493i,0.35833-0.40543i,1,0.63216-0.30991i,0.58838+0.34486i,0.20237-0.45089i,0.1985-0.48019i,0.5412+0.23366i,0.49471+0.42913i,-0.24291-0.14769i,-0.28506+0.49207i
0.61887+0.67096i,0.50291-0.5278i,0.23025+0.78165i,0.83382+0.1706i,-0.097701-0.80044i,-0.43434+0.20893i,0.0085881+0.36937i,0.59601+0.32604i,0.45228+0.11641i,0.62725-0.37964i,0.76623+0.24466i,-0.24418-0.81419i,-0.2512+0.65553i,0.30015+0.76276i,0.27144+0.67667i,-0.093076+0.13568i,0.4549+0.30556i,0.039576+0.83163i,0.77603-0.046813i,-0.13893+0.044884i,0.51589+0.62378i,0.73716-0.23126i,0.1071+0.11425i,-0.52937+0.45227i,-0.086295+0.79438i,-0.42379+0.331i,0.24986-0.42336i,0.17667-0.25722i,0.51811+0.48971i,0.43703+0.63933i,0.57448-0.22044i,0.34813+0.11348i,-0.44955+0.48127i,-0.18491+0.024875i,0.73652+0.37i,-0.32756+0.5309i,-0.09083+0.17659i,0.64579+0.35005i,0.66902+0.37649i,0.69256-0.34256i,0.61241+0.39002i,0.59573-0.24728i,0.63216+0.30991i,1,0.45031+0.67926i,0.45254-0.37905i,0.46337-0.41172i,0.45852+0.53274i,0.30886+0.7232i,-0.18434-0.28418i,-0.56754+0.37969i
0.87741-0.14251i,-0.1597-0.68947i,0.75661+0.23016i,0.58415-0.58334i,-0.70136-0.34908i,-0.068716+0.46557i,0.30388+0.19452i,0.58585-0.30626i,0.3415-0.30133i,0.02814-0.70949i,0.60717-0.49217i,-0.79029-0.23696i,0.39619+0.55512i,0.777+0.16688i,0.69274+0.14316i,0.061103+0.1537i,0.48906-0.20068i,0.69353+0.41373i,0.37182-0.65634i,-0.040913+0.14092i,0.78234-0.090659i,0.20803-0.72072i,0.14835-0.025535i,0.084698+0.6707i,0.59637+0.49587i,0.034727+0.52304i,-0.20351-0.43187i,-0.11451-0.288i,0.67585-0.15815i,0.75196-0.01215i,0.12948-0.58244i,0.27993-0.22484i,0.14814+0.62173i,-0.087781+0.16271i,0.69113-0.40025i,0.25238+0.55398i,0.083974+0.17427i,0.62846-0.3323i,0.66194-0.34402i,0.08974-0.74535i,0.64512-0.28568i,0.12088-0.61817i,0.58838-0.34486i,0.45031-0.67926i,1,-0.061367-0.57075i,-0.083278-0.59844i,0.68027-0.083218i,0.7472+0.13938i,-0.33115-0.0061022i,0.0046503+0.66116i
0.035438+0.64326i,0.50883-0.062227i,-0.22411+0.52714i,0.37523+0.46625i,0.30532-0.47888i,-0.3328-0.085244i,-0.16435+0.20428i,0.17654+0.44717i,0.19285+0.27117i,0.50912+0.075046i,0.30764+0.47528i,0.2317-0.5512i,-0.43085+0.24337i,-0.18087+0.5469i,-0.15687+0.48855i,-0.11663+0.032657i,0.10647+0.36788i,-0.35214+0.46778i,0.4438+0.31795i,-0.099602-0.040382i,0.0062406+0.57023i,0.50319+0.20578i,0.0073015+0.10828i,-0.48943+0.0097439i,-0.40375+0.39143i,-0.38158-0.014433i,0.32882-0.11403i,0.21723-0.061427i,0.062767+0.49943i,-0.049399+0.54319i,0.40989+0.13885i,0.14128+0.21888i,-0.46004+0.059085i,-0.1121-0.07617i,0.23446+0.52839i,-0.41934+0.14094i,-0.13398+0.047771i,0.19039+0.4791i,0.19728+0.50304i,0.52994+0.12184i,0.15663+0.48778i,0.43811+0.13375i,0.20237+0.45089i,0.45254+0.37905i,-0.061367+0.57075i,1,0.43848-0.014559i,0.0084457+0.49803i,-0.15899+0.52729i,0.029706-0.23966i,-0.47671-0.04793i
0.016609+0.67728i,0.53833-0.049697i,-0.25217+0.54766i,0.37951+0.50265i,0.33691-0.49445i,-0.34684-0.10383i,-0.17978+0.20937i,0.16917+0.4767i,0.19122+0.29307i,0.53288+0.096059i,0.30963+0.50923i,0.26127-0.57306i,-0.46218+0.24185i,-0.20775+0.56915i,-0.18067+0.5085i,-0.12419+0.03097i,0.099681+0.38999i,-0.38537+0.4808i,0.45868+0.34727i,-0.10365-0.046347i,-0.010446+0.60137i,0.52325+0.23242i,0.0047099+0.11546i,-0.5162-0.0054079i,-0.43729+0.39848i,-0.40206-0.030461i,0.35032-0.10633i,0.2328-0.057585i,0.049731+0.52915i,-0.069116+0.56968i,0.42663+0.15881i,0.1428+0.23524i,-0.48594+0.046288i,-0.11387-0.087262i,0.23088+0.56353i,-0.44836+0.13306i,-0.14441+0.042683i,0.18477+0.50944i,0.1919+0.53587i,0.55425+0.14417i,0.14801+0.51817i,0.45757+0.15681i,0.1985+0.48019i,0.46337+0.41172i,-0.083278+0.59844i,0.43848+0.014559i,1,-0.0090109+0.52537i,-0.18481+0.54883i,0.041192-0.25155i,-0.50008-0.065321i
0.76741-0.032148i,-0.066912-0.60935i,0.62589+0.27559i,0.5627-0.44026i,-0.56748-0.37249i,-0.11086+0.39636i,0.2406+0.20062i,0.5385-0.20152i,0.32985-0.22387i,0.098331-0.60662i,0.57208-0.36034i,-0.65479-0.28534i,0.28349+0.51966i,0.64918+0.22495i,0.58066+0.19562i,0.036552+0.14145i,0.44021-0.12037i,0.55242+0.42795i,0.38549-0.52655i,-0.051466+0.119i,0.68257-2.1963e-05i,0.254-0.59742i,0.13014-0.007831i,0.0041568+0.58544i,0.46009+0.48859i,-0.02592+0.45692i,-0.12814-0.39642i,-0.06947-0.26315i,0.59917-0.066707i,0.64789+0.068043i,0.17269-0.4868i,0.26474-0.16648i,0.062157+0.5509i,-0.096055+0.13161i,0.63448-0.27242i,0.1606+0.50593i,0.051679+0.1627i,0.57455-0.21875i,0.60437-0.22814i,0.15333-0.63148i,0.58571-0.17794i,0.16907-0.52299i,0.5412-0.23366i,0.45852-0.53274i,0.68027+0.083218i,0.0084457-0.49803i,-0.0090109-0.52537i,1,0.62577+0.19881i,-0.28659-0.041748i,-0.06469+0.56851i
0.80249-0.28845i,-0.27187-0.62259i,0.75444+0.084914i,0.44977-0.65401i,-0.72303-0.206i,0.019095+0.45085i,0.32064+0.12945i,0.49782-0.39257i,0.26744-0.3452i,-0.09815-0.67519i,0.48645-0.57035i,-0.78848-0.085453i,0.47183+0.45347i,0.76301+0.020718i,0.67842+0.013135i,0.084174+0.13269i,0.42584-0.27553i,0.7279+0.26836i,0.2361-0.68438i,-0.013118+0.1389i,0.72225-0.2218i,0.069127-0.71636i,0.13442-0.05016i,0.19753+0.61815i,0.65003+0.36281i,0.12666+0.48614i,-0.26922-0.37057i,-0.15854-0.24973i,0.60911-0.26825i,0.70713-0.14373i,0.018948-0.57231i,0.22355-0.25977i,0.24945+0.56044i,-0.052634+0.1692i,0.58397-0.49946i,0.33604+0.47677i,0.11198+0.14683i,0.53412-0.42459i,0.56447-0.44043i,-0.04574-0.71877i,0.5575-0.3832i,0.0041062-0.60294i,0.49471-0.42913i,0.30886-0.7232i,0.7472-0.13938i,-0.15899-0.52729i,-0.18481-0.54883i,0.62577-0.19881i,1,-0.31289+0.054212i,0.12093+0.62329i
-0.36475+0.066777i,0.073824+0.28609i,-0.31715-0.089143i,-0.23929+0.24832i,0.29645+0.13912i,0.025962-0.20006i,-0.12946-0.079826i,-0.24502+0.13351i,-0.14437+0.13102i,-0.0065429+0.29666i,-0.24779+0.21059i,0.33191+0.091262i,-0.17144-0.22926i,-0.3256-0.064285i,-0.29059-0.054433i,-0.028746-0.064865i,-0.20286+0.086497i,-0.29298-0.16738i,-0.14651+0.2764i,0.01564-0.061282i,-0.32428+0.047607i,-0.080736+0.30275i,-0.061413+0.013103i,-0.042092-0.27908i,-0.25292-0.2028i,-0.019515-0.22294i,0.088644+0.18324i,0.05379+0.12141i,-0.28181+0.073981i,-0.31387+0.011457i,-0.049637+0.24423i,-0.11379+0.098278i,-0.066926-0.25959i,0.038685-0.072355i,-0.2835+0.17291i,-0.1131-0.23211i,-0.037113-0.078013i,-0.26023+0.14284i,-0.27229+0.14998i,-0.029677+0.31105i,-0.26841+0.12479i,-0.043766+0.26286i,-0.24291+0.14769i,-0.18434+0.28418i,-0.33115+0.0061022i,0.029706+0.23966i,0.041192+0.25155i,-0.28659+0.041748i,-0.31289-0.054212i,1,-0.0074652-0.27563i
-0.11233-0.73349i,-0.57525+0.12837i,0.19655-0.62951i,-0.48301-0.49188i,-0.29608+0.58189i,0.38759+0.06156i,0.16355-0.25226i,-0.25124-0.4909i,-0.24745-0.28661i,-0.59137-0.028201i,-0.40687-0.50847i,-0.2033+0.65761i,0.46525-0.32613i,0.14398-0.64742i,0.12374-0.57602i,0.12712-0.050028i,-0.1643-0.40953i,0.34957-0.57549i,-0.54367-0.31262i,0.11724+0.034423i,-0.069988-0.65162i,-0.59997-0.17744i,-0.020296-0.12355i,0.55987-0.066464i,0.41733-0.49466i,0.43626-0.023452i,-0.36094+0.16651i,-0.24+0.094239i,-0.12725-0.5642i,-0.0055835-0.62635i,-0.48435-0.11088i,-0.18516-0.23394i,0.5191-0.11931i,0.13577+0.075835i,-0.33022-0.57919i,0.46478-0.20629i,0.1461-0.067624i,-0.2729-0.52547i,-0.28316-0.55392i,-0.62034-0.078886i,-0.23367-0.5399i,-0.51355-0.10556i,-0.28506-0.49207i,-0.56754-0.37969i,0.0046503-0.66116i,-0.47671+0.04793i,-0.50008+0.065321i,-0.06469-0.56851i,0.12093-0.62329i,-0.0074652+0.27563i,1
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of trace heuristic result = 
27.607,0.97603,0.97149,0.9646,0.95698,0.94858,0.87664,0.85877,0.83657,0.82997,0.73557,0.71644,0.70699,0.65146,0.63937,0.57994,0.54899,0.53415,0.52454,0.49578,0.48005,0.44844,0.44273,0.4206,0.41368,0.40795,0.39899,0.38793,0.37106,0.36902,0.36567,0.36325,0.3361,0.29543,0.28906,0.28755,0.28495,0.27343,0.25441,0.23654,0.2273,0.22187,0.2136,0.20903,0.20474,0.19582,0.18104,0.16047,0.14578,0.14047,0.012802
---------------------------------------------------------------------------------------------------------------------------------------------------------
Result of log-det heuristic = 
1,-0.18567-0.84137i,0.88359+0.31884i,0.64409-0.47272i,-0.7642-0.49055i,-0.29388+0.44696i,0.40385+0.35493i,0.74842-0.16524i,0.62501-0.16163i,0.11669-0.7646i,0.86056-0.49101i,-0.74233-0.34193i,0.33173+0.75458i,0.80596+0.29768i,0.84326+0.30614i,0.10685+0.24836i,0.62964-0.10597i,0.65013+0.53731i,0.58083-0.76035i,-0.1599+0.065662i,0.96208-0.061389i,0.42286-0.81871i,0.34793-0.13311i,0.043167+0.85072i,0.5679+0.69657i,-0.038286+0.62264i,-0.09427-0.57284i,-0.095826-0.51414i,0.88877-0.095751i,0.91363+0.16638i,0.43119-0.63986i,0.54047-0.34595i,-0.0046236+0.79613i,-0.23491+0.069549i,0.7019-0.29781i,0.17368+0.6861i,0.0060102+0.26409i,0.79852-0.27964i,0.91391-0.28405i,0.26744-0.93228i,0.84567-0.11705i,0.37023-0.72538i,0.80569-0.28699i,0.35458-0.43403i,0.87529+0.19257i,0.23863-0.65205i,0.14319-0.69408i,0.79012+0.090851i,0.67473+0.17836i,-0.35576-0.2589i,-0.13011+0.82109i
-0.18567+0.84137i,1,-0.56082+0.80164i,0.45159+0.88088i,0.65947-0.73678i,-0.73868-0.23091i,-0.44578+0.69572i,0.23796+0.8833i,0.3725+0.71699i,0.92561+0.34555i,0.25373+0.88395i,0.60074-0.79526i,-0.9087+0.33277i,-0.48129+0.86953i,-0.47151+0.86944i,0.13833+0.3663i,0.11818+0.91179i,-0.74463+0.65896i,0.50223+0.7744i,-0.10777+0.3464i,-0.23197+0.90556i,0.80688+0.52336i,0.286-0.088682i,-0.98965-0.11824i,-0.83333+0.52002i,-0.85334+0.062152i,0.7618-0.2923i,0.27127-0.37897i,0.019837+0.96776i,-0.32483+0.92547i,0.781+0.4923i,0.16677+0.13043i,-0.96137-0.057683i,-0.4963-0.10848i,0.16186+0.97161i,-0.7659+0.34143i,-0.36044+0.42597i,0.1872+0.97511i,0.11311+0.96219i,0.82965+0.47734i,0.12232+0.92599i,0.80847+0.32159i,0.20026+0.9708i,0.56788+0.70232i,-0.30587+0.92507i,0.82348+0.14422i,0.83008+0.01724i,-0.023613+0.88212i,-0.3897+0.87964i,0.062357-0.6496i,-0.92596-0.37307i
0.88359-0.31884i,-0.56082-0.80164i,1,0.44637-0.82739i,-0.96821-0.14536i,0.13619+0.62922i,0.69826+0.0073441i,0.59156-0.60424i,0.3983-0.58313i,-0.24424-0.90391i,0.63497-0.7427i,-0.95906-0.028506i,0.72787+0.56106i,0.95998-0.079985i,0.97012-0.080343i,0.13747-0.1428i,0.61492-0.54163i,0.92797+0.2402i,0.35145-0.91561i,0.1454-0.099488i,0.92148-0.35539i,0.021659-0.95558i,-0.039124-0.13473i,0.44354+0.85741i,0.8728+0.41349i,0.42826+0.61104i,-0.54233-0.43638i,-0.33875-0.14569i,0.79492-0.51636i,0.95344-0.23096i,0.020912-0.85527i,0.20212-0.2733i,0.43844+0.79129i,0.10124+0.30484i,0.65295-0.66838i,0.59729+0.46119i,0.37209+0.059532i,0.68099-0.67271i,0.75915-0.63242i,-0.072171-0.9918i,0.70755-0.55161i,-0.094053-0.81848i,0.67555-0.67939i,0.18838-0.78025i,0.92775-0.22934i,-0.23719-0.70911i,-0.33657-0.66745i,0.73434-0.3794i,0.86736-0.17752i,-0.46795+0.18431i,0.22549+0.9406i
0.64409+0.47272i,0.45159-0.88088i,0.44637+0.82739i,1,-0.37-0.90391i,-0.58459+0.62259i,0.45504+0.77388i,0.93768+0.1655i,0.87342-0.043925i,0.74402-0.66271i,0.85367+0.13645i,-0.42684-0.89965i,-0.097002+0.98021i,0.56427+0.81797i,0.57116+0.79769i,0.51303+0.069649i,0.90719+0.33106i,0.25548+0.9635i,0.8545-0.088941i,0.29142+0.37885i,0.66058+0.57464i,0.80689-0.50859i,0.051682-0.42733i,-0.55003+0.82985i,0.10827+0.97087i,-0.34087+0.85246i,0.075322-0.8843i,-0.32322-0.46696i,0.88508+0.39291i,0.68254+0.68023i,0.8079-0.51572i,0.1167-0.20556i,-0.4845+0.85898i,-0.40875+0.47184i,0.93851+0.31873i,-0.003137+0.89374i,0.24491+0.62302i,0.95902+0.26889i,0.88941+0.30095i,0.75411-0.51325i,0.90969+0.2778i,0.63957-0.6363i,0.96122+0.25167i,0.92967-0.15603i,0.70408+0.67066i,0.50364-0.73795i,0.37762-0.8015i,0.82865+0.39516i,0.60972+0.77764i,-0.64428-0.38712i,-0.75487+0.64532i
-0.7642+0.49055i,0.65947+0.73678i,-0.96821+0.14536i,-0.37+0.90391i,1,-0.23574-0.7447i,-0.81483+0.046753i,-0.55405+0.75486i,-0.37049+0.7487i,0.33396+0.90259i,-0.46595+0.82564i,0.97439-0.072399i,-0.8491-0.48737i,-0.97203+0.21001i,-0.97352+0.22677i,-0.28553+0.25734i,-0.62985+0.64205i,-0.98229-0.12885i,-0.18667+0.90353i,-0.29736+0.01307i,-0.80862+0.47799i,0.14729+0.98049i,0.18797+0.27835i,-0.56095-0.81836i,-0.95651-0.2857i,-0.56384-0.6507i,0.68899+0.44982i,0.53517+0.057103i,-0.7349+0.6663i,-0.92068+0.38649i,0.10801+0.93645i,0.025762+0.3542i,-0.57348-0.78224i,-0.12377-0.47232i,-0.60715+0.73435i,-0.76451-0.42003i,-0.5272-0.10602i,-0.61266+0.7796i,-0.64208+0.75402i,0.23472+0.944i,-0.65356+0.71252i,0.27094+0.87679i,-0.60279+0.78986i,-0.18086+0.82995i,-0.9168+0.38693i,0.39486+0.77213i,0.5086+0.7019i,-0.73526+0.55667i,-0.8973+0.25305i,0.59459-0.29776i,-0.32911-0.92261i
-0.29388-0.44696i,-0.73868+0.23091i,0.13619-0.62922i,-0.58459-0.62259i,-0.23574+0.7447i,1,0.31947-0.94008i,-0.59307-0.73867i,-0.76471-0.6287i,-0.82762-0.11535i,-0.44649-0.3518i,-0.30871+0.74392i,0.65816-0.60196i,0.12278-0.8159i,0.065491-0.7958i,-0.39055-0.78455i,-0.329-0.89333i,0.40901-0.72508i,-0.40678-0.25877i,0.3996-0.71467i,-0.10751-0.50864i,-0.80249-0.049391i,-0.70472+0.44927i,0.79939-0.17229i,0.44024-0.68164i,0.91554-0.3761i,-0.77626+0.62646i,-0.063457+0.90069i,-0.39491-0.73675i,-0.09714-0.75528i,-0.93114-0.14644i,-0.42449+0.49851i,0.86692-0.27142i,0.91902+0.10487i,-0.28117-0.76977i,0.63328-0.74149i,0.51952-0.78842i,-0.42498-0.72036i,-0.4123-0.56944i,-0.61843-0.010459i,-0.51939-0.72541i,-0.91325+0.14655i,-0.44817-0.70561i,-0.60835-0.65818i,-0.11488-0.81836i,-0.9469+0.24954i,-0.88338+0.41069i,-0.42439-0.83605i,0.19965-0.86867i,0.19397+0.96556i,0.78223+0.096799i
0.40385-0.35493i,-0.44578-0.69572i,0.69826-0.0073441i,0.45504-0.77388i,-0.81483-0.046753i,0.31947+0.94008i,1,0.54198-0.78434i,0.3601-0.90952i,-0.1368-0.87744i,0.2857-0.52363i,-0.85366-0.095927i,0.77851+0.48022i,0.85782-0.10202i,0.82024-0.14247i,0.55654-0.6291i,0.76911-0.60672i,0.84807+0.20831i,0.20966-0.50515i,0.7892+0.079749i,0.53483-0.21808i,-0.14939-0.80692i,-0.63857-0.45418i,0.39942+0.76261i,0.79719+0.2639i,0.64362+0.75734i,-0.83777-0.53796i,-0.81583+0.22994i,0.62682-0.58153i,0.73957-0.28475i,-0.12583-0.94284i,-0.53401-0.18349i,0.51657+0.77557i,0.2318+0.87111i,0.69951-0.52879i,0.88583+0.38112i,0.90405+0.19741i,0.60671-0.6308i,0.48607-0.55019i,-0.11974-0.64903i,0.56489-0.69754i,-0.38671-0.82647i,0.58552-0.64647i,0.44347-0.83143i,0.784-0.32633i,-0.51531-0.82088i,-0.64496-0.71261i,0.67894-0.63606i,0.93283-0.076871i,-0.82576+0.49602i,0.12953+0.83344i
0.74842+0.16524i,0.23796-0.8833i,0.59156+0.60424i,0.93768-0.1655i,-0.55405-0.75486i,-0.59307+0.73867i,0.54198+0.78434i,1,0.95944-0.17398i,0.58557-0.71864i,0.78503-0.16215i,-0.5399-0.74642i,0.095279+0.98212i,0.69251+0.65401i,0.71514+0.61827i,0.657+0.18366i,0.93705+0.23306i,0.42231+0.85376i,0.65802-0.31396i,0.22027+0.54921i,0.70653+0.28208i,0.64673-0.69857i,0.15129-0.62362i,-0.35082+0.87702i,0.32741+0.89628i,-0.26065+0.9448i,-0.0099977-0.96618i,-0.4929-0.60929i,0.95226+0.17167i,0.80463+0.46194i,0.73568-0.67698i,0.10334-0.50766i,-0.32364+0.9349i,-0.5435+0.52405i,0.89484+0.1579i,0.15142+0.97548i,0.24088+0.75124i,0.95383+0.068054i,0.89296+0.030269i,0.51041-0.66251i,0.98603+0.073609i,0.53559-0.82771i,0.95786+0.045826i,0.8649-0.19998i,0.83466+0.47979i,0.42736-0.88877i,0.27282-0.94609i,0.96324+0.24217i,0.6685+0.66256i,-0.77272-0.42869i,-0.56864+0.71474i
0.62501+0.16163i,0.3725-0.71699i,0.3983+0.58313i,0.87342+0.043925i,-0.37049-0.7487i,-0.76471+0.6287i,0.3601+0.90952i,0.95944+0.17398i,1,0.67841-0.50487i,0.66074-0.073971i,-0.31535-0.76374i,-0.083883+0.92313i,0.49881+0.70469i,0.53464+0.66017i,0.73075+0.38424i,0.83698+0.44015i,0.21673+0.83812i,0.53572-0.165i,0.085348+0.74145i,0.52052+0.29869i,0.67534-0.54498i,0.31151-0.73197i,-0.47223+0.7096i,0.15556+0.85059i,-0.45386+0.8808i,0.19294-0.97435i,-0.46818-0.76374i,0.84015+0.29529i,0.64068+0.51799i,0.82122-0.51739i,0.11795-0.6456i,-0.47289+0.80837i,-0.75301+0.44626i,0.74751+0.34709i,-0.014553+0.99629i,0.067318+0.8949i,0.83857+0.23559i,0.76494+0.13507i,0.49727-0.49039i,0.9155+0.21417i,0.63596-0.73095i,0.84815+0.211i,0.86152+0.060677i,0.68182+0.55721i,0.58023-0.81166i,0.42969-0.89884i,0.89868+0.38022i,0.4522+0.76426i,-0.73279-0.6259i,-0.63836+0.50221i
0.11669+0.7646i,0.92561-0.34555i,-0.24424+0.90391i,0.74402+0.66271i,0.33396-0.90259i,-0.82762+0.11535i,-0.1368+0.87744i,0.58557+0.71864i,0.67841+0.50487i,1,0.50443+0.68163i,0.28574-0.95547i,-0.70937+0.65715i,-0.12841+0.97526i,-0.11466+0.95973i,0.3877+0.34098i,0.47494+0.83688i,-0.45109+0.87991i,0.67329+0.53805i,0.035909+0.50086i,0.069985+0.87133i,0.91361+0.16573i,0.25773-0.32632i,-0.95772+0.24507i,-0.56346+0.77592i,-0.79174+0.42883i,0.60584-0.62304i,0.0094843-0.52462i,0.38271+0.86428i,0.038237+0.94562i,0.92468+0.13562i,0.14035-0.075749i,-0.91577+0.31994i,-0.60681+0.14591i,0.492+0.86925i,-0.55681+0.65757i,-0.17073+0.64599i,0.52804+0.83347i,0.43301+0.81349i,0.88843+0.15034i,0.48042+0.78634i,0.86175-0.057775i,0.53938+0.82093i,0.8224+0.49217i,0.068736+0.94882i,0.83031-0.23379i,0.77417-0.35694i,0.35398+0.80943i,-0.051373+0.99063i,-0.26792-0.68158i,-0.99437-0.028719i
0.86056+0.49101i,0.25373-0.88395i,0.63497+0.7427i,0.85367-0.13645i,-0.46595-0.82564i,-0.44649+0.3518i,0.2857+0.52363i,0.78503+0.16215i,0.66074+0.073971i,0.50443-0.68163i,1,-0.53315-0.70585i,-0.033651+0.86916i,0.61311+0.67394i,0.63312+0.69314i,0.056606+0.16872i,0.69078+0.17958i,0.35188+0.82778i,0.9117-0.36101i,-0.038395+0.00067264i,0.88051+0.4477i,0.77034-0.54934i,0.25677-0.0079856i,-0.38006+0.82423i,0.19224+0.91638i,-0.28315+0.60714i,0.11534-0.60973i,0.064642-0.44231i,0.86596+0.32647i,0.75459+0.59612i,0.68859-0.42501i,0.53127-0.026527i,-0.37024+0.76101i,-0.20979+0.073105i,0.83723+0.077743i,-0.10156+0.71792i,0.00068224+0.26751i,0.89169+0.12508i,0.9635+0.19282i,0.70919-0.69617i,0.83692+0.26654i,0.64193-0.51385i,0.89837+0.12007i,0.60494-0.27057i,0.71858+0.59086i,0.47861-0.52939i,0.40251-0.60009i,0.69813+0.41326i,0.58496+0.51582i,-0.28564-0.33898i,-0.54518+0.71172i
-0.74233+0.34193i,0.60074+0.79526i,-0.95906+0.028506i,-0.42684+0.89965i,0.97439+0.072399i,-0.30871-0.74392i,-0.85366+0.095927i,-0.5399+0.74642i,-0.31535+0.76374i,0.28574+0.95547i,-0.53315+0.70585i,1,-0.82474-0.50784i,-0.97953+0.1486i,-0.96672+0.15638i,-0.20768+0.40523i,-0.66128+0.67306i,-0.97566-0.18876i,-0.32273+0.83438i,-0.4079+0.15726i,-0.84158+0.33671i,0.085578+0.94159i,0.31868+0.15843i,-0.50685-0.8561i,-0.91212-0.33513i,-0.60425-0.63842i,0.73454+0.41425i,0.48307-0.081744i,-0.73988+0.6073i,-0.91603+0.3027i,0.10845+0.92303i,0.053956+0.15558i,-0.55312-0.79439i,-0.26961-0.50009i,-0.68701+0.72047i,-0.7632-0.3726i,-0.61518+0.0010046i,-0.65746+0.74264i,-0.67922+0.65874i,0.11279+0.92367i,-0.63992+0.67152i,0.26798+0.82292i,-0.64405+0.75004i,-0.22612+0.90749i,-0.90685+0.32592i,0.42435+0.73493i,0.52747+0.65419i,-0.69477+0.54338i,-0.95328+0.22906i,0.56402-0.40175i,-0.25949-0.96527i
0.33173-0.75458i,-0.9087-0.33277i,0.72787-0.56106i,-0.097002-0.98021i,-0.8491+0.48737i,0.65816+0.60196i,0.77851-0.48022i,0.095279-0.98212i,-0.083883-0.92313i,-0.70937-0.65715i,-0.033651-0.86916i,-0.82474+0.50784i,1,0.74441-0.65158i,0.72104-0.67019i,0.16297-0.54004i,0.28122-0.91853i,0.92192-0.3575i,-0.24793-0.78728i,0.43511-0.20197i,0.42302-0.73714i,-0.62772-0.75133i,-0.48704-0.15159i,0.87783+0.4468i,0.95985-0.2321i,0.89232+0.31561i,-0.91981-0.053119i,-0.56839+0.36087i,0.28874-0.94742i,0.5823-0.77737i,-0.59757-0.78915i,-0.35425-0.1845i,0.91079+0.41004i,0.4479+0.4783i,0.21885-0.92809i,0.94686-0.051657i,0.66768-0.20093i,0.16039-0.97772i,0.15843-0.93255i,-0.63336-0.64773i,0.18818-0.97175i,-0.73811-0.61809i,0.14165-0.98209i,-0.18787-0.87993i,0.58905-0.79548i,-0.80938-0.4901i,-0.87544-0.35218i,0.34245-0.90908i,0.71214-0.64822i,-0.43048+0.67733i,0.70641+0.65712i
0.80596-0.29768i,-0.48129-0.86953i,0.95998+0.079985i,0.56427-0.81797i,-0.97203-0.21001i,0.12278+0.8159i,0.85782+0.10202i,0.69251-0.65401i,0.49881-0.70469i,-0.12841-0.97526i,0.61311-0.67394i,-0.97953-0.1486i,0.74441+0.65158i,1,0.99643-0.017672i,0.35319-0.28482i,0.77692-0.52676i,0.94082+0.33736i,0.38953-0.80286i,0.38878+0.023853i,0.87131-0.26203i,0.050059-0.97885i,-0.2233-0.31136i,0.37507+0.92631i,0.87401+0.4741i,0.46161+0.76935i,-0.63496-0.58419i,-0.55095-0.090257i,0.84857-0.50533i,0.97037-0.18245i,0.065612-0.95644i,-0.031892-0.29435i,0.41544+0.89338i,0.080816+0.55479i,0.77588-0.59147i,0.7025+0.54934i,0.57667+0.19428i,0.76944-0.63822i,0.77276-0.58722i,-0.01602-0.94685i,0.7743-0.57999i,-0.12095-0.91115i,0.75923-0.65045i,0.38164-0.81441i,0.97175-0.19394i,-0.27244-0.84622i,-0.3994-0.79001i,0.82525-0.42685i,0.96336-0.056338i,-0.67544+0.23489i,0.11483+0.9838i
0.84326-0.30614i,-0.47151-0.86944i,0.97012+0.080343i,0.57116-0.79769i,-0.97352-0.22677i,0.065491+0.7958i,0.82024+0.14247i,0.71514-0.61827i,0.53464-0.66017i,-0.11466-0.95973i,0.63312-0.69314i,-0.96672-0.15638i,0.72104+0.67019i,0.99643+0.017672i,1,0.35577-0.20401i,0.77093-0.48559i,0.92914+0.35152i,0.38524-0.82622i,0.31851+0.063698i,0.88714-0.27681i,0.075276-0.9887i,-0.14222-0.32911i,0.3589+0.92712i,0.86806+0.49467i,0.40995+0.77323i,-0.58199-0.60383i,-0.5297-0.16583i,0.86708-0.48561i,0.98266-0.16838i,0.10488-0.9455i,0.028247-0.35052i,0.38405+0.89786i,0.016283+0.51291i,0.76557-0.57356i,0.66285+0.58514i,0.51188+0.2316i,0.77694-0.62053i,0.79219-0.58746i,-0.01435-0.96554i,0.7992-0.55269i,-0.074134-0.92187i,0.76906-0.63323i,0.37847-0.77252i,0.98171-0.17124i,-0.21892-0.85193i,-0.34776-0.8069i,0.84674-0.38532i,0.93939-0.036766i,-0.66512+0.16569i,0.10586+0.97514i
0.10685-0.24836i,0.13833-0.3663i,0.13747+0.1428i,0.51303-0.069649i,-0.28553-0.25734i,-0.39055+0.78455i,0.55654+0.6291i,0.657-0.18366i,0.73075-0.38424i,0.3877-0.34098i,0.056606-0.16872i,-0.20768-0.40523i,0.16297+0.54004i,0.35319+0.28482i,0.35577+0.20401i,1,0.70253+0.16599i,0.22307+0.41278i,0.011894+0.017602i,0.49939+0.85236i,0.043965+0.0066212i,0.14143-0.41638i,-0.16426-0.97809i,-0.15872+0.41784i,0.24633+0.35537i,-0.066243+0.7966i,-0.17829-0.82127i,-0.88614-0.36812i,0.47293-0.073374i,0.3522+0.077346i,0.36042-0.56417i,-0.54869-0.6949i,-0.10172+0.58623i,-0.56606+0.81387i,0.46815+0.20599i,0.37004+0.68579i,0.45911+0.86807i,0.47328+0.0045504i,0.26544-0.11193i,0.031483-0.17194i,0.56028-0.17428i,0.083772-0.68112i,0.46925-0.024969i,0.71763-0.0097382i,0.44885+0.099562i,0.096027-0.78161i,-0.059045-0.78185i,0.68452-0.10254i,0.3854+0.48636i,-0.91666-0.22965i,-0.31858+0.28624i
0.62964+0.10597i,0.11818-0.91179i,0.61492+0.54163i,0.90719-0.33106i,-0.62985-0.64205i,-0.329+0.89333i,0.76911+0.60672i,0.93705-0.23306i,0.83698-0.44015i,0.47494-0.83688i,0.69078-0.17958i,-0.66128-0.67306i,0.28122+0.91853i,0.77692+0.52676i,0.77093+0.48559i,0.70253-0.16599i,1,0.55286+0.76884i,0.63278-0.29361i,0.53938+0.41936i,0.67193+0.25894i,0.48624-0.73833i,-0.20289-0.6126i,-0.20879+0.91609i,0.44471+0.7954i,0.014586+0.98032i,-0.29922-0.92053i,-0.6612-0.30504i,0.91323+0.0017393i,0.81297+0.32927i,0.53715-0.80501i,-0.18309-0.34695i,-0.12065+0.96529i,-0.28439+0.75381i,0.95527+0.012859i,0.40192+0.85315i,0.55911+0.62598i,0.94268-0.09i,0.82799-0.064031i,0.43239-0.64728i,0.9184-0.12929i,0.28592-0.86347i,0.93615-0.11204i,0.87624-0.43022i,0.85689+0.31484i,0.15031-0.9348i,-0.0082874-0.93687i,0.93031-0.0070402i,0.8265+0.5401i,-0.88232-0.11477i,-0.47212+0.80492i
0.65013-0.53731i,-0.74463-0.65896i,0.92797-0.2402i,0.25548-0.9635i,-0.98229+0.12885i,0.40901+0.72508i,0.84807-0.20831i,0.42231-0.85376i,0.21673-0.83812i,-0.45109-0.87991i,0.35188-0.82778i,-0.97566+0.18876i,0.92192+0.3575i,0.94082-0.33736i,0.92914-0.35152i,0.22307-0.41278i,0.55286-0.76884i,1,0.10763-0.87845i,0.39142-0.13277i,0.73213-0.52706i,-0.28331-0.93139i,-0.33825-0.19867i,0.6653+0.74611i,0.97905+0.14984i,0.70673+0.56192i,-0.80651-0.32434i,-0.54273+0.1271i,0.62298-0.76038i,0.84775-0.49541i,-0.26993-0.92002i,-0.13784-0.23646i,0.69707+0.69764i,0.28965+0.49897i,0.53627-0.82225i,0.85107+0.26602i,0.62348-0.032314i,0.50862-0.86084i,0.52779-0.80546i,-0.32525-0.88065i,0.52466-0.80767i,-0.42948-0.80675i,0.49424-0.86841i,0.083972-0.90911i,0.84447-0.51012i,-0.55408-0.69596i,-0.65249-0.59746i,0.62188-0.68568i,0.89435-0.38277i,-0.55+0.4706i,0.4382+0.89094i
0.58083+0.76035i,0.50223-0.7744i,0.35145+0.91561i,0.8545+0.088941i,-0.18667-0.90353i,-0.40678+0.25877i,0.20966+0.50515i,0.65802+0.31396i,0.53572+0.165i,0.67329-0.53805i,0.9117+0.36101i,-0.32273-0.83438i,-0.24793+0.78728i,0.38953+0.80286i,0.38524+0.82622i,0.011894-0.017602i,0.63278+0.29361i,0.10763+0.87845i,1,0.14332-0.094087i,0.66508+0.74502i,0.85422-0.26607i,0.047972+0.10012i,-0.58926+0.67571i,-0.087218+0.8962i,-0.33911+0.49719i,0.17145-0.51481i,0.13495-0.22567i,0.69046+0.53837i,0.51119+0.77824i,0.70583-0.22607i,0.36174+0.26818i,-0.52162+0.61211i,-0.076635+0.12011i,0.81209+0.29986i,-0.22176+0.58116i,0.082131+0.18079i,0.8059+0.35959i,0.82059+0.48915i,0.89772-0.40052i,0.6675+0.45137i,0.66596-0.27521i,0.80815+0.35752i,0.68649-0.17038i,0.4857+0.74108i,0.498-0.3559i,0.4493-0.42053i,0.49827+0.51463i,0.46304+0.64106i,-0.20776-0.25074i,-0.7324+0.53624i
-0.1599-0.065662i,-0.10777-0.3464i,0.1454+0.099488i,0.29142-0.37885i,-0.29736-0.01307i,0.3996+0.71467i,0.7892-0.079749i,0.22027-0.54921i,0.085348-0.74145i,0.035909-0.50086i,-0.038395-0.00067264i,-0.4079-0.15726i,0.43511+0.20197i,0.38878-0.023853i,0.31851-0.063698i,0.49939-0.85236i,0.53938-0.41936i,0.39142+0.13277i,0.14332+0.094087i,1,0.037751+0.12057i,-0.1543-0.27805i,-0.91789-0.32869i,0.1403+0.36894i,0.32854+0.068043i,0.55631+0.4802i,-0.71751-0.30243i,-0.71507+0.55698i,0.20536-0.3072i,0.22891-0.11737i,-0.19344-0.54709i,-0.8452+0.18966i,0.32629+0.40265i,0.39113+0.89318i,0.47848-0.18208i,0.68483+0.07527i,0.95966+0.069894i,0.30308-0.27969i,0.090198-0.14329i,0.017393-0.075455i,0.16829-0.44448i,-0.43048-0.37943i,0.27642-0.29095i,0.44815-0.57109i,0.29621-0.19561i,-0.52281-0.46565i,-0.59976-0.34632i,0.26426-0.52306i,0.6008+0.035946i,-0.6519+0.61589i,-0.055281+0.409i
0.96208+0.061389i,-0.23197-0.90556i,0.92148+0.35539i,0.66058-0.57464i,-0.80862-0.47799i,-0.10751+0.50864i,0.53483+0.21808i,0.70653-0.28208i,0.52052-0.29869i,0.069985-0.87133i,0.88051-0.4477i,-0.84158-0.33671i,0.42302+0.73714i,0.87131+0.26203i,0.88714+0.27681i,0.043965-0.0066212i,0.67193-0.25894i,0.73213+0.52706i,0.66508-0.74502i,0.037751-0.12057i,1,0.3821-0.83267i,0.11215-0.019638i,0.098767+0.90713i,0.61779+0.68173i,0.13113+0.62176i,-0.26742-0.51301i,-0.11711-0.28117i,0.88492-0.15425i,0.93666+0.14468i,0.32614-0.69958i,0.42325-0.13344i,0.096741+0.82347i,-0.00053441+0.16915i,0.7837-0.38987i,0.29479+0.59066i,0.19995+0.10801i,0.82721-0.35538i,0.92503-0.28884i,0.3019-0.944i,0.81045-0.1987i,0.251-0.71212i,0.82737-0.35994i,0.36466-0.61588i,0.89644+0.14143i,0.081153-0.64522i,-0.0070601-0.65403i,0.75027-0.02513i,0.79823+0.10999i,-0.36705-0.035764i,-0.10647+0.9125i
0.42286+0.81871i,0.80688-0.52336i,0.021659+0.95558i,0.80689+0.50859i,0.14729-0.98049i,-0.80249+0.049391i,-0.14939+0.80692i,0.64673+0.69857i,0.67534+0.54498i,0.91361-0.16573i,0.77034+0.54934i,0.085578-0.94159i,-0.62772+0.75133i,0.050059+0.97885i,0.075276+0.9887i,0.14143+0.41638i,0.48624+0.73833i,-0.28331+0.93139i,0.85422+0.26607i,-0.1543+0.27805i,0.3821+0.83267i,1,0.41361-0.095706i,-0.88088+0.41373i,-0.42798+0.89894i,-0.77006+0.41247i,0.60998-0.57891i,0.21998-0.5855i,0.546+0.83512i,0.24985+0.96245i,0.95305+0.07112i,0.47003+0.0012126i,-0.87115+0.42227i,-0.51739-0.055951i,0.59206+0.69475i,-0.5881+0.68796i,-0.2899+0.48342i,0.65823+0.72122i,0.66092+0.73267i,0.95356-0.12056i,0.60306+0.77898i,0.94653-0.11481i,0.67283+0.71455i,0.7297+0.33728i,0.24027+0.96811i,0.86753-0.23516i,0.82283-0.36983i,0.42611+0.85193i,0.072893+0.898i,-0.13155-0.69128i,-0.93178+0.17155i
0.34793+0.13311i,0.286+0.088682i,-0.039124+0.13473i,0.051682+0.42733i,0.18797-0.27835i,-0.70472-0.44927i,-0.63857+0.45418i,0.15129+0.62362i,0.31151+0.73197i,0.25773+0.32632i,0.25677+0.0079856i,0.31868-0.15843i,-0.48704+0.15159i,-0.2233+0.31136i,-0.14222+0.32911i,-0.16426+0.97809i,-0.20289+0.6126i,-0.33825+0.19867i,0.047972-0.10012i,-0.91789+0.32869i,0.11215+0.019638i,0.41361+0.095706i,1,-0.34981-0.11423i,-0.2969+0.25326i,-0.73894-0.12458i,0.78984-0.094092i,0.49002-0.83871i,0.099807+0.43667i,-0.014203+0.32934i,0.51719+0.35339i,0.82442-0.44604i,-0.52661-0.097455i,-0.69777-0.67142i,-0.19115+0.35714i,-0.68443+0.31416i,-0.9009+0.31177i,0.011624+0.39972i,0.17485+0.22203i,0.18015-0.065755i,0.17349+0.53544i,0.66897+0.10225i,0.041152+0.4002i,-0.079972+0.61905i,-0.057516+0.42076i,0.74544+0.14353i,0.76067-0.0075251i,0.078394+0.66824i,-0.43886+0.29119i,0.33347-0.85559i,-0.21949-0.2433i
0.043167-0.85072i,-0.98965+0.11824i,0.44354-0.85741i,-0.55003-0.82985i,-0.56095+0.81836i,0.79939+0.17229i,0.39942-0.76261i,-0.35082-0.87702i,-0.47223-0.7096i,-0.95772-0.24507i,-0.38006-0.82423i,-0.50685+0.8561i,0.87783-0.4468i,0.37507-0.92631i,0.3589-0.92712i,-0.15872-0.41784i,-0.20879-0.91609i,0.6653-0.74611i,-0.58926-0.67571i,0.1403-0.36894i,0.098767-0.90713i,-0.88088-0.41373i,-0.34981+0.11423i,1,0.76571-0.62821i,0.87815-0.1528i,-0.76632+0.38157i,-0.26189+0.46809i,-0.14805-0.97027i,0.19915-0.96353i,-0.85861-0.40975i,-0.25138-0.073448i,0.98006-0.054877i,0.54716+0.10385i,-0.26171-0.94671i,0.75682-0.44908i,0.37263-0.47687i,-0.3035-0.95209i,-0.24555-0.93533i,-0.87847-0.35078i,-0.24717-0.92576i,-0.87819-0.22122i,-0.31807-0.94653i,-0.62679-0.65767i,0.1853-0.96812i,-0.87613-0.052063i,-0.86876+0.084154i,-0.091423-0.91258i,0.30342-0.92089i,-0.012252+0.70548i,0.959+0.26425i
0.5679-0.69657i,-0.83333-0.52002i,0.8728-0.41349i,0.10827-0.97087i,-0.95651+0.2857i,0.44024+0.68164i,0.79719-0.2639i,0.32741-0.89628i,0.15556-0.85059i,-0.56346-0.77592i,0.19224-0.91638i,-0.91212+0.33513i,0.95985+0.2321i,0.87401-0.4741i,0.86806-0.49467i,0.24633-0.35537i,0.44471-0.7954i,0.97905-0.14984i,-0.087218-0.8962i,0.32854-0.068043i,0.61779-0.68173i,-0.42798-0.89894i,-0.2969-0.25326i,0.76571+0.62821i,1,0.73705+0.48879i,-0.8096-0.25853i,-0.57618+0.11081i,0.51526-0.85421i,0.76807-0.63509i,-0.37134-0.88449i,-0.17957-0.34311i,0.77549+0.59827i,0.24801+0.46748i,0.38517-0.86508i,0.8775+0.19516i,0.57577-0.021596i,0.3709-0.92009i,0.39059-0.90443i,-0.49701-0.82254i,0.4275-0.88206i,-0.5249-0.77896i,0.35754-0.92828i,-0.033443-0.8503i,0.77034-0.63629i,-0.61265-0.65127i,-0.70681-0.54771i,0.55811-0.76056i,0.80013-0.48251i,-0.52567+0.46756i,0.56677+0.79075i
-0.038286-0.62264i,-0.85334-0.062152i,0.42826-0.61104i,-0.34087-0.85246i,-0.56384+0.6507i,0.91554+0.3761i,0.64362-0.75734i,-0.26065-0.9448i,-0.45386-0.8808i,-0.79174-0.42883i,-0.28315-0.60714i,-0.60425+0.63842i,0.89232-0.31561i,0.46161-0.76935i,0.40995-0.77323i,-0.066243-0.7966i,0.014586-0.98032i,0.70673-0.56192i,-0.33911-0.49719i,0.55631-0.4802i,0.13113-0.62176i,-0.77006-0.41247i,-0.73894+0.12458i,0.87815+0.1528i,0.73705-0.48879i,1,-0.95606+0.28404i,-0.40343+0.73981i,-0.065102-0.89889i,0.24144-0.80801i,-0.82778-0.52097i,-0.52147+0.20386i,0.9545+0.087854i,0.76442+0.40259i,-0.001166-0.88514i,0.88785-0.42852i,0.72636-0.51605i,-0.13073-0.8965i,-0.15456-0.77744i,-0.65014-0.31169i,-0.18446-0.92126i,-0.91606-0.25749i,-0.15584-0.89207i,-0.37107-0.84554i,0.24487-0.86073i,-0.97688-0.15169i,-0.98307+0.018408i,-0.043473-0.96404i,0.51585-0.78455i,-0.18282+0.93239i,0.76437+0.40609i
-0.09427+0.57284i,0.7618+0.2923i,-0.54233+0.43638i,0.075322+0.8843i,0.68899-0.44982i,-0.77626-0.62646i,-0.83777+0.53796i,-0.0099977+0.96618i,0.19294+0.97435i,0.60584+0.62304i,0.11534+0.60973i,0.73454-0.41425i,-0.91981+0.053119i,-0.63496+0.58419i,-0.58199+0.60383i,-0.17829+0.82127i,-0.29922+0.92053i,-0.80651+0.32434i,0.17145+0.51481i,-0.71751+0.30243i,-0.26742+0.51301i,0.60998+0.57891i,0.78984+0.094092i,-0.76632-0.38157i,-0.8096+0.25853i,-0.95606-0.28404i,1,0.60934-0.62942i,-0.17338+0.85332i,-0.42955+0.67992i,0.64121+0.71823i,0.60446-0.083096i,-0.8699-0.34439i,-0.63441-0.63391i,-0.257+0.81345i,-0.96863+0.16953i,-0.874+0.28708i,-0.12462+0.8639i,-0.053006+0.74769i,0.50727+0.43942i,-0.067421+0.9159i,0.80683+0.48444i,-0.098222+0.86695i,0.087755+0.90621i,-0.45195+0.73487i,0.8962+0.41294i,0.94948+0.24914i,-0.21368+0.92986i,-0.70994+0.57931i,0.45005-0.8596i,-0.58433-0.5865i
-0.095826+0.51414i,0.27127+0.37897i,-0.33875+0.14569i,-0.32322+0.46696i,0.53517-0.057103i,-0.063457-0.90069i,-0.81583-0.22994i,-0.4929+0.60929i,-0.46818+0.76374i,0.0094843+0.52462i,0.064642+0.44231i,0.48307+0.081744i,-0.56839-0.36087i,-0.55095+0.090257i,-0.5297+0.16583i,-0.88614+0.36812i,-0.6612+0.30504i,-0.54273-0.1271i,0.13495+0.22567i,-0.71507-0.55698i,-0.11711+0.28117i,0.21998+0.5855i,0.49002+0.83871i,-0.26189-0.46809i,-0.57618-0.11081i,-0.40343-0.73981i,0.60934+0.62942i,1,-0.41753+0.48498i,-0.44939+0.30007i,0.046958+0.76884i,0.73665+0.54453i,-0.34935-0.59097i,0.16538-0.93426i,-0.44104+0.22656i,-0.75392-0.43983i,-0.75938-0.55853i,-0.38659+0.41577i,-0.18678+0.46638i,0.26659+0.31684i,-0.44119+0.58847i,0.34238+0.75445i,-0.3713+0.44084i,-0.49187+0.40955i,-0.53885+0.30413i,0.36201+0.79654i,0.50836+0.71832i,-0.61915+0.5397i,-0.60432-0.084866i,0.93011-0.2198i,-0.059554-0.46464i
0.88877+0.095751i,0.019837-0.96776i,0.79492+0.51636i,0.88508-0.39291i,-0.7349-0.6663i,-0.39491+0.73675i,0.62682+0.58153i,0.95226-0.17167i,0.84015-0.29529i,0.38271-0.86428i,0.86596-0.32647i,-0.73988-0.6073i,0.28874+0.94742i,0.84857+0.50533i,0.86708+0.48561i,0.47293+0.073374i,0.91323-0.0017393i,0.62298+0.76038i,0.69046-0.53837i,0.20536+0.3072i,0.88492+0.15425i,0.546-0.83512i,0.099807-0.43667i,-0.14805+0.97027i,0.51526+0.85421i,-0.065102+0.89889i,-0.17338-0.85332i,-0.41753-0.48498i,1,0.93721+0.32326i,0.58354-0.77634i,0.19883-0.39421i,-0.12491+0.97468i,-0.3302+0.45848i,0.92487-0.098262i,0.27862+0.87979i,0.29339+0.53316i,0.9743-0.14896i,0.96747-0.14245i,0.42757-0.84539i,0.9873-0.086982i,0.40876-0.86916i,0.97551-0.16599i,0.71924-0.43164i,0.94316+0.33114i,0.26432-0.87909i,0.12194-0.91115i,0.95813+0.094611i,0.80714+0.45257i,-0.69372-0.25156i,-0.38645+0.87581i
0.91363-0.16638i,-0.32483-0.92547i,0.95344+0.23096i,0.68254-0.68023i,-0.92068-0.38649i,-0.09714+0.75528i,0.73957+0.28475i,0.80463-0.46194i,0.64068-0.51799i,0.038237-0.94562i,0.75459-0.59612i,-0.91603-0.3027i,0.5823+0.77737i,0.97037+0.18245i,0.98266+0.16838i,0.3522-0.077346i,0.81297-0.32927i,0.84775+0.49541i,0.51119-0.77824i,0.22891+0.11737i,0.93666-0.14468i,0.24985-0.96245i,-0.014203-0.32934i,0.19915+0.96353i,0.76807+0.63509i,0.24144+0.80801i,-0.42955-0.67992i,-0.44939-0.30007i,0.93721-0.32326i,1,0.27623-0.89204i,0.15461-0.36561i,0.21399+0.93557i,-0.10027+0.44727i,0.82657-0.43842i,0.51713+0.69281i,0.39985+0.31242i,0.8602-0.47616i,0.88748-0.45178i,0.14134-0.97007i,0.88287-0.39077i,0.11104-0.91139i,0.85651-0.48936i,0.47147-0.67024i,0.99408+0.0034586i,-0.0387-0.85745i,-0.16983-0.84289i,0.89582-0.20763i,0.90424+0.11362i,-0.6452+0.0075411i,-0.047916+0.96725i
0.43119+0.63986i,0.781-0.4923i,0.020912+0.85527i,0.8079+0.51572i,0.10801-0.93645i,-0.93114+0.14644i,-0.12583+0.94284i,0.73568+0.67698i,0.82122+0.51739i,0.92468-0.13562i,0.68859+0.42501i,0.10845-0.92303i,-0.59757+0.78915i,0.065612+0.95644i,0.10488+0.9455i,0.36042+0.56417i,0.53715+0.80501i,-0.26993+0.92002i,0.70583+0.22607i,-0.19344+0.54709i,0.32614+0.69958i,0.95305-0.07112i,0.51719-0.35339i,-0.85861+0.40975i,-0.37134+0.88449i,-0.82778+0.52097i,0.64121-0.71823i,0.046958-0.76884i,0.58354+0.77634i,0.27623+0.89204i,1,0.40826-0.28902i,-0.87374+0.47025i,-0.74454+0.027544i,0.55888+0.72702i,-0.5466+0.81766i,-0.31862+0.71206i,0.65918+0.70102i,0.63654+0.63648i,0.83403-0.13557i,0.67408+0.72454i,0.95291-0.24304i,0.67677+0.68744i,0.78041+0.43367i,0.28691+0.92338i,0.91252-0.36422i,0.83778-0.50972i,0.54222+0.82982i,0.047918+0.94561i,-0.28177-0.82902i,-0.91087+0.14235i
0.54047+0.34595i,0.16677-0.13043i,0.20212+0.2733i,0.1167+0.20556i,0.025762-0.3542i,-0.42449-0.49851i,-0.53401+0.18349i,0.10334+0.50766i,0.11795+0.6456i,0.14035+0.075749i,0.53127+0.026527i,0.053956-0.15558i,-0.35425+0.1845i,-0.031892+0.29435i,0.028247+0.35052i,-0.54869+0.6949i,-0.18309+0.34695i,-0.13784+0.23646i,0.36174-0.26818i,-0.8452-0.18966i,0.42325+0.13344i,0.47003-0.0012126i,0.82442+0.44604i,-0.25138+0.073448i,-0.17957+0.34311i,-0.52147-0.20386i,0.60446+0.083096i,0.73665-0.54453i,0.19883+0.39421i,0.15461+0.36561i,0.40826+0.28902i,1,-0.39255-0.021011i,-0.26021-0.77919i,-0.012788+0.11434i,-0.6156+0.16504i,-0.78411-0.10569i,0.13995+0.25284i,0.37622+0.21566i,0.33875-0.27557i,0.19008+0.48413i,0.61414+0.15014i,0.16327+0.26481i,-0.17092+0.26302i,0.066319+0.41419i,0.59277+0.22801i,0.64221+0.10725i,0.023834+0.60159i,-0.20681+0.12528i,0.51865-0.56007i,-0.16266+0.018074i
-0.0046236-0.79613i,-0.96137+0.057683i,0.43844-0.79129i,-0.4845-0.85898i,-0.57348+0.78224i,0.86692+0.27142i,0.51657-0.77557i,-0.32364-0.9349i,-0.47289-0.80837i,-0.91577-0.31994i,-0.37024-0.76101i,-0.55312+0.79439i,0.91079-0.41004i,0.41544-0.89338i,0.38405-0.89786i,-0.10172-0.58623i,-0.12065-0.96529i,0.69707-0.69764i,-0.52162-0.61211i,0.32629-0.40265i,0.096741-0.82347i,-0.87115-0.42227i,-0.52661+0.097455i,0.98006+0.054877i,0.77549-0.59827i,0.9545-0.087854i,-0.8699+0.34439i,-0.34935+0.59097i,-0.12491-0.97468i,0.21399-0.93557i,-0.87374-0.47025i,-0.39255+0.021011i,1,0.64006+0.24655i,-0.16868-0.94233i,0.84068-0.45059i,0.53736-0.4893i,-0.24829-0.95625i,-0.2288-0.90174i,-0.82226-0.33317i,-0.23201-0.95747i,-0.92759-0.2474i,-0.26777-0.95163i,-0.53392-0.74533i,0.20997-0.95921i,-0.94728-0.10187i,-0.94743+0.053106i,-0.072291-0.96809i,0.3946-0.88788i,-0.098445+0.81737i,0.90799+0.32056i
-0.23491-0.069549i,-0.4963+0.10848i,0.10124-0.30484i,-0.40875-0.47184i,-0.12377+0.47232i,0.91902-0.10487i,0.2318-0.87111i,-0.5435-0.52405i,-0.75301-0.44626i,-0.60681-0.14591i,-0.20979-0.073105i,-0.26961+0.50009i,0.4479-0.4783i,0.080816-0.55479i,0.016283-0.51291i,-0.56606-0.81387i,-0.28439-0.75381i,0.28965-0.49897i,-0.076635-0.12011i,0.39113-0.89318i,-0.00053441-0.16915i,-0.51739+0.055951i,-0.69777+0.67142i,0.54716-0.10385i,0.24801-0.46748i,0.76442-0.40259i,-0.63441+0.63391i,0.16538+0.93426i,-0.3302-0.45848i,-0.10027-0.44727i,-0.74454-0.027544i,-0.26021+0.77919i,0.64006-0.24655i,1,-0.13428-0.60407i,0.427-0.71425i,0.45939-0.88625i,-0.29465-0.49919i,-0.26063-0.27676i,-0.27363+0.01474i,-0.46837-0.46311i,-0.68551+0.27171i,-0.31681-0.47934i,-0.48713-0.63342i,-0.13821-0.53278i,-0.76818+0.34202i,-0.68342+0.47875i,-0.45933-0.593i,0.2043-0.6883i,0.32168+0.91767i,0.52811+0.12657i
0.7019+0.29781i,0.16186-0.97161i,0.65295+0.66838i,0.93851-0.31873i,-0.60715-0.73435i,-0.28117+0.76977i,0.69951+0.52879i,0.89484-0.1579i,0.74751-0.34709i,0.492-0.86925i,0.83723-0.077743i,-0.68701-0.72047i,0.21885+0.92809i,0.77588+0.59147i,0.76557+0.57356i,0.46815-0.20599i,0.95527-0.012859i,0.53627+0.82225i,0.81209-0.29986i,0.47848+0.18208i,0.7837+0.38987i,0.59206-0.69475i,-0.19115-0.35714i,-0.26171+0.94671i,0.38517+0.86508i,-0.001166+0.88514i,-0.257-0.81345i,-0.44104-0.22656i,0.92487+0.098262i,0.82657+0.43842i,0.55888-0.72702i,-0.012788-0.11434i,-0.16868+0.94233i,-0.13428+0.60407i,1,0.30035+0.78318i,0.49766+0.43646i,0.97776-0.044555i,0.91082+0.040097i,0.58087-0.68194i,0.90135-0.027861i,0.36145-0.7565i,0.9715-0.059845i,0.83046-0.48637i,0.84376+0.40847i,0.18864-0.81889i,0.057762-0.82684i,0.85592+0.084606i,0.83833+0.52647i,-0.71209-0.0719i,-0.51828+0.84747i
0.17368-0.6861i,-0.7659-0.34143i,0.59729-0.46119i,-0.003137-0.89374i,-0.76451+0.42003i,0.63328+0.74149i,0.88583-0.38112i,0.15142-0.97548i,-0.014553-0.99629i,-0.55681-0.65757i,-0.10156-0.71792i,-0.7632+0.3726i,0.94686+0.051657i,0.7025-0.54934i,0.66285-0.58514i,0.37004-0.68579i,0.40192-0.85315i,0.85107-0.26602i,-0.22176-0.58116i,0.68483-0.07527i,0.29479-0.59066i,-0.5881-0.68796i,-0.68443-0.31416i,0.75682+0.44908i,0.8775-0.19516i,0.88785+0.42852i,-0.96863-0.16953i,-0.75392+0.43983i,0.27862-0.87979i,0.51713-0.69281i,-0.5466-0.81766i,-0.6156-0.16504i,0.84068+0.45059i,0.427+0.71425i,0.30035-0.78318i,1,0.85409-0.071778i,0.20082-0.87449i,0.11325-0.81654i,-0.55156-0.51239i,0.19818-0.94406i,-0.75145-0.63866i,0.17737-0.88386i,0.0058591-0.85133i,0.55385-0.72669i,-0.82215-0.56892i,-0.90759-0.41945i,0.3718-0.91841i,0.74118-0.49819i,-0.60388+0.7184i,0.55894+0.62409i
0.0060102-0.26409i,-0.36044-0.42597i,0.37209-0.059532i,0.24491-0.62302i,-0.5272+0.10602i,0.51952+0.78842i,0.90405-0.19741i,0.24088-0.75124i,0.067318-0.8949i,-0.17073-0.64599i,0.00068224-0.26751i,-0.61518-0.0010046i,0.66768+0.20093i,0.57667-0.19428i,0.51188-0.2316i,0.45911-0.86807i,0.55911-0.62598i,0.62348+0.032314i,0.082131-0.18079i,0.95966-0.069894i,0.19995-0.10801i,-0.2899-0.48342i,-0.9009-0.31177i,0.37263+0.47687i,0.57577+0.021596i,0.72636+0.51605i,-0.874-0.28708i,-0.75938+0.55853i,0.29339-0.53316i,0.39985-0.31242i,-0.31862-0.71206i,-0.78411+0.10569i,0.53736+0.4893i,0.45939+0.88625i,0.49766-0.43646i,0.85409+0.071778i,1,0.3361-0.52909i,0.16348-0.39777i,-0.15059-0.29154i,0.22947-0.65651i,-0.55867-0.52267i,0.30847-0.53976i,0.33451-0.75824i,0.45547-0.38349i,-0.66466-0.5546i,-0.75097-0.41587i,0.34977-0.69674i,0.74146-0.15219i,-0.67923+0.70851i,0.15133+0.5714i
0.79852+0.27964i,0.1872-0.97511i,0.68099+0.67271i,0.95902-0.26889i,-0.61266-0.7796i,-0.42498+0.72036i,0.60671+0.6308i,0.95383-0.068054i,0.83857-0.23559i,0.52804-0.83347i,0.89169-0.12508i,-0.65746-0.74264i,0.16039+0.97772i,0.76944+0.63822i,0.77694+0.62053i,0.47328-0.0045504i,0.94268+0.09i,0.50862+0.86084i,0.8059-0.35959i,0.30308+0.27969i,0.82721+0.35538i,0.65823-0.72122i,0.011624-0.39972i,-0.3035+0.95209i,0.3709+0.92009i,-0.13073+0.8965i,-0.12462-0.8639i,-0.38659-0.41577i,0.9743+0.14896i,0.8602+0.47616i,0.65918-0.70102i,0.13995-0.25284i,-0.24829+0.95625i,-0.29465+0.49919i,0.97776+0.044555i,0.20082+0.87449i,0.3361+0.52909i,1,0.96333+0.040647i,0.58846-0.73144i,0.96638+0.041525i,0.48072-0.78454i,0.99955-0.016423i,0.82445-0.38364i,0.87125+0.46758i,0.32372-0.8344i,0.18804-0.87049i,0.91161+0.18992i,0.78108+0.57685i,-0.68645-0.24501i,-0.54276+0.829i
0.91391+0.28405i,0.11311-0.96219i,0.75915+0.63242i,0.88941-0.30095i,-0.64208-0.75402i,-0.4123+0.56944i,0.48607+0.55019i,0.89296-0.030269i,0.76494-0.13507i,0.43301-0.81349i,0.9635-0.19282i,-0.67922-0.65874i,0.15843+0.93255i,0.77276+0.58722i,0.79219+0.58746i,0.26544+0.11193i,0.82799+0.064031i,0.52779+0.80546i,0.82059-0.48915i,0.090198+0.14329i,0.92503+0.28884i,0.66092-0.73267i,0.17485-0.22203i,-0.24555+0.93533i,0.39059+0.90443i,-0.15456+0.77744i,-0.053006-0.74769i,-0.18678-0.46638i,0.96747+0.14245i,0.88748+0.45178i,0.63654-0.63648i,0.37622-0.21566i,-0.2288+0.90174i,-0.26063+0.27676i,0.91082-0.040097i,0.11325+0.81654i,0.16348+0.39777i,0.96333-0.040647i,1,0.56858-0.81435i,0.94199+0.06737i,0.52183-0.72453i,0.96698-0.051796i,0.6694-0.38741i,0.87079+0.45259i,0.3607-0.73242i,0.24779-0.78185i,0.85797+0.23846i,0.73473+0.47571i,-0.50653-0.28458i,-0.45685+0.83596i
0.26744+0.93228i,0.82965-0.47734i,-0.072171+0.9918i,0.75411+0.51325i,0.23472-0.944i,-0.61843+0.010459i,-0.11974+0.64903i,0.51041+0.66251i,0.49727+0.49039i,0.88843-0.15034i,0.70919+0.69617i,0.11279-0.92367i,-0.63336+0.64773i,-0.01602+0.94685i,-0.01435+0.96554i,0.031483+0.17194i,0.43239+0.64728i,-0.32525+0.88065i,0.89772+0.40052i,0.017393+0.075455i,0.3019+0.944i,0.95356+0.12056i,0.18015+0.065755i,-0.87847+0.35078i,-0.49701+0.82254i,-0.65014+0.31169i,0.50727-0.43942i,0.26659-0.31684i,0.42757+0.84539i,0.14134+0.97007i,0.83403+0.13557i,0.33875+0.27557i,-0.82226+0.33317i,-0.27363-0.01474i,0.58087+0.68194i,-0.55156+0.51239i,-0.15059+0.29154i,0.58846+0.73144i,0.56858+0.81435i,1,0.46119+0.77248i,0.83528+0.023176i,0.59666+0.72933i,0.69786+0.25105i,0.13044+0.94444i,0.73468-0.11551i,0.71445-0.22151i,0.27215+0.78583i,0.078158+0.83903i,-0.057901-0.47953i,-0.92999+0.13708i
0.84567+0.11705i,0.12232-0.92599i,0.70755+0.55161i,0.90969-0.2778i,-0.65356-0.71252i,-0.51939+0.72541i,0.56489+0.69754i,0.98603-0.073609i,0.9155-0.21417i,0.48042-0.78634i,0.83692-0.26654i,-0.63992-0.67152i,0.18818+0.97175i,0.7743+0.57999i,0.7992+0.55269i,0.56028+0.17428i,0.9184+0.12929i,0.52466+0.80767i,0.6675-0.45137i,0.16829+0.44448i,0.81045+0.1987i,0.60306-0.77898i,0.17349-0.53544i,-0.24717+0.92576i,0.4275+0.88206i,-0.18446+0.92126i,-0.067421-0.9159i,-0.44119-0.58847i,0.9873+0.086982i,0.88287+0.39077i,0.67408-0.72454i,0.19008-0.48413i,-0.23201+0.95747i,-0.46837+0.46311i,0.90135+0.027861i,0.19818+0.94406i,0.22947+0.65651i,0.96638-0.041525i,0.94199-0.06737i,0.46119-0.77248i,1,0.49215-0.85722i,0.9703-0.061261i,0.78111-0.2994i,0.89864+0.40885i,0.3693-0.88695i,0.22013-0.93714i,0.97283+0.18446i,0.72759+0.55759i,-0.72406-0.3745i,-0.4713+0.79509i
0.37023+0.72538i,0.80847-0.32159i,-0.094053+0.81848i,0.63957+0.6363i,0.27094-0.87679i,-0.91325-0.14655i,-0.38671+0.82647i,0.53559+0.82771i,0.63596+0.73095i,0.86175+0.057775i,0.64193+0.51385i,0.26798-0.82292i,-0.73811+0.61809i,-0.12095+0.91115i,-0.074134+0.92187i,0.083772+0.68112i,0.28592+0.86347i,-0.42948+0.80675i,0.66596+0.27521i,-0.43048+0.37943i,0.251+0.71212i,0.94653+0.11481i,0.66897-0.10225i,-0.87819+0.22122i,-0.5249+0.77896i,-0.91606+0.25749i,0.80683-0.48444i,0.34238-0.75445i,0.40876+0.86916i,0.11104+0.91139i,0.95291+0.24304i,0.61414-0.15014i,-0.92759+0.2474i,-0.68551-0.27171i,0.36145+0.7565i,-0.75145+0.63866i,-0.55867+0.52267i,0.48072+0.78454i,0.52183+0.72453i,0.83528-0.023176i,0.49215+0.85722i,1,0.50287+0.77885i,0.5679+0.56143i,0.095202+0.9477i,0.97789-0.097968i,0.95124-0.26168i,0.32006+0.94591i,-0.16492+0.85764i,0.019238-0.87372i,-0.85863-0.030921i
0.80569+0.28699i,0.20026-0.9708i,0.67555+0.67939i,0.96122-0.25167i,-0.60279-0.78986i,-0.44817+0.70561i,0.58552+0.64647i,0.95786-0.045826i,0.84815-0.211i,0.53938-0.82093i,0.89837-0.12007i,-0.64405-0.75004i,0.14165+0.98209i,0.75923+0.65045i,0.76906+0.63323i,0.46925+0.024969i,0.93615+0.11204i,0.49424+0.86841i,0.80815-0.35752i,0.27642+0.29095i,0.82737+0.35994i,0.67283-0.71455i,0.041152-0.4002i,-0.31807+0.94653i,0.35754+0.92828i,-0.15584+0.89207i,-0.098222-0.86695i,-0.3713-0.44084i,0.97551+0.16599i,0.85651+0.48936i,0.67677-0.68744i,0.16327-0.26481i,-0.26777+0.95163i,-0.31681+0.47934i,0.9715+0.059845i,0.17737+0.88386i,0.30847+0.53976i,0.99955+0.016423i,0.96698+0.051796i,0.59666-0.72933i,0.9703+0.061261i,0.50287-0.77885i,1,0.82404-0.36165i,0.86651+0.48339i,0.34847-0.82847i,0.2134-0.86941i,0.91232+0.2129i,0.76528+0.58889i,-0.67605-0.27224i,-0.55294+0.81861i
0.35458+0.43403i,0.56788-0.70232i,0.18838+0.78025i,0.92967+0.15603i,-0.18086-0.82995i,-0.60835+0.65818i,0.44347+0.83143i,0.8649+0.19998i,0.86152-0.060677i,0.8224-0.49217i,0.60494+0.27057i,-0.22612-0.90749i,-0.18787+0.87993i,0.38164+0.81441i,0.37847+0.77252i,0.71763+0.0097382i,0.87624+0.43022i,0.083972+0.90911i,0.68649+0.17038i,0.44815+0.57109i,0.36466+0.61588i,0.7297-0.33728i,-0.079972-0.61905i,-0.62679+0.65767i,-0.033443+0.8503i,-0.37107+0.84554i,0.087755-0.90621i,-0.49187-0.40955i,0.71924+0.43164i,0.47147+0.67024i,0.78041-0.43367i,-0.17092-0.26302i,-0.53392+0.74533i,-0.48713+0.63342i,0.83046+0.48637i,0.0058591+0.85133i,0.33451+0.75824i,0.82445+0.38364i,0.6694+0.38741i,0.69786-0.25105i,0.78111+0.2994i,0.5679-0.56143i,0.82404+0.36165i,1,0.52791+0.65862i,0.47733-0.71344i,0.34489-0.76821i,0.74272+0.3688i,0.4758+0.85932i,-0.74474-0.38333i,-0.81229+0.44429i
0.87529-0.19257i,-0.30587-0.92507i,0.92775+0.22934i,0.70408-0.67066i,-0.9168-0.38693i,-0.11488+0.81836i,0.784+0.32633i,0.83466-0.47979i,0.68182-0.55721i,0.068736-0.94882i,0.71858-0.59086i,-0.90685-0.32592i,0.58905+0.79548i,0.97175+0.19394i,0.98171+0.17124i,0.44885-0.099562i,0.85689-0.31484i,0.84447+0.51012i,0.4857-0.74108i,0.29621+0.19561i,0.89644-0.14143i,0.24027-0.96811i,-0.057516-0.42076i,0.1853+0.96812i,0.77034+0.63629i,0.24487+0.86073i,-0.45195-0.73487i,-0.53885-0.30413i,0.94316-0.33114i,0.99408-0.0034586i,0.28691-0.92338i,0.066319-0.41419i,0.20997+0.95921i,-0.13821+0.53278i,0.84376-0.40847i,0.55385+0.72669i,0.45547+0.38349i,0.87125-0.46758i,0.87079-0.45259i,0.13044-0.94444i,0.89864-0.40885i,0.095202-0.9477i,0.86651-0.48339i,0.52791-0.65862i,1,-0.04826-0.90755i,-0.19071-0.88942i,0.92753-0.22944i,0.91718+0.15079i,-0.72424+0.0059592i,-0.071359+0.96151i
0.23863+0.65205i,0.82348-0.14422i,-0.23719+0.70911i,0.50364+0.73795i,0.39486-0.77213i,-0.9469-0.24954i,-0.51531+0.82088i,0.42736+0.88877i,0.58023+0.81166i,0.83031+0.23379i,0.47861+0.52939i,0.42435-0.73493i,-0.80938+0.4901i,-0.27244+0.84622i,-0.21892+0.85193i,0.096027+0.78161i,0.15031+0.9348i,-0.55408+0.69596i,0.498+0.3559i,-0.52281+0.46565i,0.081153+0.64522i,0.86753+0.23516i,0.74544-0.14353i,-0.87613+0.052063i,-0.61265+0.65127i,-0.97688+0.15169i,0.8962-0.41294i,0.36201-0.79654i,0.26432+0.87909i,-0.0387+0.85745i,0.91252+0.36422i,0.59277-0.22801i,-0.94728+0.10187i,-0.76818-0.34202i,0.18864+0.81889i,-0.82215+0.56892i,-0.66466+0.5546i,0.32372+0.8344i,0.3607+0.73242i,0.73468+0.11551i,0.3693+0.88695i,0.97789+0.097968i,0.34847+0.82847i,0.47733+0.71344i,-0.04826+0.90755i,1,0.98461-0.1718i,0.21502+0.96461i,-0.33486+0.83117i,0.084119-0.93999i,-0.81103-0.20535i
0.14319+0.69408i,0.83008-0.01724i,-0.33657+0.66745i,0.37762+0.8015i,0.5086-0.7019i,-0.88338-0.41069i,-0.64496+0.71261i,0.27282+0.94609i,0.42969+0.89884i,0.77417+0.35694i,0.40251+0.60009i,0.52747-0.65419i,-0.87544+0.35218i,-0.3994+0.79001i,-0.34776+0.8069i,-0.059045+0.78185i,-0.0082874+0.93687i,-0.65249+0.59746i,0.4493+0.42053i,-0.59976+0.34632i,-0.0070601+0.65403i,0.82283+0.36983i,0.76067+0.0075251i,-0.86876-0.084154i,-0.70681+0.54771i,-0.98307-0.018408i,0.94948-0.24914i,0.50836-0.71832i,0.12194+0.91115i,-0.16983+0.84289i,0.83778+0.50972i,0.64221-0.10725i,-0.94743-0.053106i,-0.68342-0.47875i,0.057762+0.82684i,-0.90759+0.41945i,-0.75097+0.41587i,0.18804+0.87049i,0.24779+0.78185i,0.71445+0.22151i,0.22013+0.93714i,0.95124+0.26168i,0.2134+0.86941i,0.34489+0.76821i,-0.19071+0.88942i,0.98461+0.1718i,1,0.050266+0.98908i,-0.4591+0.75607i,0.25316-0.90522i,-0.76284-0.32397i
0.79012-0.090851i,-0.023613-0.88212i,0.73434+0.3794i,0.82865-0.39516i,-0.73526-0.55667i,-0.42439+0.83605i,0.67894+0.63606i,0.96324-0.24217i,0.89868-0.38022i,0.35398-0.80943i,0.69813-0.41326i,-0.69477-0.54338i,0.34245+0.90908i,0.82525+0.42685i,0.84674+0.38532i,0.68452+0.10254i,0.93031+0.0070402i,0.62188+0.68568i,0.49827-0.51463i,0.26426+0.52306i,0.75027+0.02513i,0.42611-0.85193i,0.078394-0.66824i,-0.091423+0.91258i,0.55811+0.76056i,-0.043473+0.96404i,-0.21368-0.92986i,-0.61915-0.5397i,0.95813-0.094611i,0.89582+0.20763i,0.54222-0.82982i,0.023834-0.60159i,-0.072291+0.96809i,-0.45933+0.593i,0.85592-0.084606i,0.3718+0.91841i,0.34977+0.69674i,0.91161-0.18992i,0.85797-0.23846i,0.27215-0.78583i,0.97283-0.18446i,0.32006-0.94591i,0.91232-0.2129i,0.74272-0.3688i,0.92753+0.22944i,0.21502-0.96461i,0.050266-0.98908i,1,0.77446+0.45083i,-0.83832-0.27936i,-0.33005+0.81021i
0.67473-0.17836i,-0.3897-0.87964i,0.86736+0.17752i,0.60972-0.77764i,-0.8973-0.25305i,0.19965+0.86867i,0.93283+0.076871i,0.6685-0.66256i,0.4522-0.76426i,-0.051373-0.99063i,0.58496-0.51582i,-0.95328-0.22906i,0.71214+0.64822i,0.96336+0.056338i,0.93939+0.036766i,0.3854-0.48636i,0.8265-0.5401i,0.89435+0.38277i,0.46304-0.64106i,0.6008-0.035946i,0.79823-0.10999i,0.072893-0.898i,-0.43886-0.29119i,0.30342+0.92089i,0.80013+0.48251i,0.51585+0.78455i,-0.70994-0.57931i,-0.60432+0.084866i,0.80714-0.45257i,0.90424-0.11362i,0.047918-0.94561i,-0.20681-0.12528i,0.3946+0.88788i,0.2043+0.6883i,0.83833-0.52647i,0.74118+0.49819i,0.74146+0.15219i,0.78108-0.57685i,0.73473-0.47571i,0.078158-0.83903i,0.72759-0.55759i,-0.16492-0.85764i,0.76528-0.58889i,0.4758-0.85932i,0.91718-0.15079i,-0.33486-0.83117i,-0.4591-0.75607i,0.77446-0.45083i,1,-0.72143+0.36229i,0.02488+0.97382i
-0.35576+0.2589i,0.062357+0.6496i,-0.46795-0.18431i,-0.64428+0.38712i,0.59459+0.29776i,0.19397-0.96556i,-0.82576-0.49602i,-0.77272+0.42869i,-0.73279+0.6259i,-0.26792+0.68158i,-0.28564+0.33898i,0.56402+0.40175i,-0.43048-0.67733i,-0.67544-0.23489i,-0.66512-0.16569i,-0.91666+0.22965i,-0.88232+0.11477i,-0.55-0.4706i,-0.20776+0.25074i,-0.6519-0.61589i,-0.36705+0.035764i,-0.13155+0.69128i,0.33347+0.85559i,-0.012252-0.70548i,-0.52567-0.46756i,-0.18282-0.93239i,0.45005+0.8596i,0.93011+0.2198i,-0.69372+0.25156i,-0.6452-0.0075411i,-0.28177+0.82902i,0.51865+0.56007i,-0.098445-0.81737i,0.32168-0.91767i,-0.71209+0.0719i,-0.60388-0.7184i,-0.67923-0.70851i,-0.68645+0.24501i,-0.50653+0.28458i,-0.057901+0.47953i,-0.72406+0.3745i,0.019238+0.87372i,-0.67605+0.27224i,-0.74474+0.38333i,-0.72424-0.0059592i,0.084119+0.93999i,0.25316+0.90522i,-0.83832+0.27936i,-0.72143-0.36229i,1,0.2285-0.63112i
-0.13011-0.82109i,-0.92596+0.37307i,0.22549-0.9406i,-0.75487-0.64532i,-0.32911+0.92261i,0.78223-0.096799i,0.12953-0.83344i,-0.56864-0.71474i,-0.63836-0.50221i,-0.99437+0.028719i,-0.54518-0.71172i,-0.25949+0.96527i,0.70641-0.65712i,0.11483-0.9838i,0.10586-0.97514i,-0.31858-0.28624i,-0.47212-0.80492i,0.4382-0.89094i,-0.7324-0.53624i,-0.055281-0.409i,-0.10647-0.9125i,-0.93178-0.17155i,-0.21949+0.2433i,0.959-0.26425i,0.56677-0.79075i,0.76437-0.40609i,-0.58433+0.5865i,-0.059554+0.46464i,-0.38645-0.87581i,-0.047916-0.96725i,-0.91087-0.14235i,-0.16266-0.018074i,0.90799-0.32056i,0.52811-0.12657i,-0.51828-0.84747i,0.55894-0.62409i,0.15133-0.5714i,-0.54276-0.829i,-0.45685-0.83596i,-0.92999-0.13708i,-0.4713-0.79509i,-0.85863+0.030921i,-0.55294-0.81861i,-0.81229-0.44429i,-0.071359-0.96151i,-0.81103+0.20535i,-0.76284+0.32397i,-0.33005-0.81021i,0.02488-0.97382i,0.2285+0.63112i,1
---------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of log-det heuristic result = 
42.13,8.8697,9.3547e-15,8.057e-15,7.6887e-15,7.4827e-15,7.3433e-15,7.2057e-15,6.9903e-15,6.8905e-15,6.7958e-15,6.6292e-15,6.5489e-15,6.3507e-15,6.2633e-15,6.0978e-15,6.0059e-15,5.9433e-15,5.8346e-15,5.7361e-15,5.6295e-15,5.5029e-15,5.3452e-15,5.2921e-15,5.2017e-15,5.0412e-15,5.0086e-15,4.8497e-15,4.771e-15,4.6542e-15,4.5217e-15,4.4572e-15,4.4032e-15,4.2181e-15,4.0967e-15,4.0319e-15,3.902e-15,3.769e-15,3.6371e-15,3.5207e-15,3.4342e-15,3.3418e-15,3.2057e-15,3.1865e-15,3.0374e-15,2.6841e-15,2.5315e-15,2.3529e-15,2.1334e-15,1.8339e-15,7.7944e-16
---------------------------------------------------------------------------------------------------------------------------------------------------------


==> anc/PSD_sim.txt <==
Matrix A = 
0.81188,-0.7643,-1.1475,0.16153,-0.36405,-0.40022,0.54619,-0.27026,-0.79751,-1.222,-1.532,-0.93675,2.2281,-0.39217,-0.83693,2.113,0.19552,1.4336,0.80034,0.60673,0.46377,0.41313,0.082638,0.33808,0.037283,-0.18259,-0.18015,-0.11804,0.53523,-1.1846,0.03986,0.1837,-0.025878,0.04615,-0.29127,-0.082256,1.0945,1.5823,-0.46791,-1.4599,2.6058,2.0811,-1.1961,0.18659,0.12645,0.54511,0.22301,0.41365,-0.57144,-0.86893,-1.7014,0.48223,0.09132,1.3753,-1.0523,0.32928,-2.4051,-0.96929,-0.28914,0.3412,0.070461,1.248,0.46439,-1.8909,0.17773,0.17554,-0.25397,1.6428,0.86035,0.3911,-0.77944,-0.70642,0.3794,0.51202,-0.59475,0.95517,0.51212,-0.3236,0.27735,-0.41467,2.7566,-0.5046,-1.5368,0.23303,1.3649,-1.4967,1.2564,0.34524,-0.33026,1.7002,-0.25308,-0.25445,0.56242,-0.63537,0.2778,-1.2991,-1.4273,-2.1119,-1.2674,1.9354
-2.1636,1.0774,0.24049,-0.23228,0.61905,-0.41715,1.0278,-1.2321,2.1764,0.76523,-0.099348,-0.85192,1.4417,0.75141,0.57447,0.34177,-0.54796,1.1606,-0.44613,0.35275,0.73568,-0.49195,-0.40827,-0.94563,0.14222,1.26,0.3976,1.0582,-0.38734,0.78179,0.91686,0.32542,0.32805,-0.11061,-1.4562,-0.84358,-0.64948,-0.64368,-2.9273,0.221,0.24564,0.96293,-1.0089,-0.50026,-0.70917,0.069841,-1.978,1.1736,-1.0742,-0.75154,0.09321,1.37,1.7182,1.2109,0.80365,2.0921,-0.41355,0.060152,1.0004,2.2512,-0.29054,0.9871,-0.71503,-0.72562,0.81447,0.068244,-1.3032,-0.61513,0.56782,1.3077,0.52046,-0.64205,1.4796,0.068258,-0.27621,-0.56578,0.20078,-0.54866,0.14355,-0.06405,-0.59724,0.55838,0.51327,-0.28218,-0.89554,-2.0868,0.84388,0.24724,0.19053,0.048454,-0.81837,0.085699,-1.3904,-0.78865,0.35613,0.58473,0.86346,-1.7163,0.54362,0.046264
0.82166,0.37281,2.2377,-0.76412,1.2154,0.66298,-0.19937,-1.145,0.27948,-0.3541,-0.22578,-0.66913,-0.44854,0.73108,1.1095,-0.026203,-1.2074,-0.37285,0.022958,-1.5227,0.53794,-0.85188,0.69441,1.1136,-0.73902,-0.31887,-0.012931,0.43629,-0.31964,-0.080383,-0.40876,-0.36246,-0.70106,1.9447,0.30305,0.060899,-1.3124,0.69539,-1.0851,-0.044517,0.76933,-0.3348,1.0476,-0.37539,-0.20085,1.4222,1.3967,0.476,1.097,0.53418,1.0674,0.86708,-0.55142,0.85756,-0.072668,1.4218,-0.84336,-0.12658,-0.58806,-0.16614,-0.77834,-0.48112,-1.0158,-0.27107,0.87984,0.0059163,0.29026,-0.62867,0.0066418,-0.57718,-1.0408,-1.5197,0.23817,0.68942,1.4166,0.0056436,1.045,-2.2004,0.7804,0.11802,1.4835,-0.6998,1.6126,1.6306,1.2601,0.60514,-1.2359,-1.3567,0.80824,0.021769,-0.56551,0.22127,1.1549,0.46724,2.9286,-0.10841,-0.59427,-0.4695,-0.64422,-0.35154
1.307,-1.1859,1.2577,-0.92966,-0.26683,-0.021753,0.38157,-0.041269,1.3082,-0.41017,0.52434,0.61726,-1.8646,-0.12809,-0.86349,0.72028,0.65119,0.73972,0.58473,1.1474,-0.72712,-2.2065,-0.85928,-0.30801,1.0498,-0.65064,0.70147,1.4115,-2.5245,0.33416,0.40108,-0.044953,-2.1663,-1.158,1.0366,0.53887,-0.60638,0.66729,0.79572,-0.75776,-0.54138,0.30113,-0.025926,-0.36302,-0.14434,-0.3688,1.0066,-1.705,0.09393,0.31429,-1.5208,0.61541,0.10611,-0.34227,-1.952,0.96322,0.85335,-0.57716,1.5575,0.48702,0.088556,-1.3608,-0.17603,-2.2516,2.506,-1.3396,0.43966,-0.17656,-0.59979,0.4771,0.59186,-1.7454,0.53898,-0.22378,-1.7844,-0.68594,0.19995,-1.2631,0.85744,-0.061154,-0.52072,0.82463,-0.47038,-2.158,-1.7669,-1.9213,-0.52103,1.6639,-0.6672,-0.40405,0.13719,0.54759,0.26492,-0.89566,1.3997,1.049,-1.5387,0.67213,-2.2143,1.3918
-1.4864,-1.1511,0.5458,0.60787,0.72545,-0.68464,-0.061854,1.3018,0.95749,0.38424,-0.6257,0.28364,-0.39242,-0.55633,-0.1838,0.24032,0.78745,-0.57978,0.083385,-1.0403,0.45516,0.47055,0.1294,0.86274,-0.45989,0.44884,0.62109,-0.014612,-1.0063,0.34604,0.63498,-0.10238,0.049773,0.20139,-1.2574,-0.72178,-0.47735,-0.65441,0.20782,-1.8137,-1.5574,0.94112,1.9011,0.68123,0.0019629,-0.30137,-1.0602,0.67967,0.45322,0.55712,0.042261,0.12011,0.1776,-1.1991,2.4997,-0.6574,-0.26255,-0.30518,-1.3614,0.67297,-1.4737,0.027717,0.021295,-2.5941,0.47279,-1.2855,0.50339,1.1613,1.1752,-0.62152,-0.29161,-3.1289,-0.37873,-0.27373,0.31826,0.010842,-0.94259,-0.41638,-0.62564,-0.83102,1.022,0.66336,-0.14515,0.35223,-0.22884,0.39433,0.41519,-0.13998,0.7573,-1.4692,-0.19066,2.6269,0.32984,0.96976,-0.507,-1.0147,1.262,-0.10497,0.24642,1.1572
-0.032526,0.056649,0.87411,-0.56511,2.896,-2.1668,0.44923,-0.94331,0.21027,-2.6291,-1.3495,0.35098,0.13423,0.25759,-0.81618,-1.2064,0.20324,-0.71681,0.022659,1.9453,-0.97955,1.7385,0.28777,1.7243,1.1101,1.464,-1.4275,-0.53779,-0.42416,-0.11949,3.3306,-0.30221,0.62612,0.44179,-1.3514,0.23,0.31242,-1.5272,1.8707,-0.94692,-1.1271,0.070398,-0.12038,1.0139,0.14172,0.056775,-2.4749,-0.34034,1.0348,0.69253,-0.57606,-1.3218,-0.91753,-0.46981,-1.2066,1.0743,1.4396,-0.48328,1.9001,-0.37496,-1.6398,-0.34781,-1.4609,-1.6935,-1.168,-1.6765,-0.61006,-0.39847,1.1313,-1.8751,-0.23618,0.54569,-0.91468,0.63005,1.5468,-2.4391,-0.89674,0.32686,-1.7229,1.1035,-0.59434,0.29681,-1.029,0.67157,1.4282,-1.811,-0.37915,-1.2662,-0.1858,1.2516,-1.4716,-1.943,-1.23,-1.5138,0.66435,1.1535,0.4108,0.13431,0.59808,1.7081
-0.59876,-1.978,1.3434,-0.94118,-0.33537,-1.4079,-0.1855,0.41902,1.3534,-0.3603,-0.075576,1.0175,-1.9976,1.8615,-1.5412,0.73428,0.091734,-0.12226,0.35749,-0.66142,0.2988,-0.55537,0.12725,-0.33935,-0.48615,0.74193,-0.54693,-1.8348,-0.66121,0.7162,-0.71846,-0.85359,1.1436,-1.9767,-0.60042,0.27013,-0.21576,-1.5316,0.34652,0.27456,0.54229,1.4734,-0.010539,1.645,-0.1355,0.99611,1.6568,0.19393,-1.156,1.0445,0.70695,-0.0068089,0.36213,0.50256,-0.70742,-0.19887,-0.52478,-0.31029,0.17786,0.82049,-1.4533,1.2241,0.11045,0.8954,2.3186,0.75587,-0.35394,0.92836,-1.7619,0.30779,-0.87678,-0.97473,-1.7242,-0.31673,0.011385,-1.0063,-1.2374,-0.84407,-1.4578,-0.49988,-0.71102,-1.0572,-0.058525,0.045499,0.55064,0.50257,1.0747,-0.98969,-0.29645,-0.96266,1.0339,-1.0123,-0.59542,-0.73266,1.4214,-1.1622,-0.158,-0.45454,0.70322,0.96542
0.93268,0.91575,0.19208,-1.3713,0.44761,-0.54066,1.0328,-0.82577,-0.11408,-1.0799,0.5013,0.67766,1.3029,-1.455,1.141,0.0084014,-0.089742,0.20727,0.54872,-0.21956,-0.55178,1.4389,0.28654,-0.60178,1.4559,0.11328,-1.2305,2.6355,0.72757,0.22794,-0.20397,-0.7193,-1.8217,0.43881,0.096061,1.3266,-1.3521,0.80701,-1.7931,-0.55591,0.048174,1.236,-0.22409,1.0382,-0.44465,-0.10187,0.059075,0.21959,-1.1348,-1.7367,-1.1223,0.20622,0.21159,1.9107,-0.45093,-0.28872,0.6263,-0.86155,-2.1666,-0.37487,-0.80338,-0.73365,-0.76866,1.6186,-0.99786,-0.89577,-0.4321,-0.73563,-1.1518,0.039045,-0.83682,0.22101,-1.3713,0.24165,0.19878,0.5598,0.23859,-1.2142,0.90082,-0.94944,0.35457,-1.65,-0.8819,1.3225,-0.0052009,0.27513,-1.2593,-1.4457,0.33022,0.11357,-0.47897,-0.68404,0.1642,2.0344,-0.049257,1.513,0.22819,0.31267,0.37073,0.5586
-0.63327,1.4765,-0.10652,-1.3736,-0.30547,0.78831,-1.5617,0.95467,0.54606,0.47233,0.3609,-0.17416,1.4193,1.718,-0.48137,-0.088994,-0.11831,-0.56547,-0.57649,1.0893,0.18929,-0.1847,-0.42358,1.1117,0.29713,0.51522,0.096068,0.29077,0.45661,0.046656,-0.42991,-0.91703,0.29689,1.458,1.1207,1.5561,-0.34827,-0.11968,2.4827,-0.85714,-0.047135,0.59916,1.2839,-1.0779,1.2325,0.54923,0.93387,0.34322,-0.17627,0.14468,-1.1305,0.50664,-2.3771,-1.002,-0.37542,0.54588,0.49037,-1.22,0.70689,0.87849,0.84258,1.5796,0.42135,-0.63789,-0.70499,-1.7346,0.16448,-0.85599,-0.36829,-0.76171,-0.67295,-0.39422,1.7607,1.4169,0.96611,0.47803,0.84566,-1.1062,0.47081,-1.9613,0.15956,-0.60023,1.0338,-0.78295,0.25777,0.16587,0.5245,-0.93484,-0.17393,0.056525,2.5222,0.308,-0.76548,-0.84931,-2.428,0.17967,-0.48415,0.81417,-0.079308,1.3902
0.80379,0.66135,-0.26978,0.68661,1.1169,0.69893,2.3619,-0.55167,-1.5538,0.030548,0.6606,0.16161,-0.011652,-1.8362,0.030579,0.76192,-0.21005,-1.4392,0.35201,-1.3581,-0.81578,-0.81223,-1.479,0.3169,-3.1027,0.51833,-2.2777,1.0656,-0.50617,-1.0647,-1.533,0.69891,0.15851,-0.28683,0.56206,-1.8632,-1.9073,1.0629,1.073,0.04914,0.86092,-1.5564,1.0538,1.006,1.4471,-0.10013,0.59292,-0.55771,0.69062,0.36828,1.2947,-0.9124,2.2158,1.8676,0.21287,-1.1954,0.39213,-0.6455,-2.2253,-0.99801,0.049842,0.25426,0.97626,-0.45155,0.90716,0.47655,0.5105,1.8131,1.4841,-0.54991,-0.9197,0.83784,-1.2982,0.61909,2.3077,-1.3309,-0.42539,0.7967,-1.3936,-1.2757,0.69437,0.12419,0.77009,0.060761,-0.90645,-0.38138,0.72449,0.61114,-0.57897,1.1479,-0.014944,-0.37565,0.81568,-0.46653,-0.30706,1.1931,-1.3616,-0.7452,0.12339,-0.1658
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Matrix chosen to generate b = 
13.875,10.251,-1.9828,-0.89058,0.68301,-3.951,6.1613,-1.017,0.0034028,-0.40978
10.251,15.297,-4.7537,-1.0648,1.417,-1.5272,1.179,-0.49062,3.1931,4.4848
-1.9828,-4.7537,12.027,0.25541,1.3207,-6.0114,0.11725,-3.39,1.5554,-5.5625
-0.89058,-1.0648,0.25541,20.069,2.0131,0.78449,-2.6781,-0.66872,2.442,2.8005
0.68301,1.417,1.3207,2.0131,4.2509,-4.5102,-2.1277,-2.9299,-1.9147,0.026302
-3.951,-1.5272,-6.0114,0.78449,-4.5102,14.401,-4.7762,1.8212,2.5148,3.6606
6.1613,1.179,0.11725,-2.6781,-2.1277,-4.7762,9.6294,0.75694,-0.92043,-1.8953
-1.017,-0.49062,-3.39,-0.66872,-2.9299,1.8212,0.75694,7.5775,1.1798,1.1551
0.0034028,3.1931,1.5554,2.442,-1.9147,2.5148,-0.92043,1.1798,7.1077,-1.1909
-0.40978,4.4848,-5.5625,2.8005,0.026302,3.6606,-1.8953,1.1551,-1.1909,12.869
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Vector b = 
1.3291,-59.947,31.217,65.601,-27.412,49.165,-72.241,39.994,69.058,-23.481
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 10--------------
X(1)_init = 
1.4813,-1.6876,-0.93453,1.233,0.57214,-0.23498,1.6473,-0.12159,1.1552,-0.0038357
-1.6876,1.9227,1.0647,-1.4047,-0.65182,0.2677,-1.8767,0.13852,-1.3161,0.0043699
-0.93453,1.0647,0.58956,-0.77784,-0.36095,0.14824,-1.0392,0.076705,-0.72877,0.0024198
1.233,-1.4047,-0.77784,1.0262,0.47621,-0.19558,1.3711,-0.1012,0.96149,-0.0031926
0.57214,-0.65182,-0.36095,0.47621,0.22098,-0.090756,0.63625,-0.046961,0.44617,-0.0014815
-0.23498,0.2677,0.14824,-0.19558,-0.090756,0.037273,-0.26131,0.019287,-0.18324,0.00060844
1.6473,-1.8767,-1.0392,1.3711,0.63625,-0.26131,1.8319,-0.13521,1.2846,-0.0042655
-0.12159,0.13852,0.076705,-0.1012,-0.046961,0.019287,-0.13521,0.0099796,-0.094816,0.00031483
1.1552,-1.3161,-0.72877,0.96149,0.44617,-0.18324,1.2846,-0.094816,0.90083,-0.0029912
-0.0038357,0.0043699,0.0024198,-0.0031926,-0.0014815,0.00060844,-0.0042655,0.00031483,-0.0029912,9.9321e-06
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(2)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(3)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(4)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(5)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(6)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(7)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(8)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(9)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(10)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result X with rank 10 =
46.848,1.953,0.2291,-0.74128,-2.5443,1.598,2.6142,2.0262,-0.11314,5.1889
1.953,59.842,-3.5876,3.2272,0.30176,2.7885,1.7667,4.0433,-1.3866,-1.0772
0.2291,-3.5876,53.643,-3.9526,-4.1892,7.9944,0.24486,1.04,0.33613,-1.1233
-0.74128,3.2272,-3.9526,46.763,-0.71208,0.49998,4.8863,-5.8331,-8.6195,2.5125
-2.5443,0.30176,-4.1892,-0.71208,54.031,-0.048339,2.928,-2.4978,-9.8887,-1.7165
1.598,2.7885,7.9944,0.49998,-0.048339,61.251,4.2799,0.55235,0.65717,6.3312
2.6142,1.7667,0.24486,4.8863,2.928,4.2799,51.848,-2.478,-0.14015,7.973
2.0262,4.0433,1.04,-5.8331,-2.4978,0.55235,-2.478,58.71,1.3033,-1.7503
-0.11314,-1.3866,0.33613,-8.6195,-9.8887,0.65717,-0.14015,1.3033,56.837,0.54853
5.1889,-1.0772,-1.1233,2.5125,-1.7165,6.3312,7.973,-1.7503,0.54853,52.808
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X = 
71.933,71.728,64.359,60.034,54.25,51.095,46.823,45.429,41.446,35.487
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 10 after polishing X = 
49.889,3.9425,0.53162,-2.187,-1.8296,2.7986,2.2227,1.6196,-0.4711,4.6425
3.9425,57.327,-3.2487,2.1488,0.35217,1.8263,1.2973,1.0106,1.0989,-0.94105
0.53162,-3.2487,48.255,-5.5151,-4.1391,3.8802,0.18512,-0.61775,0.40014,-0.79451
-2.187,2.1488,-5.5151,39.425,-6.2949,1.1594,4.629,-6.2821,-11.775,2.1554
-1.8296,0.35217,-4.1391,-6.2949,49.824,1.2419,0.67787,-1.8845,-8.9443,-2.8627
2.7986,1.8263,3.8802,1.1594,1.2419,56.141,1.5504,0.59672,3.645,7.8541
2.2227,1.2973,0.18512,4.629,0.67787,1.5504,49.062,-0.61912,2.0735,5.3974
1.6196,1.0106,-0.61775,-6.2821,-1.8845,0.59672,-0.61912,51.957,-1.6501,-0.89946
-0.4711,1.0989,0.40014,-11.775,-8.9443,3.645,2.0735,-1.6501,49.165,2.1497
4.6425,-0.94105,-0.79451,2.1554,-2.8627,7.8541,5.3974,-0.89946,2.1497,49.42
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing = 
67.694,61.587,58.369,55.374,51.927,49.079,47.863,46.167,39.84,22.565
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Diff of constraint satisfaction (norm(AX(:)-b)) after polishing X = 
2.9588e-10
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 9--------------
X(1)_init = 
0.9594,1.5365,-0.96981,0.45202,1.6668,1.0031,-0.96529,-0.63353,-0.11034,1.5526
1.5365,2.4606,-1.5531,0.7239,2.6693,1.6064,-1.5459,-1.0146,-0.17671,2.4865
-0.96981,-1.5531,0.98034,-0.45693,-1.6849,-1.014,0.97577,0.64041,0.11154,-1.5695
0.45202,0.7239,-0.45693,0.21297,0.7853,0.47259,-0.45479,-0.29848,-0.051986,0.73153
1.6668,2.6693,-1.6849,0.7853,2.8957,1.7427,-1.677,-1.1006,-0.19169,2.6974
1.0031,1.6064,-1.014,0.47259,1.7427,1.0487,-1.0092,-0.66236,-0.11536,1.6233
-0.96529,-1.5459,0.97577,-0.45479,-1.677,-1.0092,0.97122,0.63742,0.11102,-1.5622
-0.63353,-1.0146,0.64041,-0.29848,-1.1006,-0.66236,0.63742,0.41834,0.072861,-1.0253
-0.11034,-0.17671,0.11154,-0.051986,-0.19169,-0.11536,0.11102,0.072861,0.01269,-0.17857
1.5526,2.4865,-1.5695,0.73153,2.6974,1.6233,-1.5622,-1.0253,-0.17857,2.5127
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(2)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(3)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(4)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(5)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(6)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(7)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(8)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(9)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result X with rank 9 =
73.669,10.401,12.942,-18.118,-1.9105,-8.1575,0.33691,-4.7788,-5.8006,14.028
10.401,63.774,-0.0756,1.5458,-4.1862,-4.8712,-2.5715,-11.42,9.6062,-9.92
12.942,-0.0756,68.591,-15.179,-5.434,11.681,7.4688,-2.36,-8.6142,-8.4251
-18.118,1.5458,-15.179,38.444,-26.079,-0.68827,3.64,-3.9544,-17.21,1.557
-1.9105,-4.1862,-5.434,-26.079,63.293,-1.181,0.86271,-1.1949,-11.527,-8.258
-8.1575,-4.8712,11.681,-0.68827,-1.181,71.755,-4.1497,7.5576,8.1417,5.2918
0.33691,-2.5715,7.4688,3.64,0.86271,-4.1497,57.27,6.1823,12.163,10.653
-4.7788,-11.42,-2.36,-3.9544,-1.1949,7.5576,6.1823,66.987,-11.516,7.9946
-5.8006,9.6062,-8.6142,-17.21,-11.527,8.1417,12.163,-11.516,56.848,7.9703
14.028,-9.92,-8.4251,1.557,-8.258,5.2918,10.653,7.9946,7.9703,52.044
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X = 
98.058,90.767,85.966,78.928,73.924,61.652,54.421,43.017,25.94,8.8305e-10
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 9 after polishing X = 
50.671,9.2665,-1.0482,-6.7592,-3.5101,4.7868,1.4423,-0.43362,-4.0154,3.524
9.2665,54.456,1.7743,2.3229,0.5214,-1.7653,-2.02,-1.2765,0.05559,0.64966
-1.0482,1.7743,48.774,-10.51,-5.2497,1.4081,2.849,1.0281,-3.645,0.71278
-6.7592,2.3229,-10.51,31.958,-17.765,1.5378,8.0202,-8.8365,-17.514,0.89852
-3.5101,0.5214,-5.2497,-17.765,49.888,4.6149,3.1484,1.209,-9.519,-0.79788
4.7868,-1.7653,1.4081,1.5378,4.6149,56.602,-0.3462,-2.2581,2.4973,3.0013
1.4423,-2.02,2.849,8.0202,3.1484,-0.3462,54.125,-0.26416,6.5542,-0.33683
-0.43362,-1.2765,1.0281,-8.8365,1.209,-2.2581,-0.26416,51.384,-7.3736,2.872
-4.0154,0.05559,-3.645,-17.514,-9.519,2.4973,6.5542,-7.3736,44.834,0.7286
3.524,0.64966,0.71278,0.89852,-0.79788,3.0013,-0.33683,2.872,0.7286,54.499
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing = 
65.625,63.922,61.163,57.22,55.996,54.561,50.819,45.929,41.956,2.9489e-15
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Diff of constraint satisfaction (norm(AX(:)-b)) after polishing X = 
2.5936e-10
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 8--------------
X(1)_init = 
0.093328,-0.21155,-0.26393,0.1677,0.58964,-0.018556,-0.3571,-0.34046,-0.1916,-0.30315
-0.21155,0.47954,0.59826,-0.38013,-1.3366,0.042063,0.80945,0.77175,0.43432,0.68716
-0.26393,0.59826,0.74638,-0.47425,-1.6675,0.052477,1.0099,0.96282,0.54185,0.85729
0.1677,-0.38013,-0.47425,0.30133,1.0595,-0.033343,-0.64166,-0.61177,-0.34429,-0.54472
0.58964,-1.3366,-1.6675,1.0595,3.7254,-0.11724,-2.2561,-2.1511,-1.2106,-1.9153
-0.018556,0.042063,0.052477,-0.033343,-0.11724,0.0036896,0.071002,0.067694,0.038097,0.060275
-0.3571,0.80945,1.0099,-0.64166,-2.2561,0.071002,1.3663,1.3027,0.73313,1.1599
-0.34046,0.77175,0.96282,-0.61177,-2.1511,0.067694,1.3027,1.242,0.69898,1.1059
-0.1916,0.43432,0.54185,-0.34429,-1.2106,0.038097,0.73313,0.69898,0.39336,0.62237
-0.30315,0.68716,0.85729,-0.54472,-1.9153,0.060275,1.1599,1.1059,0.62237,0.98468
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(2)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(3)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(4)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(5)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(6)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(7)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(8)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result X with rank 8 = 
223.21,33.978,45.492,-66.332,3.1647,-66.624,-22.883,-24.687,-23.849,55.223
33.978,174.53,-21.054,17.51,-14.274,-2.7629,-2.2198,-46.843,27.403,-41.869
45.492,-21.054,180.27,-33.149,-49.342,42.868,-37.99,15.41,-41.431,-57.431
-66.332,17.51,-33.149,135.53,-77.906,-25.056,12.553,-23.943,-81.366,1.8442
3.1647,-14.274,-49.342,-77.906,241.91,23.078,9.1644,-22.719,-42.2,-24.929
-66.624,-2.7629,42.868,-25.056,23.078,158.04,-29.835,24.068,28.469,-34.464
-22.883,-2.2198,-37.99,12.553,9.1644,-29.835,100.47,14.531,31.93,62.572
-24.687,-46.843,15.41,-23.943,-22.719,24.068,14.531,221.8,-26.762,25.902
-23.849,27.403,-41.431,-81.366,-42.2,28.469,31.93,-26.762,219.52,27.953
55.223,-41.869,-57.431,1.8442,-24.929,-34.464,62.572,25.902,27.953,121.66
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X = 
311.89,305.69,297.74,271.86,268.91,150.44,88.974,81.43,8.7897e-10,7.7021e-10
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 8 after polishing X = 
64.186,16.237,9.9255,-13.723,-0.14557,-7.1725,-14.971,-10.845,-11.079,14.257
16.237,68.836,2.6428,4.292,-12.488,-4.3865,-0.69253,-10.83,9.9017,-19.828
9.9255,2.6428,62.616,-11.169,-6.0784,2.4547,10.085,1.1725,-11.291,-20.08
-13.723,4.292,-11.169,40.613,-26.49,4.9441,1.2524,-4.1016,-23.827,9.4368
-0.14557,-12.488,-6.0784,-26.49,59.57,0.30946,4.5385,-10.626,-1.8757,-7.4677
-7.1725,-4.3865,2.4547,4.9441,0.30946,62.475,-15.273,-2.8029,-0.90859,9.1554
-14.971,-0.69253,10.085,1.2524,4.5385,-15.273,56.933,7.7116,11.952,17.159
-10.845,-10.83,1.1725,-4.1016,-10.626,-2.8029,7.7116,74.413,-9.2038,6.1709
-11.079,9.9017,-11.291,-23.827,-1.8757,-0.90859,11.952,-9.2038,57.202,-0.22976
14.257,-19.828,-20.08,9.4368,-7.4677,9.1554,17.159,6.1709,-0.22976,46.778
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing = 
104.67,91.53,84.082,81.056,72.527,59.788,58.77,41.197,6.2005e-15,2.1337e-15
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Diff of constraint satisfaction (norm(AX(:)-b)) after polishing X = 
9.0064e-11
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 7--------------
X(1)_init = 
0.1279,-0.073152,-0.00087724,-0.22523,-0.54409,-0.21592,-0.21187,0.51152,0.36632,0.18227
-0.073152,0.041841,0.00050175,0.12882,0.3112,0.1235,0.12118,-0.29257,-0.20952,-0.10425
-0.00087724,0.00050175,6.017e-06,0.0015449,0.0037319,0.001481,0.0014532,-0.0035085,-0.0025126,-0.0012502
-0.22523,0.12882,0.0015449,0.39664,0.95818,0.38024,0.37311,-0.90081,-0.64511,-0.321
-0.54409,0.3112,0.0037319,0.95818,2.3147,0.91855,0.90132,-2.1761,-1.5584,-0.77543
-0.21592,0.1235,0.001481,0.38024,0.91855,0.36452,0.35768,-0.86356,-0.61843,-0.30772
-0.21187,0.12118,0.0014532,0.37311,0.90132,0.35768,0.35097,-0.84737,-0.60684,-0.30195
0.51152,-0.29257,-0.0035085,-0.90081,-2.1761,-0.86356,-0.84737,2.0458,1.4651,0.72901
0.36632,-0.20952,-0.0025126,-0.64511,-1.5584,-0.61843,-0.60684,1.4651,1.0492,0.52207
0.18227,-0.10425,-0.0012502,-0.321,-0.77543,-0.30772,-0.30195,0.72901,0.52207,0.25977
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(2)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(3)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(4)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(5)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(6)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(7)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result X with rank 7 = 
11.667,11.035,4.8614,2.5161,-0.59496,-8.0434,11.295,7.7411,-9.2964,-0.7007
11.035,42.955,3.5478,-1.8075,-2.445,-6.7101,3.0155,6.531,1.6535,-14.728
4.8614,3.5478,28.655,-7.8789,-1.9224,-17.582,12.395,0.85639,-5.5186,-14.327
2.5161,-1.8075,-7.8789,21.181,-17.005,9.4385,-11.942,-1.3317,-13.831,6.7082
-0.59496,-2.445,-1.9224,-17.005,28.498,2.3899,13.233,1.9264,4.7985,-0.80425
-8.0434,-6.7101,-17.582,9.4385,2.3899,26.2,-18.722,-3.4443,-2.5409,7.2517
11.295,3.0155,12.395,-11.942,13.233,-18.722,31.437,-3.6497,-0.80143,-3.7205
7.7411,6.531,0.85639,-1.3317,1.9264,-3.4443,-3.6497,33.276,-8.6709,5.6109
-9.2964,1.6535,-5.5186,-13.831,4.7985,-2.5409,-0.80143,-8.6709,23.655,-2.5279
-0.7007,-14.728,-14.327,6.7082,-0.80425,7.2517,-3.7205,5.6109,-2.5279,15.408
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X = 81.325,55.257,41.446,38.954,24.809,19.192,1.9496,1.223e-09,9.9792e-10,6.1488e-10
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 7 after polishing X = 
21.615,7.4884,8.0559,7.2885,-3.2456,-7.5786,30.41,-1.5194,-15.331,5.5209
7.4884,26.015,11.561,1.0504,-5.9298,-9.9554,13.479,-20.968,1.0173,-17.364
8.0559,11.561,59.727,-9.2237,-16.41,-10.722,13.333,-1.2045,-9.9696,-27.139
7.2885,1.0504,-9.2237,21.39,-15.496,7.9307,-4.0905,-1.8925,-14.776,8.934
-3.2456,-5.9298,-16.41,-15.496,48.571,1.1976,12.027,-0.74868,-3.5905,-1.65
-7.5786,-9.9554,-10.722,7.9307,1.1976,41.905,-18.004,-3.2158,-2.6277,9.7367
30.41,13.479,13.333,-4.0905,12.027,-18.004,57.478,-8.5886,-12.456,2.6599
-1.5194,-20.968,-1.2045,-1.8925,-0.74868,-3.2158,-8.5886,30.634,-4.4147,14.86
-15.331,1.0173,-9.9696,-14.776,-3.5905,-2.6277,-12.456,-4.4147,33.757,-0.33504
5.5209,-17.364,-27.139,8.934,-1.65,9.7367,2.6599,14.86,-0.33504,30.756
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing = 
111.87,77.117,63.324,48.578,41.962,24.875,4.1218,5.2533e-15,2.2839e-15,8.2243e-16
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Diff of constraint satisfaction (norm(AX(:)-b)) after polishing X = 
2.8838e-09
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 6--------------
X(1)_init = 
0.0064547,-0.1277,0.028256,0.085703,0.036606,0.048772,0.010017,0.0055183,-0.066377,0.05664
-0.1277,2.5264,-0.55901,-1.6955,-0.72421,-0.96489,-0.19818,-0.10917,1.3132,-1.1206
0.028256,-0.55901,0.12369,0.37518,0.16025,0.2135,0.043851,0.024157,-0.29057,0.24795
0.085703,-1.6955,0.37518,1.1379,0.48605,0.64758,0.13301,0.07327,-0.88134,0.75205
0.036606,-0.72421,0.16025,0.48605,0.2076,0.2766,0.05681,0.031296,-0.37644,0.32122
0.048772,-0.96489,0.2135,0.64758,0.2766,0.36852,0.07569,0.041696,-0.50155,0.42797
0.010017,-0.19818,0.043851,0.13301,0.05681,0.07569,0.015546,0.008564,-0.10301,0.087901
0.0055183,-0.10917,0.024157,0.07327,0.031296,0.041696,0.008564,0.0047177,-0.056748,0.048423
-0.066377,1.3132,-0.29057,-0.88134,-0.37644,-0.50155,-0.10301,-0.056748,0.6826,-0.58246
0.05664,-1.1206,0.24795,0.75205,0.32122,0.42797,0.087901,0.048423,-0.58246,0.49702
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(2)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(3)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(4)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(5)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(6)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result X with rank 6 = 
25.279,3.9445,-3.4316,-3.3933,0.0091549,-13.942,8.5943,16.268,-7.4135,13.449
3.9445,29.091,-2.224,-8.7022,5.0422,2.1373,-4.5537,-7.487,3.141,-12.908
-3.4316,-2.224,5.7383,5.3024,-4.3439,-4.0816,-4.1766,2.9247,-1.509,-3.1746
-3.3933,-8.7022,5.3024,31.802,-24.465,7.1822,-2.4451,7.2044,-12.209,3.61
0.0091549,5.0422,-4.3439,-24.465,20.878,-1.2404,2.3227,-6.7229,9.6408,-2.4893
-13.942,2.1373,-4.0816,7.1822,-1.2404,23.082,-1.1053,-13.348,1.752,-4.841
8.5943,-4.5537,-4.1766,-2.4451,2.3227,-1.1053,6.56,4.8946,-2.1398,9.3873
16.268,-7.487,2.9247,7.2044,-6.7229,-13.348,4.8946,18.545,-9.6113,12.594
-7.4135,3.141,-1.509,-12.209,9.6408,1.752,-2.1398,-9.6113,8.097,-6.7173
13.449,-12.908,-3.1746,3.61,-2.4893,-4.841,9.3873,12.594,-6.7173,16.715
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X = 
72.911,57.99,30.466,20.934,3.4748,0.011519,4.7792e-07,4.3327e-07,3.457e-07,3.0381e-07
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 6 after polishing X = 
42.691,1.1929,-7.0272,18.36,-7.857,3.0797,20.572,34.677,-26.694,33.464
1.1929,86.572,0.34541,34.054,-3.6151,38.282,-25.264,3.2877,1.7,-10.728
-7.0272,0.34541,21.866,0.75984,-1.377,6.5657,-1.4008,0.99394,-25.195,-33.271
18.36,34.054,0.75984,42.781,-16.695,12.369,-8.7802,28.741,-9.3965,22.11
-7.857,-3.6151,-1.377,-16.695,35.969,28.196,6.7799,1.5391,2.3029,7.2662
3.0797,38.282,6.5657,12.369,28.196,58.859,2.4445,15.399,-22.245,-2.0108
20.572,-25.264,-1.4008,-8.7802,6.7799,2.4445,23.822,13.851,-22.836,11.645
34.677,3.2877,0.99394,28.741,1.5391,15.399,13.851,46.414,-26.811,39.442
-26.694,1.7,-25.195,-9.3965,2.3029,-22.245,-22.836,-26.811,66.829,25.498
33.464,-10.728,-33.271,22.11,7.2662,-2.0108,11.645,39.442,25.498,94.012
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing = 
164.31,139.62,113.55,73.145,22.724,6.4649,1.2838e-14,1.0096e-14,5.4464e-15,2.5592e-16
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Diff of constraint satisfaction (norm(AX(:)-b)) after polishing X = 
1.7571e-10
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 5--------------
X(1)_init = 
0.65655,-0.25765,1.0089,-1.3185,-0.81828,-1.8885,-0.44911,-0.16576,-1.0036,-0.1096
-0.25765,0.10111,-0.3959,0.51743,0.32112,0.7411,0.17624,0.065049,0.39385,0.04301
1.0089,-0.3959,1.5502,-2.0261,-1.2574,-2.9019,-0.69011,-0.25471,-1.5422,-0.16841
-1.3185,0.51743,-2.0261,2.648,1.6433,3.7926,0.90194,0.33289,2.0155,0.2201
-0.81828,0.32112,-1.2574,1.6433,1.0198,2.3537,0.55974,0.20659,1.2508,0.1366
-1.8885,0.7411,-2.9019,3.7926,2.3537,5.4321,1.2918,0.47679,2.8868,0.31525
-0.44911,0.17624,-0.69011,0.90194,0.55974,1.2918,0.30721,0.11339,0.68652,0.074971
-0.16576,0.065049,-0.25471,0.33289,0.20659,0.47679,0.11339,0.041849,0.25338,0.02767
-1.0036,0.39385,-1.5422,2.0155,1.2508,2.8868,0.68652,0.25338,1.5341,0.16753
-0.1096,0.04301,-0.16841,0.2201,0.1366,0.31525,0.074971,0.02767,0.16753,0.018295
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(2)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(3)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(4)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(5)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result X with rank 5 = 
12.551,-4.6873,-0.44143,-2.8701,-2.9144,-6.6917,8.9079,6.4043,-7.0332,5.4648
-4.6873,4.2951,-0.96516,0.18542,0.4921,4.6403,-3.6211,-4.0489,2.9401,-3.1354
-0.44143,-0.96516,2.9965,1.592,3.6189,-6.5488,-2.1131,2.6282,2.2679,-1.3836
-2.8701,0.18542,1.592,11.122,2.03,2.0383,-4.2233,5.4366,4.186,2.6808
-2.9144,0.4921,3.6189,2.03,5.0898,-6.7114,-4.4895,1.5204,4.3417,-3.3387
-6.6917,4.6403,-6.5488,2.0383,-6.7114,20.617,-1.0236,-7.6547,-0.38162,1.8148
8.9079,-3.6211,-2.1131,-4.2233,-4.4895,-1.0236,8.0724,2.2894,-6.9665,4.6751
6.4043,-4.0489,2.6282,5.4366,1.5204,-7.6547,2.2894,9.1558,-0.98424,4.4589
-7.0332,2.9401,2.2679,4.186,4.3417,-0.38162,-6.9665,-0.98424,6.1711,-3.8905
5.4648,-3.1354,-1.3836,2.6808,-3.3387,1.8148,4.6751,4.4589,-3.8905,5.8901
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X = 
37.312,29.287,17.139,2.2216,0.00037694,8.3651e-05,1.5615e-05,8.2539e-06,5.9997e-06,4.5045e-06
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 5 after polishing X = 
13.615,0.40397,0.0074789,-2.4602,-2.3569,-7.2157,7.0875,7.5131,-4.5315,3.9328
0.40397,9.795,-0.97638,7.3917,3.0462,2.4789,-5.3248,1.2601,5.9455,-3.5278
0.0074789,-0.97638,2.841,-0.75946,1.2894,-5.071,-0.77305,2.6738,1.1409,0.084794
-2.4602,7.3917,-0.75946,13.586,4.2183,4.6042,-7.1065,2.6689,7.1214,-1.897
-2.3569,3.0462,1.2894,4.2183,4.2677,-2.212,-4.5838,0.35978,4.4054,-3.4331
-7.2157,2.4789,-5.071,4.6042,-2.212,15.005,-2.6806,-7.0537,0.9267,-0.50778
7.0875,-5.3248,-0.77305,-7.1065,-4.5838,-2.6806,7.9699,1.5582,-7.1137,4.4337
7.5131,1.2601,2.6738,2.6689,0.35978,-7.0537,1.5582,8.9745,0.45458,3.1432
-4.5315,5.9455,1.1409,7.1214,4.4054,0.9267,-7.1137,0.45458,6.8497,-3.7535
3.9328,-3.5278,0.084794,-1.897,-3.4331,-0.50778,4.4337,3.1432,-3.7535,4.6693
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing = 
39.678,24.872,14.107,6.5924,2.3243,2.5664e-15,1.0625e-15,9.4395e-16,5.6957e-16,1.9191e-16
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Diff of constraint satisfaction (norm(AX(:)-b)) after polishing X = 
2.5097e-10
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 4--------------
X(1)_init = 
0.38727,1.3612,-0.22076,0.046877,0.81254,0.12284,-1.8278,-0.13892,-0.24796,-1.002
1.3612,4.7841,-0.77592,0.16476,2.8559,0.43175,-6.4241,-0.48827,-0.87153,-3.5219
-0.22076,-0.77592,0.12584,-0.026722,-0.46318,-0.070024,1.0419,0.07919,0.14135,0.57121
0.046877,0.16476,-0.026722,0.0056742,0.098354,0.014869,-0.22124,-0.016816,-0.030015,-0.12129
0.81254,2.8559,-0.46318,0.098354,1.7048,0.25773,-3.8349,-0.29147,-0.52026,-2.1024
0.12284,0.43175,-0.070024,0.014869,0.25773,0.038964,-0.57976,-0.044065,-0.078653,-0.31784
-1.8278,-6.4241,1.0419,-0.22124,-3.8349,-0.57976,8.6263,0.65565,1.1703,4.7292
-0.13892,-0.48827,0.07919,-0.016816,-0.29147,-0.044065,0.65565,0.049833,0.088949,0.35945
-0.24796,-0.87153,0.14135,-0.030015,-0.52026,-0.078653,1.1703,0.088949,0.15877,0.6416
-1.002,-3.5219,0.57121,-0.12129,-2.1024,-0.31784,4.7292,0.35945,0.6416,2.5927
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(2)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(3)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(4)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result X with rank 4 = 
10.411,8.1056,-1.5622,5.688,1.4499,-1.6779,-4.8803,3.4008,3.9316,-1.6435
8.1056,9.7202,-1.9946,-0.2183,-1.9374,-0.92366,-4.5416,1.759,0.29962,0.87863
-1.5622,-1.9946,2.3117,-2.0484,3.0913,-4.036,2.1243,-1.9076,-1.0366,-2.3773
5.688,-0.2183,-2.0484,12.121,1.8738,3.5495,-3.1073,4.9699,7.1913,-1.3089
1.4499,-1.9374,3.0913,1.8738,6.5429,-6.3469,1.6666,-0.92465,1.5521,-5.0971
-1.6779,-0.92366,-4.036,3.5495,-6.3469,9.6018,-2.0002,2.8906,1.438,5.22
-4.8803,-4.5416,2.1243,-3.1073,1.6666,-2.0002,3.2362,-2.4308,-1.9355,-1.0709
3.4008,1.759,-1.9076,4.9699,-0.92465,2.8906,-2.4308,2.6907,2.9117,0.69584
3.9316,0.29962,-1.0366,7.1913,1.5521,1.438,-1.9355,2.9117,4.3325,-1.1604
-1.6435,0.87863,-2.3773,-1.3089,-5.0971,5.22,-1.0709,0.69584,-1.1604,4.017
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X = 
28.602,20.929,15.454,0.00015508,4.5441e-05,4.1133e-05,3.595e-05,3.3214e-05,2.3318e-05,1.6291e-05
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 4 after polishing X = 
10.411,8.1056,-1.5622,5.688,1.4499,-1.6779,-4.8803,3.4008,3.9316,-1.6435
8.1056,9.7202,-1.9946,-0.21831,-1.9374,-0.92366,-4.5416,1.759,0.29962,0.87864
-1.5622,-1.9946,2.3117,-2.0484,3.0913,-4.036,2.1243,-1.9076,-1.0366,-2.3773
5.688,-0.21831,-2.0484,12.121,1.8738,3.5495,-3.1073,4.9699,7.1914,-1.3089
1.4499,-1.9374,3.0913,1.8738,6.5429,-6.3469,1.6666,-0.92465,1.5521,-5.0971
-1.6779,-0.92366,-4.036,3.5495,-6.3469,9.6018,-2.0002,2.8906,1.438,5.22
-4.8803,-4.5416,2.1243,-3.1073,1.6666,-2.0002,3.2362,-2.4308,-1.9355,-1.0709
3.4008,1.759,-1.9076,4.9699,-0.92465,2.8906,-2.4308,2.6907,2.9117,0.69586
3.9316,0.29962,-1.0366,7.1914,1.5521,1.438,-1.9355,2.9117,4.3325,-1.1604
-1.6435,0.87864,-2.3773,-1.3089,-5.0971,5.22,-1.0709,0.69586,-1.1604,4.017
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing = 
28.602,20.929,15.453,0.00014089,3.0069e-15,1.3632e-15,1.0504e-15,7.388e-16,4.5173e-16,4.5656e-17
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Diff of constraint satisfaction (norm(AX(:)-b)) after polishing X = 
4.9557e-10
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 3--------------
X(1)_init = 
0.063369,-0.047884,0.1177,-0.1336,-0.061588,-0.48998,0.32148,-0.0018773,0.091493,-0.3189
-0.047884,0.036182,-0.088934,0.10096,0.046538,0.37024,-0.24292,0.0014185,-0.069135,0.24097
0.1177,-0.088934,0.2186,-0.24814,-0.11439,-0.91004,0.59708,-0.0034867,0.16993,-0.5923
-0.1336,0.10096,-0.24814,0.28168,0.12985,1.033,-0.67778,0.003958,-0.1929,0.67236
-0.061588,0.046538,-0.11439,0.12985,0.059856,0.47621,-0.31244,0.0018245,-0.088921,0.30994
-0.48998,0.37024,-0.91004,1.033,0.47621,3.7886,-2.4857,0.014516,-0.70744,2.4658
0.32148,-0.24292,0.59708,-0.67778,-0.31244,-2.4857,1.6309,-0.0095236,0.46415,-1.6178
-0.0018773,0.0014185,-0.0034867,0.003958,0.0018245,0.014516,-0.0095236,5.5614e-05,-0.0027105,0.0094474
0.091493,-0.069135,0.16993,-0.1929,-0.088921,-0.70744,0.46415,-0.0027105,0.1321,-0.46044
-0.3189,0.24097,-0.5923,0.67236,0.30994,2.4658,-1.6178,0.0094474,-0.46044,1.6049
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(2)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(3)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result X with rank 3 =
2.0219,0.64687,1.2346,0.82739,2.0829,-2.938,-0.49358,0.64604,1.0067,-1.3532
0.64687,2.8958,0.29046,-1.4099,-2.2928,0.42776,-2.9763,2.7945,1.095,2.7515
1.2346,0.29046,0.75845,0.50227,1.3898,-1.8798,-0.13752,0.24969,0.52431,-0.976
0.82739,-1.4099,0.50227,11.026,2.2933,2.5586,-6.1416,4.9146,8.4872,1.1328
2.0829,-2.2928,1.3898,2.2933,5.4193,-4.7243,2.9141,-2.4436,-0.17025,-5.0517
-2.938,0.42776,-1.8798,2.5586,-4.7243,7.1711,-4.3966,3.3725,3.0226,5.3413
-0.49358,-2.9763,-0.13752,-6.1416,2.9141,-4.3966,9.214,-7.8663,-7.8828,-5.9355
0.64604,2.7945,0.24969,4.9146,-2.4436,3.3725,-7.8663,6.7628,6.6211,5.0152
1.0067,1.095,0.52431,8.4872,-0.17025,3.0226,-7.8828,6.6211,8.3148,3.4975
-1.3532,2.7515,-0.976,1.1328,-5.0517,5.3413,-5.9355,5.0152,3.4975,6.0734
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X = 
35.785,16.465,7.4074,7.7134e-11,5.1134e-11,4.5959e-11,3.9455e-11,2.8107e-11,2.1398e-11,1.2814e-11
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 3 after polishing X = 
2.0219,0.64687,1.2346,0.82739,2.0829,-2.938,-0.49358,0.64604,1.0067,-1.3532
0.64687,2.8958,0.29046,-1.4099,-2.2928,0.42776,-2.9763,2.7945,1.095,2.7515
1.2346,0.29046,0.75845,0.50227,1.3898,-1.8798,-0.13752,0.24969,0.52431,-0.976
0.82739,-1.4099,0.50227,11.026,2.2933,2.5586,-6.1416,4.9146,8.4872,1.1328
2.0829,-2.2928,1.3898,2.2933,5.4193,-4.7243,2.9141,-2.4436,-0.17025,-5.0517
-2.938,0.42776,-1.8798,2.5586,-4.7243,7.1711,-4.3966,3.3725,3.0226,5.3413
-0.49358,-2.9763,-0.13752,-6.1416,2.9141,-4.3966,9.214,-7.8663,-7.8828,-5.9355
0.64604,2.7945,0.24969,4.9146,-2.4436,3.3725,-7.8663,6.7628,6.6211,5.0152
1.0067,1.095,0.52431,8.4872,-0.17025,3.0226,-7.8828,6.6211,8.3148,3.4975
-1.3532,2.7515,-0.976,1.1328,-5.0517,5.3413,-5.9355,5.0152,3.4975,6.0734
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing = 
35.785,16.465,7.4074,2.2773e-15,1.8788e-15,1.4597e-15,1.0905e-15,9.047e-16,7.1952e-16,1.9067e-16
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Diff of constraint satisfaction (norm(AX(:)-b)) after polishing X = 
1.4552e-09
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 2--------------
X(1)_init = 
0.4033,-0.21045,-0.56024,-0.2658,0.025751,0.044545,0.64437,0.084937,0.025911,-0.38279
-0.21045,0.10981,0.29234,0.1387,-0.013437,-0.023244,-0.33624,-0.044321,-0.013521,0.19975
-0.56024,0.29234,0.77826,0.36923,-0.035771,-0.06188,-0.89511,-0.11799,-0.035994,0.53175
-0.2658,0.1387,0.36923,0.17518,-0.016971,-0.029358,-0.42468,-0.055979,-0.017077,0.25229
0.025751,-0.013437,-0.035771,-0.016971,0.0016442,0.0028442,0.041143,0.0054232,0.0016544,-0.024441
0.044545,-0.023244,-0.06188,-0.029358,0.0028442,0.0049201,0.071171,0.0093815,0.0028619,-0.04228
0.64437,-0.33624,-0.89511,-0.42468,0.041143,0.071171,1.0295,0.13571,0.041398,-0.6116
0.084937,-0.044321,-0.11799,-0.055979,0.0054232,0.0093815,0.13571,0.017888,0.0054569,-0.080618
0.025911,-0.013521,-0.035994,-0.017077,0.0016544,0.0028619,0.041398,0.0054569,0.0016647,-0.024593
-0.38279,0.19975,0.53175,0.25229,-0.024441,-0.04228,-0.6116,-0.080618,-0.024593,0.36333
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X(2)_init = 0
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result X with rank 2 = 
0.85179,-0.289,1.1761,-1.4594,1.7175,-2.4399,2.0584,-2.1571,-1.5911,-1.8982
-0.289,0.3254,-0.82558,-0.59273,-1.56,1.5745,0.27081,0.18234,-0.59447,0.90589
1.1761,-0.82558,2.4241,0.026074,4.2049,-4.7698,1.0236,-1.9473,-0.068639,-3.1122
-1.4594,-0.59273,0.026074,7.7062,1.7339,0.60721,-8.1646,6.3256,8.154,1.9992
1.7175,-1.56,4.2049,1.7339,7.6638,-8.1294,-0.015924,-1.9871,1.6679,-4.953
-2.4399,1.5745,-4.7698,0.60721,-8.1294,9.4416,-2.7128,4.374,0.83193,6.2974
2.0584,0.27081,1.0236,-8.1646,-0.015924,-2.7128,9.106,-7.5556,-8.6807,-3.4708
-2.1571,0.18234,-1.9473,6.3256,-1.9871,4.374,-7.5556,6.7912,6.7713,4.1741
-1.5911,-0.59447,-0.068639,8.154,1.6679,0.83193,-8.6807,6.7713,8.6316,2.2392
-1.8982,0.90589,-3.1122,1.9992,-4.953,6.2974,-3.4708,4.1741,2.2392,4.5317
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X = 
35.096,22.378,9.6272e-11,6.2748e-11,4.6839e-11,3.8561e-11,3.4956e-11,2.5473e-11,1.499e-11,1.2419e-11
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 2 after polishing X = 
0.85179,-0.289,1.1761,-1.4594,1.7175,-2.4399,2.0584,-2.1571,-1.5911,-1.8982
-0.289,0.3254,-0.82558,-0.59273,-1.56,1.5745,0.27081,0.18234,-0.59447,0.90589
1.1761,-0.82558,2.4241,0.026074,4.2049,-4.7698,1.0236,-1.9473,-0.068639,-3.1122
-1.4594,-0.59273,0.026074,7.7062,1.7339,0.60721,-8.1646,6.3256,8.154,1.9992
1.7175,-1.56,4.2049,1.7339,7.6638,-8.1294,-0.015924,-1.9871,1.6679,-4.953
-2.4399,1.5745,-4.7698,0.60721,-8.1294,9.4416,-2.7128,4.374,0.83193,6.2974
2.0584,0.27081,1.0236,-8.1646,-0.015924,-2.7128,9.106,-7.5556,-8.6807,-3.4708
-2.1571,0.18234,-1.9473,6.3256,-1.9871,4.374,-7.5556,6.7912,6.7713,4.1741
-1.5911,-0.59447,-0.068639,8.154,1.6679,0.83193,-8.6807,6.7713,8.6316,2.2392
-1.8982,0.90589,-3.1122,1.9992,-4.953,6.2974,-3.4708,4.1741,2.2392,4.5317
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing = 
35.096,22.378,3.7694e-15,2.0364e-15,1.6177e-15,1.156e-15,7.5646e-16,3.6801e-16,3.1601e-16,5.7453e-18
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Diff of constraint satisfaction (norm(AX(:)-b)) after polishing X = 
1.3475e-08
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
-------------Rank 1--------------
X(1)_init = 
0.0082411,0.036033,-0.053985,-0.019989,0.065045,-0.0010659,0.086696,0.070658,-0.13878,0.16961
0.036033,0.15755,-0.23604,-0.0874,0.2844,-0.0046607,0.37906,0.30894,-0.6068,0.74159
-0.053985,-0.23604,0.35364,0.13094,-0.42609,0.0069827,-0.56792,-0.46286,0.90912,-1.1111
-0.019989,-0.0874,0.13094,0.048485,-0.15777,0.0025855,-0.21029,-0.17139,0.33662,-0.4114
0.065045,0.2844,-0.42609,-0.15777,0.51338,-0.0084132,0.68427,0.55769,-1.0954,1.3387
-0.0010659,-0.0046607,0.0069827,0.0025855,-0.0084132,0.00013787,-0.011214,-0.0091393,0.017951,-0.021938
0.086696,0.37906,-0.56792,-0.21029,0.68427,-0.011214,0.91203,0.74332,-1.46,1.7843
0.070658,0.30894,-0.46286,-0.17139,0.55769,-0.0091393,0.74332,0.60582,-1.1899,1.4542
-0.13878,-0.6068,0.90912,0.33662,-1.0954,0.017951,-1.46,-1.1899,2.3371,-2.8563
0.16961,0.74159,-1.1111,-0.4114,1.3387,-0.021938,1.7843,1.4542,-2.8563,3.4907
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result X with rank 1 = 
3.3652,-6.9744,2.4006,-9.8232,3.724,-1.3624,2.4893,-2.0284,-5.6057,-8.3437
-6.9744,14.454,-4.9753,20.358,-7.718,2.8235,-5.1591,4.2039,11.618,17.292
2.4006,-4.9753,1.7125,-7.0076,2.6566,-0.97187,1.7758,-1.447,-3.9989,-5.9522
-9.8232,20.358,-7.0076,28.674,-10.871,3.9768,-7.2665,5.9211,16.363,24.356
3.724,-7.718,2.6566,-10.871,4.1211,-1.5076,2.7547,-2.2447,-6.2034,-9.2333
-1.3624,2.8235,-0.97187,3.9768,-1.5076,0.55154,-1.0078,0.82119,2.2694,3.3779
2.4893,-5.1591,1.7758,-7.2665,2.7547,-1.0078,1.8414,-1.5005,-4.1467,-6.1721
-2.0284,4.2039,-1.447,5.9211,-2.2447,0.82119,-1.5005,1.2227,3.3789,5.0293
-5.6057,11.618,-3.9989,16.363,-6.2034,2.2694,-4.1467,3.3789,9.3379,13.899
-8.3437,17.292,-5.9522,24.356,-9.2333,3.3779,-6.1721,5.0293,13.899,20.688
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  X = 
85.968,1.4112e-10,7.6345e-11,6.8554e-11,6.5273e-11,4.8238e-11,4.3435e-11,3.3525e-11,3.2062e-11,2.4884e-13
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result with rank 1 after polishing X = 
3.3652,-6.9744,2.4006,-9.8232,3.724,-1.3624,2.4893,-2.0284,-5.6057,-8.3437
-6.9744,14.454,-4.9753,20.358,-7.718,2.8235,-5.1591,4.2039,11.618,17.292
2.4006,-4.9753,1.7125,-7.0076,2.6566,-0.97187,1.7758,-1.447,-3.9989,-5.9522
-9.8232,20.358,-7.0076,28.674,-10.871,3.9768,-7.2665,5.9211,16.363,24.356
3.724,-7.718,2.6566,-10.871,4.1211,-1.5076,2.7547,-2.2447,-6.2034,-9.2333
-1.3624,2.8235,-0.97187,3.9768,-1.5076,0.55154,-1.0078,0.82119,2.2694,3.3779
2.4893,-5.1591,1.7758,-7.2665,2.7547,-1.0078,1.8414,-1.5005,-4.1467,-6.1721
-2.0284,4.2039,-1.447,5.9211,-2.2447,0.82119,-1.5005,1.2227,3.3789,5.0293
-5.6057,11.618,-3.9989,16.363,-6.2034,2.2694,-4.1467,3.3789,9.3379,13.899
-8.3437,17.292,-5.9522,24.356,-9.2333,3.3779,-6.1721,5.0293,13.899,20.688
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  result after polishing X = 
85.968,6.3687e-15,2.0727e-15,1.2524e-15,8.134e-16,4.0936e-16,1.8987e-16,1.3573e-16,8.1112e-17,1.3204e-17
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Diff of constraint satisfaction (norm(AX(:)-b)) after polishing X = 
3.9422e-09
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result of log-det heuristic = 
1.2584,-1.1579,-1.788,-1.2202,-1.3631,0.99794,2.4761,-1.5821,-1.062,-1.9148
-1.1579,1.506,0.28008,1.9008,-0.35724,0.75557,-3.4211,2.0502,1.334,3.2528
-1.788,0.28008,6.7871,-0.43007,6.9878,-6.6064,-0.1391,0.52399,0.53117,-1.8783
-1.2202,1.9008,-0.43007,6.1282,-0.68329,1.9519,-6.7565,4.2885,3.5097,4.786
-1.3631,-0.35724,6.9878,-0.68329,7.5684,-7.2114,0.9472,-0.059148,0.28066,-3.3092
0.99794,0.75557,-6.6064,1.9519,-7.2114,7.1504,-2.354,0.98637,0.49471,4.1425
2.4761,-3.4211,-0.1391,-6.7565,0.9472,-2.354,9.3662,-5.7708,-4.226,-7.8287
-1.5821,2.0502,0.52399,4.2885,-0.059148,0.98637,-5.7708,3.6049,2.6996,4.5605
-1.062,1.334,0.53117,3.5097,0.28066,0.49471,-4.226,2.6996,2.1434,2.977
-1.9148,3.2528,-1.8783,4.786,-3.3092,4.1425,-7.8287,4.5605,2.977,7.9831
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  log-det heuristic result = 
30.578,20.186,2.7318,4.2426e-14,3.1668e-14,1.7846e-14,1.7088e-14,1.3977e-14,5.593e-15,2.247e-15
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Diff of constraint satisfaction (norm(AX(:)-b)) = 
3.8264e-11
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result of trace heuristic = 
1.2584,-1.1579,-1.788,-1.2202,-1.3631,0.99794,2.4761,-1.5821,-1.062,-1.9148
-1.1579,1.506,0.28008,1.9008,-0.35724,0.75556,-3.4211,2.0502,1.334,3.2528
-1.788,0.28008,6.7871,-0.43008,6.9878,-6.6064,-0.1391,0.52398,0.53117,-1.8783
-1.2202,1.9008,-0.43008,6.1283,-0.68329,1.9519,-6.7565,4.2885,3.5097,4.786
-1.3631,-0.35724,6.9878,-0.68329,7.5684,-7.2114,0.9472,-0.059146,0.28066,-3.3092
0.99794,0.75556,-6.6064,1.9519,-7.2114,7.1504,-2.354,0.98637,0.49471,4.1425
2.4761,-3.4211,-0.1391,-6.7565,0.9472,-2.354,9.3662,-5.7708,-4.226,-7.8286
-1.5821,2.0502,0.52398,4.2885,-0.059146,0.98637,-5.7708,3.6049,2.6996,4.5605
-1.062,1.334,0.53117,3.5097,0.28066,0.49471,-4.226,2.6996,2.1434,2.977
-1.9148,3.2528,-1.8783,4.786,-3.3092,4.1425,-7.8286,4.5605,2.977,7.9831
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of  trace heuristic result = 
30.578,20.186,2.7318,5.8293e-07,2.0211e-07,1.2574e-07,1.0613e-07,7.8897e-08,5.5017e-08,3.4256e-08
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Diff of constraint satisfaction (norm(AX(:)-b)) = 
8.6141e-10
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------


==> anc/Phase_Retrieval.txt <==
Given magnitude spectrum = 
1,4,3,4,2,1,3,2,5,5,2,1,4,5,5,1,3,3,4,4,4,4,2,3,1,1,5,2,3,5,1,1,2,5,2,2,1,2,2,1,3,1,4,1,3,4,2,3,3,1,3,4,2,5,5,5,3,2,4,2,5,4,4,1
-----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Maximum amplitude squared = 
Less than or equal to 0.0625
-----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
X_init = 
6.4687+4.8402e-17i,1.5538-3.3071i,-0.6168+0.77561i,-4.7003+4.0845i,-0.53188+2.7586i,-1.7986-1.4516i,1.6498+0.06427i,3.3514+6.1425i,-4.0856-2.0262i,1.1239+0.61019i,-4.4195+1.9899i,1.567-3.4061i,-0.27625-2.3059i,0.54124+1.1526i,7.3002+2.4677i,-2.2754-0.9834i,0.54271+1.2797i,-0.91147-1.1105i,0.87203+5.3476i,-1.5545+2.5591i,-1.9273+0.75571i,1.8362+0.73197i,0.094051-0.073475i,0.68808+2.8748i,2.4909-2.0581i,0.77871-3.8042i,1.2536-0.025619i,1.8856+3.4995i,-5.4726-0.24699i,-2.0541+0.52194i,2.2856+1.6044i,-1.1582-5.0068i,-2.5148+3.38i,-4.958+5.2366i,-0.083411+0.68499i,0.028374-2.3066i,3.065-1.8749i,-1.9992+1.4861i,0.60046+2.4167i,-1.663+2.9779i,1.5166-1.9583i,1.6085+3.842i,1.3565-0.97149i,-3.8444-0.09058i,0.62251-1.6796i,1.3203+1.7536i,1.0139-0.032952i,-0.99325+3.2427i,-0.8413+0.71456i,5.4586+4.0904i,-0.8154-4.4577i,1.7283-2.2816i,-1.2114+0.48231i,-0.60496+0.63116i,5.4758+1.0165i,4.4387-2.0322i,-0.063282-0.30318i,-1.427+1.0669i,0.62175+1.8577i,2.4524-3.5324i,3.9706-1.0614i,-3.9469-2.2647i,0.21267-0.36282i,-0.39901-2.558i
1.5538+3.3071i,2.0639-1.0114e-17i,-0.54468-0.12903i,-3.2172-1.4219i,-1.5381+0.39071i,0.31011-1.2682i,0.36344+0.8589i,-2.3353+3.1888i,0.054479-2.5754i,-0.041983+0.72117i,-2.0789-1.7814i,2.1177-0.017021i,1.1125-0.6951i,-0.45925+0.55356i,0.49192+4.3249i,-0.043794-1.3995i,-0.52387+0.58484i,0.34878-0.73272i,-2.5245+1.7303i,-1.6817-0.18004i,-0.8493-0.8038i,0.066843+1.1146i,0.060155+0.030434i,-1.3045+1.0423i,1.6505+0.7791i,2.1319-0.51567i,0.31421+0.63473i,-1.3362+1.8046i,-1.1883-2.8572i,-0.76023-0.92475i,-0.27123+1.5539i,2.2815-1.7948i,-2.332-0.4738i,-3.8681-1.2769i,-0.37023+0.12189i,1.186-0.53953i,1.6947+1.1166i,-1.24-0.66512i,-1.0913+0.88749i,-1.9219-0.13487i,1.3654+0.30499i,-1.5778+1.7452i,0.8225+0.46015i,-0.87712-1.9872i,1.0082-0.085195i,-0.57934+1.0962i,0.26039+0.51044i,-1.8964+0.27112i,-0.56739-0.25847i,-0.78001+3.7732i,2.0831-1.4876i,1.5816+0.33556i,-0.53757-0.50348i,-0.46799-0.15767i,0.79562+3.0436i,2.1051+1.7811i,0.1398-0.10518i,-0.88824-0.47326i,-0.80037+0.76408i,2.395+0.40526i,1.4964+1.775i,0.20976-2.5618i,0.23657+0.021572i,1.2119-0.81843i
-0.6168-0.77561i,-0.54468+0.12903i,0.15181+2.1108e-18i,0.93792+0.17411i,0.38148-0.19927i,-0.0025556+0.35407i,-0.14961-0.20395i,0.41693-0.98753i,0.14663+0.68307i,-0.034006-0.19294i,0.65999+0.34016i,-0.55782+0.13689i,-0.25013+0.25299i,0.08659-0.1748i,-0.4002-1.1106i,0.099047+0.36659i,0.10169-0.18709i,-0.046238+0.21517i,0.55804-0.61446i,0.45506-0.057621i,0.27438+0.15903i,-0.087318-0.28996i,-0.017778-0.004271i,0.27909-0.35662i,-0.48428-0.10242i,-0.53038+0.26936i,-0.1226-0.14786i,0.2398-0.55977i,0.49221+0.67973i,0.25844+0.19652i,-0.025563-0.42703i,-0.48989+0.61627i,0.64505-0.020754i,1.1006+0.095157i,0.090085-0.055313i,-0.27926+0.21653i,-0.51705-0.18873i,0.36881+0.09801i,0.23251-0.30243i,0.51562-0.084557i,-0.37941+0.0048736i,0.30729-0.5592i,-0.24583-0.070014i,0.3557+0.46958i,-0.26075+0.085513i,0.084358-0.32551i,-0.10063-0.11843i,0.48351-0.1901i,0.1659+0.032739i,-0.030039-1.0445i,-0.45674+0.52281i,-0.43836+0.010318i,0.17334+0.099263i,0.13336+0.012354i,-0.40024-0.75347i,-0.6669-0.33844i,-0.030318+0.036496i,0.264+0.069366i,0.16345-0.25168i,-0.65737+0.042773i,-0.50586-0.37487i,0.1048+0.68919i,-0.063781+0.0090969i,-0.26866+0.29175i
-4.7003-4.0845i,-3.2172+1.4219i,0.93792-0.17411i,5.9944+1.2466e-17i,2.1284-1.6686i,0.39029+2.1905i,-1.1582-1.0885i,1.4433-6.5794i,1.6893+4.052i,-0.43138-1.1531i,4.4678+1.3447i,-3.2894+1.4855i,-1.2553+1.8499i,0.33451-1.1792i,-3.7463-6.4027i,1.0324+2.1513i,0.41369-1.2725i,-0.038892+1.3824i,2.743-4.4363i,2.7454-0.8779i,1.8776+0.66785i,-0.87202-1.6913i,-0.11473-0.0059984i,1.3153-2.5234i,-3.1095-0.077374i,-2.9679+2.2725i,-0.92705-0.77293i,0.83958-3.7335i,3.8206+3.635i,1.8221+0.91775i,-0.64768-2.609i,-2.3199+4.3694i,3.9615-0.86802i,6.9091-0.67438i,0.49313-0.44506i,-1.477+1.6581i,-3.4109-0.573i,2.391+0.18255i,1.0897-2.1352i,3.0887-1.1138i,-2.3385+0.46525i,1.2572-3.8073i,-1.5991-0.15063i,2.7362+2.4933i,-1.5129+0.82737i,0.14786-2.1079i,-0.75753-0.61627i,2.7693-1.729i,1.0625+0.01201i,-1.3835-6.4189i,-2.2222+3.7539i,-2.6965+0.5665i,1.1848+0.41447i,0.83811-0.076623i,-3.337-4.1962i,-4.5085-1.3261i,-0.14546+0.26026i,1.7106+0.12579i,0.72121-1.7424i,-4.0124+1.0182i,-3.5553-1.7359i,1.4379+4.1378i,-0.38363+0.12935i,-1.3253+2.1106i
-0.53188-2.7586i,-1.5381-0.39071i,0.38148+0.19927i,2.1284+1.6686i,1.2202+1.6225e-17i,-0.47118+0.88639i,-0.10825-0.70887i,2.3439-1.9343i,-0.52813+1.9089i,0.16781-0.52948i,1.212+1.7211i,-1.5814-0.38821i,-0.96063+0.3074i,0.44703-0.32558i,0.45214-3.3161i,-0.23229+1.0512i,0.50111-0.33666i,-0.39862+0.48001i,2.2088-0.81158i,1.2191+0.45252i,0.48075+0.75978i,0.16118-0.84324i,-0.039067-0.034067i,1.1694-0.52981i,-1.0825-0.89304i,-1.6863-0.019295i,-0.114-0.53249i,1.3374-1.0919i,0.34465+2.3541i,0.39148+0.83306i,0.49628-1.1066i,-2.04+0.90559i,1.6482+0.79454i,2.6408+1.6838i,0.29898-0.020751i,-0.98598+0.17755i,-1.0516-1.1529i,0.79813+0.73039i,0.98126-0.45478i,1.4067+0.46433i,-0.95982-0.48577i,1.5062-1.0019i,-0.52583-0.49861i,0.27747+1.6469i,-0.76747-0.12737i,0.63925-0.70725i,-0.097419-0.42968i,1.4645+0.15695i,0.3739+0.30002i,1.2955-2.6642i,-1.834+0.71426i,-1.1151-0.54947i,0.30529+0.47697i,0.3189+0.20609i,-0.016744-2.4188i,-1.2316-1.7258i,-0.12409+0.051915i,0.57234+0.52083i,0.74109-0.41789i,-1.708-0.75538i,-0.7791-1.606i,-0.64128+1.8694i,-0.17222-0.06086i,-1.0581+0.38049i
-1.7986+1.4516i,0.31011+1.2682i,-0.0025556-0.35407i,0.39029-2.1905i,-0.47118-0.88639i,0.82586-8.9209e-18i,-0.47315+0.35237i,-2.3103-0.9558i,1.5907-0.35349i,-0.44944+0.082561i,0.78227-1.5451i,0.32865+1.2987i,0.59427+0.57914i,-0.40914-0.19902i,-2.5836+0.95209i,0.85334-0.23718i,-0.43807-0.23402i,0.50263+0.10422i,-1.4425-1.2912i,-0.14205-1.0604i,0.36629-0.64263i,-0.67481+0.20854i,-0.0096621+0.041536i,-0.83646-0.64492i,-0.23073+1.1312i,0.63718+1.2325i,-0.34281+0.28844i,-1.3096-0.54988i,1.5771-1.1594i,0.454-0.60608i,-0.99554+0.06681i,1.4456+1.1322i,-0.059264-1.5041i,0.20341-2.5686i,-0.13053-0.20918i,0.50973+0.6477i,-0.43147+1.2091i,0.22238-0.86185i,-0.7093-0.53721i,-0.2059-1.2012i,0.017754+0.88484i,-1.3094-0.70729i,-0.15916+0.57453i,1.0892-0.83753i,0.20384+0.60671i,-0.76063-0.19127i,-0.27452+0.23669i,-0.45153-1.1245i,0.073567-0.38748i,-2.4357+0.087645i,1.2271+1.0565i,0.031445+1.0222i,0.2286-0.40596i,0.026569-0.31125i,-1.7506+0.94618i,-0.77813+1.5611i,0.085632+0.070098i,0.15734-0.6169i,-0.58976-0.37699i,0.11083+1.5325i,-0.86582+1.1861i,1.6057-0.25603i,0.022291+0.14861i,0.68499+0.6217i
1.6498-0.06427i,0.36344-0.8589i,-0.14961+0.20395i,-1.1582+1.0885i,-0.10825+0.70887i,-0.47315-0.35237i,0.42143+8.3022e-18i,0.9158+1.5333i,-1.0622-0.47617i,0.29272+0.14446i,-1.1074+0.55143i,0.36583-0.88429i,-0.093367-0.58536i,0.14949+0.28859i,1.8864+0.55686i,-0.5901-0.22821i,0.15113+0.32099i,-0.2435-0.27417i,0.27554+1.3552i,-0.37105+0.66813i,-0.48405+0.21189i,0.47559+0.16844i,0.023258-0.019674i,0.20406+0.72638i,0.61486-0.54967i,0.16081-0.97799i,0.31947-0.018989i,0.51569+0.87381i,-1.3982-0.008621i,-0.5187+0.15353i,0.59887+0.38649i,-0.34514-1.2655i,-0.60781+0.88704i,-1.2125+1.3848i,-0.014468+0.17553i,-0.01568-0.58856i,0.76309-0.50863i,-0.49513+0.39889i,0.17716+0.61042i,-0.39455+0.77604i,0.36736-0.51452i,0.44842+0.96391i,0.33632-0.26125i,-0.9814+0.015094i,0.14208-0.43457i,0.35417+0.43412i,0.25827-0.018478i,-0.22111+0.83691i,-0.20747+0.19061i,1.4328+0.98901i,-0.25226-1.1288i,0.41814-0.59908i,-0.30418+0.13505i,-0.14802+0.16699i,1.4067+0.20485i,1.1119-0.56241i,-0.019152-0.076697i,-0.35336+0.2863i,0.17703+0.46762i,0.59037-0.92529i,1.0021-0.31015i,-1.0292-0.5384i,0.050635-0.094651i,-0.12718-0.64845i
3.3514-6.1425i,-2.3353-3.1888i,0.41693+0.98753i,1.4433+6.5794i,2.3439+1.9343i,-2.3103+0.9558i,0.9158-1.5333i,7.569-5.2479e-19i,-4.0407+2.8298i,1.1617-0.75111i,-0.40018+5.2275i,-2.4224-3.2527i,-2.3327-0.93234i,1.3749+0.083215i,6.1255-5.6535i,-2.1127+1.6511i,1.4963+0.14767i,-1.5267+0.29017i,5.5297+1.9425i,1.6246+2.8019i,-0.28094+2.2216i,1.6464-1.3643i,-0.021042-0.12737i,3.0863+0.83606i,-0.66377-3.4316i,-3.2089-2.7104i,0.62515-1.2036i,4.3+0.022581i,-3.0699+5.0686i,-0.56859+2.2209i,2.7076-1.3391i,-5.3543-1.4942i,1.9066+4.1391i,2.4038+7.421i,0.60723+0.4341i,-2.1755-1.222i,-0.19235-3.8818i,0.37534+2.6683i,2.6059+0.68192i,1.9662+3.1219i,-1.0737-2.4547i,4.4816+0.46313i,-0.21969-1.7914i,-2.0778+3.6035i,-1.2724-1.4613i,2.3492-0.34523i,0.49401-0.97984i,2.5646+2.6232i,0.24264+1.1691i,6.7122-3.0641i,-4.6553-1.5352i,-1.271-2.8232i,-0.16965+1.4002i,0.2859+0.90145i,3.8022-4.6729i,0.36999-5.2677i,-0.32068-0.096987i,0.27381+1.9078i,2.0861+0.37205i,-2.0836-4.1588i,1.0493-4.3202i,-4.1954+2.5745i,-0.23434-0.38992i,-2.6357-0.94641i
-4.0856+2.0262i,0.054479+2.5754i,0.14663-0.68307i,1.6893-4.052i,-0.52813-1.9089i,1.5907+0.35349i,-1.0622+0.47617i,-4.0407-2.8298i,3.2151-1.0002e-16i,-0.901-0.033351i,2.168-2.6411i,0.077137+2.6421i,0.89673+1.3698i,-0.70286-0.55844i,-5.3837+0.72798i,1.7451-0.091586i,-0.7436-0.63826i,0.9235+0.41587i,-2.2258-3.1044i,0.18026-2.1032i,0.98057-1.081i,-1.389+0.11283i,-0.036388+0.075865i,-1.335-1.6002i,-0.9286+2.0801i,0.69973+2.6466i,-0.78373+0.40883i,-2.2871-1.6197i,3.5338-1.5582i,1.1339-0.97304i,-1.9461-0.29743i,2.2997+2.7995i,0.52966-2.9225i,1.4912-4.8603i,-0.16187-0.45876i,0.70454+1.4657i,-1.3486+2.1442i,0.79722-1.5648i,-1.1362-1.3383i,0.11756-2.4017i,-0.34453+1.7119i,-2.2193-1.9228i,-0.55247+1.0385i,2.4565-1.1469i,0.13292+1.2558i,-1.3832-0.69398i,-0.63006+0.33839i,-0.38836-2.3592i,0.30754-0.71482i,-4.7288-0.87371i,1.9113+2.5601i,-0.37698+1.9824i,0.61406-0.68408i,0.1844-0.58812i,-3.7768+1.0731i,-2.1669+2.6738i,0.13493+0.17167i,0.5671-1.1209i,-0.97456-0.97854i,-0.44248+2.9991i,-2.1753+1.914i,3.2022+0.19412i,-0.020673+0.29577i,1.0532+1.4906i
1.1239-0.61019i,-0.041983-0.72117i,-0.034006+0.19294i,-0.43138+1.1531i,0.16781+0.52948i,-0.44944-0.082561i,0.29272-0.14446i,1.1617+0.75111i,-0.901+0.033351i,0.25284+2.4014e-18i,-0.58017+0.76263i,-0.049024-0.73962i,-0.26551-0.37458i,0.20276+0.14921i,1.5012-0.25986i,-0.48811+0.043769i,0.21501+0.17115i,-0.26312-0.10696i,0.65595+0.84688i,-0.0287+0.59127i,-0.26358+0.31311i,0.38808-0.046027i,0.0094105-0.021638i,0.39073+0.43459i,0.23865-0.59256i,-0.22355-0.73443i,0.21539-0.1227i,0.65773+0.43017i,-0.97416+0.47331i,-0.30766+0.28445i,0.54846+0.063165i,-0.67352-0.76068i,-0.11812+0.82448i,-0.36748+1.3775i,0.050122+0.12688i,-0.21265-0.40344i,0.35568-0.61487i,-0.20718+0.44679i,0.3323+0.36326i,-0.0080315+0.67428i,0.078795-0.48331i,0.64189+0.51581i,0.14405-0.29675i,-0.6765+0.3469i,-0.050277-0.35055i,0.39482+0.18013i,0.17306-0.10137i,0.13331+0.65711i,-0.078771+0.20351i,1.3343+0.19579i,-0.56217-0.6976i,0.08508-0.55945i,-0.16499+0.19808i,-0.045574+0.16673i,1.0473-0.33991i,0.57953-0.77179i,-0.039594-0.046708i,-0.1473+0.31999i,0.28326+0.26412i,0.092889-0.84507i,0.58976-0.55895i,-0.8994-0.021183i,0.0027253-0.083101i,-0.31062-0.40681i
-4.4195-1.9899i,-2.0789+1.7814i,0.65999-0.34016i,4.4678-1.3447i,1.212-1.7211i,0.78227+1.5451i,-1.1074-0.55143i,-0.40018-5.2275i,2.168+2.6411i,-0.58017-0.76263i,3.6315+2.0233e-17i,-2.1184+1.845i,-0.52059+1.6604i,-0.015218-0.95395i,-4.2284-3.9316i,1.252+1.3718i,0.022873-1.0412i,0.28112+1.0391i,1.0492-3.9218i,1.8493-1.2702i,1.5492+0.076568i,-1.0293-1.0649i,-0.086859+0.021267i,0.41425-2.1758i,-2.3349+0.63986i,-1.7023+2.3595i,-0.86434-0.36812i,-0.21175-2.9709i,3.6629+1.8522i,1.5639+0.27527i,-1.068-1.7992i,-0.7489+3.777i,2.7579-1.5356i,4.9982-2.0525i,0.2677-0.44233i,-0.72892+1.5671i,-2.6708+0.33808i,1.823-0.40031i,0.33319-1.8358i,2.0522-1.523i,-1.6386+0.87135i,0.082914-3.1197i,-1.2256+0.24644i,2.5986+1.2445i,-0.94198+0.95603i,-0.36264-1.6042i,-0.70285-0.28938i,1.6761-1.9099i,0.79459-0.22939i,-2.4711-4.4737i,-0.81418+3.2964i,-1.8827+1.0271i,0.97603+0.043137i,0.60747-0.24512i,-3.4284-2.3789i,-3.6577+0.022978i,-0.050029+0.2266i,1.3032-0.28997i,0.14666-1.4604i,-2.7621+1.6589i,-3.0392-0.49628i,1.9999+2.7614i,-0.25691+0.18246i,-0.51428+1.8704i
1.567+3.4061i,2.1177+0.017021i,-0.55782-0.13689i,-3.2894-1.4855i,-1.5814+0.38821i,0.32865-1.2987i,0.36583+0.88429i,-2.4224+3.2527i,0.077137-2.6421i,-0.049024+0.73962i,-2.1184-1.845i,2.1731+1.0633e-16i,1.1472-0.70405i,-0.47578+0.5642i,0.46907+4.4417i,-0.033394-1.4363i,-0.54235+0.59577i,0.36392-0.74894i,-2.6045+1.7546i,-1.724-0.1986i,-0.86481-0.83176i,0.059394+1.1442i,0.061472+0.031724i,-1.3471+1.0587i,1.6871+0.81302i,2.1917-0.51153i,0.31717+0.65387i,-1.3859+1.8406i,-1.1957-2.9414i,-0.77242-0.95513i,-0.29112+1.5921i,2.3558-1.8227i,-2.3889-0.50538i,-3.9584-1.3421i,-0.38089+0.12202i,1.2214-0.54382i,1.7297+1.1597i,-1.2668-0.69269i,-1.1271+0.90162i,-1.9709-0.15423i,1.3985+0.32421i,-1.6333+1.7777i,0.84015+0.47892i,-0.8836-2.0462i,1.0352-0.079101i,-0.60348+1.12i,0.26297+0.52589i,-1.9481+0.26254i,-0.58005-0.26989i,-0.83145+3.8651i,2.1497-1.5092i,1.62+0.35735i,-0.54743-0.52104i,-0.47889-0.16564i,0.79126+3.1295i,2.1453+1.8449i,0.14431-0.10677i,-0.90749-0.49293i,-0.82753+0.7774i,2.454+0.43558i,1.5207+1.8336i,0.23636-2.6269i,0.24256+0.024085i,1.2503-0.82977i
-0.27625+2.3059i,1.1125+0.6951i,-0.25013-0.25299i,-1.2553-1.8499i,-0.96063-0.3074i,0.59427-0.57914i,-0.093367+0.58536i,-2.3327+0.93234i,0.89673-1.3698i,-0.26551+0.37458i,-0.52059-1.6604i,1.1472+0.70405i,0.83375+1.9966e-17i,-0.43397+0.14371i,-1.1914+2.4969i,0.44772-0.76909i,-0.47934+0.13881i,0.43477-0.27748i,-1.9435+0.082474i,-0.84582-0.66341i,-0.18708-0.71929i,-0.33934+0.62327i,0.022175+0.036664i,-1.0542+0.1225i,0.62726+0.97581i,1.3228+0.44004i,-0.044402+0.44795i,-1.328+0.5227i,0.32175-1.9402i,-0.098333-0.75449i,-0.66951+0.74621i,1.8342-0.19903i,-1.0974-1.0408i,-1.6549-1.991i,-0.24061-0.058986i,0.82099+0.10862i,0.53743+1.1726i,-0.44436-0.77611i,-0.88712+0.11084i,-0.99051-0.71996i,0.63328+0.62426i,-1.4382+0.4093i,0.28837+0.52503i,0.19646-1.3665i,0.57214+0.29363i,-0.68146+0.39576i,-0.031553+0.36283i,-1.1135-0.49254i,-0.21878-0.33041i,-1.6912+1.7711i,1.6238-0.10029i,0.73948+0.71352i,-0.12019-0.45243i,-0.19915-0.2426i,-0.59619+1.9085i,0.53484+1.669i,0.11078-0.0096101i,-0.31939-0.55424i,-0.68874+0.1423i,1.1544+1.025i,0.20878+1.4607i,0.97585-1.3102i,0.12025+0.091302i,0.92887-0.032991i
0.54124-1.1526i,-0.45925-0.55356i,0.08659+0.1748i,0.33451+1.1792i,0.44703+0.32558i,-0.40914+0.19902i,0.14949-0.28859i,1.3749-0.083215i,-0.70286+0.55844i,0.20276-0.14921i,-0.015218+0.95395i,-0.47578-0.5642i,-0.43397-0.14371i,0.25065+6.8886e-19i,1.0505-1.0943i,-0.3656+0.32314i,0.27342+0.010372i,-0.27413+0.069492i,1.0258+0.29205i,0.32591+0.4911i,-0.026605+0.40664i,0.28406-0.26593i,-0.0052225-0.022906i,0.56981+0.11793i,-0.1583-0.61603i,-0.61267-0.45704i,0.10032-0.22551i,0.78131-0.043173i,-0.5019+0.95444i,-0.078864+0.40966i,0.4771-0.273i,-0.98901-0.21255i,0.39182+0.73088i,0.51822+1.3216i,0.11507+0.072175i,-0.40861-0.19804i,-0.077617-0.70299i,0.097515+0.48056i,0.48085+0.095217i,0.39147+0.54547i,-0.22202-0.43408i,0.81915+0.034853i,-0.059601-0.32298i,-0.3378+0.67741i,-0.24719-0.25145i,0.42292-0.088537i,0.078962-0.18341i,0.49468+0.44829i,0.056928+0.20969i,1.1855-0.63037i,-0.86249-0.22769i,-0.26192-0.49885i,-0.015422+0.25621i,0.061843+0.1606i,0.63927-0.89062i,0.0092918-0.96092i,-0.059315-0.014092i,0.07071+0.34354i,0.38302+0.044646i,-0.42421-0.73251i,0.1431-0.79628i,-0.73376+0.51377i,-0.046854-0.06825i,-0.48917-0.14293i
7.3002-2.4677i,0.49192-4.3249i,-0.4002+1.1106i,-3.7463+6.4027i,0.45214+3.3161i,-2.5836-0.95209i,1.8864-0.55686i,6.1255+5.6535i,-5.3837-0.72798i,1.5012+0.25986i,-4.2284+3.9316i,0.46907-4.4417i,-1.1914-2.4969i,1.0505+1.0943i,9.18+4.1869e-16i,-2.943-0.24178i,1.1007+1.2371i,-1.4523-0.9055i,3.0242+5.7023i,-0.77807+3.481i,-1.8868+1.5881i,2.3515+0.12557i,0.078111-0.1188i,1.8732+2.9819i,2.0259-3.2729i,-0.57245-4.5902i,1.4049-0.50714i,3.463+3.23i,-6.2703+1.809i,-2.119+1.3726i,3.1914+0.9387i,-3.2171-5.2085i,-1.5486+4.7738i,-3.5976+7.8011i,0.16718+0.80486i,-0.8479-2.6139i,2.7437-3.2851i,-1.6893+2.4398i,1.5996+2.4983i,-0.74067+3.9951i,0.96454-2.7886i,3.281+3.7222i,1.1603-1.6139i,-4.3731+1.3644i,0.061773-2.133i,2.159+1.4753i,1.1317-0.42398i,0.11614+4.0384i,-0.67684+1.1274i,7.7207+2.5338i,-2.6208-4.7196i,1.0801-3.2342i,-1.1832+1.0065i,-0.44194+0.94307i,6.5674-0.94179i,4.234-3.9867i,-0.18708-0.31801i,-1.2034+1.7485i,1.4104+1.8593i,1.42-4.9219i,4.076-2.7125i,-5.3182-1.0501i,0.10159-0.49059i,-1.4261-2.7346i
-2.2754+0.9834i,-0.043794+1.3995i,0.099047-0.36659i,1.0324-2.1513i,-0.23229-1.0512i,0.85334+0.23718i,-0.5901+0.22821i,-2.1127-1.6511i,1.7451+0.091586i,-0.48811-0.043769i,1.252-1.3718i,-0.033394+1.4363i,0.44772+0.76909i,-0.3656-0.32314i,-2.943+0.24178i,0.94986+1.9561e-17i,-0.38544-0.36762i,0.48943+0.25204i,-1.1197-1.7485i,0.15776-1.1365i,0.56304-0.55882i,-0.75716+0.021674i,-0.021913+0.040143i,-0.67907-0.90661i,-0.56329+1.1026i,0.30442+1.4565i,-0.43705+0.19959i,-1.1953-0.9443i,1.9625-0.74509i,0.64317-0.49586i,-1.0479-0.21688i,1.1685+1.5851i,0.37075-1.5712i,0.94788-2.5957i,-0.074795-0.25363i,0.34067+0.81564i,-0.79308+1.1254i,0.4773-0.82666i,-0.57861-0.7588i,0.13223-1.3003i,-0.23578+0.91938i,-1.1499-1.1069i,-0.32946+0.54794i,1.366-0.55258i,0.036375+0.68544i,-0.73101-0.41609i,-0.35163+0.16573i,-0.14359-1.2916i,0.1873-0.37924i,-2.5419-0.60895i,0.9645+1.444i,-0.26109+1.0653i,0.3528-0.35382i,0.11684-0.31398i,-2.0806+0.4749i,-1.2524+1.3896i,0.06835+0.097024i,0.33975-0.59224i,-0.50111-0.55891i,-0.32561+1.6153i,-1.2353+0.97696i,1.7326+0.19659i,-0.019647+0.15995i,0.52923+0.83912i
0.54271-1.2797i,-0.52387-0.58484i,0.10169+0.18709i,0.41369+1.2725i,0.50111+0.33666i,-0.43807+0.23402i,0.15113-0.32099i,1.4963-0.14767i,-0.7436+0.63826i,0.21501-0.17115i,0.022873+1.0412i,-0.54235-0.59577i,-0.47934-0.13881i,0.27342-0.010372i,1.1007-1.2371i,-0.38544+0.36762i,0.29869-2.6374e-18i,-0.29615+0.087148i,1.1311+0.27614i,0.37583+0.52222i,-0.012196+0.44468i,0.29886-0.30184i,-0.0066447-0.02477i,0.62645+0.10507i,-0.19817-0.66544i,-0.68724-0.47321i,0.1001-0.25014i,0.8505-0.079424i,-0.508+1.0619i,-0.069076+0.45014i,0.50915-0.31755i,-1.0877-0.19094i,0.45766+0.78107i,0.61998+1.4202i,0.12851+0.07397i,-0.45392-0.19913i,-0.11376-0.76363i,0.12626+0.52018i,0.52847+0.083969i,0.4496+0.57882i,-0.26015-0.46433i,0.895+0.0041239i,-0.07838-0.34986i,-0.34045+0.75292i,-0.28005-0.26407i,0.45767-0.11408i,0.078545-0.20334i,0.55816+0.46854i,0.070776+0.22638i,1.2671-0.73668i,-0.95027-0.21268i,-0.30635-0.53333i,-0.0062209+0.28012i,0.074106+0.17263i,0.66049-0.99797i,-0.029626-1.0486i,-0.065287-0.012917i,0.091349+0.37182i,0.41966+0.032853i,-0.49305-0.7815i,0.12315-0.87453i,-0.77916+0.5908i,-0.053935-0.072511i,-0.53952-0.13567i
-0.91147+1.1105i,0.34878+0.73272i,-0.046238-0.21517i,-0.038892-1.3824i,-0.39862-0.48001i,0.50263-0.10422i,-0.2435+0.27417i,-1.5267-0.29017i,0.9235-0.41587i,-0.26312+0.10696i,0.28112-1.0391i,0.36392+0.74894i,0.43477+0.27748i,-0.27413-0.069492i,-1.4523+0.9055i,0.48943-0.25204i,-0.29615-0.087148i,0.31906+3.3629e-18i,-1.0409-0.6038i,-0.22027-0.62744i,0.14183-0.43734i,-0.38438+0.21208i,-0.00063894+0.026499i,-0.59047-0.28695i,0.002331+0.71761i,0.54333+0.6697i,-0.17224+0.21881i,-0.86645-0.1694i,0.81352-0.90467i,0.19983-0.42616i,-0.59747+0.16629i,1.0227+0.50666i,-0.22588-0.90796i,-0.20035-1.589i,-0.10584-0.11084i,0.39196+0.32987i,-0.11001+0.79034i,0.026586-0.5526i,-0.49948-0.23745i,-0.2769-0.70508i,0.12247+0.53629i,-0.8862-0.26522i,-0.024363+0.36975i,0.55724-0.64719i,0.20062+0.34353i,-0.48707-0.020424i,-0.13721+0.1787i,-0.41671-0.62742i,-0.0041239-0.24511i,-1.4713+0.36071i,0.88014+0.48813i,0.14814+0.61818i,0.087898-0.27592i,-0.023108-0.19279i,-0.94606+0.79678i,-0.27657+1.0483i,0.060963+0.031856i,0.017911-0.39531i,-0.40651-0.15502i,0.26085+0.91871i,-0.37726+0.83117i,0.94492-0.35845i,0.03232+0.087631i,0.49535+0.29194i
0.87203-5.3476i,-2.5245-1.7303i,0.55804+0.61446i,2.743+4.4363i,2.2088+0.81158i,-1.4425+1.2912i,0.27554-1.3552i,5.5297-1.9425i,-2.2258+3.1044i,0.65595-0.84688i,1.0492+3.9218i,-2.6045-1.7546i,-1.9435-0.082474i,1.0258-0.29205i,3.0242-5.7023i,-1.1197+1.7485i,1.1311-0.27614i,-1.0409+0.6038i,4.5384+8.4261e-17i,1.906+1.6301i,0.36492+1.6952i,0.85265-1.4193i,-0.048062-0.087656i,2.4693-0.18128i,-1.3656-2.3367i,-3.0399-1.1566i,0.14781-1.0398i,3.1472-1.0871i,-0.94194+4.4909i,0.15458+1.7684i,1.6345-1.6732i,-4.2952+0.2825i,2.4552+2.5346i,3.6606+4.8046i,0.55503+0.1613i,-1.903-0.3344i,-1.1367-2.7865i,0.95902+1.8531i,2.0788-0.1706i,2.2376+1.7762i,-1.4144-1.5178i,3.393-0.81182i,-0.62025-1.2524i,-0.59313+3.1659i,-1.3046-0.74105i,1.6276-0.85511i,0.10944-0.84263i,2.5468+1.2582i,0.4773+0.79182i,4.1173-3.9611i,-3.7951+0.07315i,-1.6531-1.7364i,0.23541+1.0665i,0.44022+0.5852i,1.5785-4.3897i,-1.0816-3.9434i,-0.25917+0.011443i,0.68966+1.3235i,1.6195-0.26357i,-2.5896-2.5035i,-0.34217-3.4255i,-2.4043+2.9576i,-0.27127-0.22472i,-2.1685-0.014983i
-1.5545-2.5591i,-1.6817+0.18004i,0.45506+0.057621i,2.7454+0.8779i,1.2191-0.45252i,-0.14205+1.0604i,-0.37105-0.66813i,1.6246-2.8019i,0.18026+2.1032i,-0.0287-0.59127i,1.8493+1.2702i,-1.724+0.1986i,-0.84582+0.66341i,0.32591-0.4911i,-0.77807-3.481i,0.15776+1.1365i,0.37583-0.52222i,-0.22027+0.62744i,1.906-1.6301i,1.3859-2.4059e-17i,0.76212+0.58085i,-0.15169-0.90231i,-0.051669-0.01955i,0.97194-0.96306i,-1.4128-0.49083i,-1.6921+0.60613i,-0.31138-0.48977i,0.9313-1.5869i,1.2174+2.2243i,0.7001+0.68717i,0.085457-1.2897i,-1.7024+1.6614i,1.9415+0.18263i,3.2631+0.70299i,0.29103-0.13161i,-0.9193+0.54307i,-1.4783-0.76197i,1.0683+0.43378i,0.81177-0.81831i,1.5777-0.057755i,-1.1392-0.1294i,1.1334-1.5596i,-0.71031-0.30318i,0.88801+1.5426i,-0.81406+0.15736i,0.37642-0.94373i,-0.25669-0.39319i,1.5215-0.38632i,0.48486+0.16111i,0.30642-3.1424i,-1.5675+1.3938i,-1.3179-0.13546i,0.48193+0.36334i,0.39507+0.087651i,-0.91376-2.4105i,-1.8706-1.2676i,-0.10473+0.097893i,0.76502+0.30813i,0.58549-0.69239i,-1.9867-0.1213i,-1.3741-1.3157i,0.052553+2.1057i,-0.19464+0.0030595i,-0.91607+0.77257i
-1.9273-0.75571i,-0.8493+0.8038i,0.27438-0.15903i,1.8776-0.66785i,0.48075-0.75978i,0.36629+0.64263i,-0.48405-0.21189i,-0.28094-2.2216i,0.98057+1.081i,-0.26358-0.31311i,1.5492-0.076568i,-0.86481+0.83176i,-0.18708+0.71929i,-0.026605-0.40664i,-1.8868-1.5881i,0.56304+0.55882i,-0.012196-0.44468i,0.14183+0.43734i,0.36492-1.6952i,0.76212-0.58085i,0.66252-2.0322e-18i,-0.46157-0.4326i,-0.036606+0.010904i,0.13085-0.93692i,-0.98259+0.3222i,-0.67644+1.0425i,-0.37649-0.13882i,-0.15297-1.263i,1.6017+0.71293i,0.67297+0.084459i,-0.49354-0.74503i,-0.23985+1.6271i,1.1441-0.71324i,2.089-0.98098i,0.10488-0.19434i,-0.27792+0.68391i,-1.1322+0.20054i,0.76927-0.20921i,0.10343-0.7902i,0.84337-0.69298i,-0.68065+0.40627i,-0.030405-1.3326i,-0.51766+0.13097i,1.1348+0.47611i,-0.3817+0.42771i,-0.18853-0.67671i,-0.30594-0.10863i,0.67476-0.8501i,0.33414-0.11461i,-1.1485-1.8564i,-0.27783+1.4234i,-0.78149+0.47786i,0.41729-0.0021761i,0.25398-0.11737i,-1.5127-0.94257i,-1.5599+0.086922i,-0.016565+0.097724i,0.54982-0.15118i,0.031776-0.62612i,-1.1433+0.76595i,-1.307-0.14763i,0.91138+1.1359i,-0.10575+0.083257i,-0.17996+0.80876i
1.8362-0.73197i,0.066843-1.1146i,-0.087318+0.28996i,-0.87202+1.6913i,0.16118+0.84324i,-0.67481-0.20854i,0.47559-0.16844i,1.6464+1.3643i,-1.389-0.11283i,0.38808+0.046027i,-1.0293+1.0649i,0.059394-1.1442i,-0.33934-0.62327i,0.28406+0.26593i,2.3515-0.12557i,-0.75716-0.021674i,0.29886+0.30184i,-0.38438-0.21208i,0.85265+1.4193i,-0.15169+0.90231i,-0.46157+0.4326i,0.60404+2.0718e-17i,0.018383-0.031499i,0.52062+0.73818i,0.47418-0.86607i,-0.20942-1.168i,0.35294-0.14912i,0.93124+0.78i,-1.5814+0.54915i,-0.524+0.38059i,0.83032+0.19679i,-0.89531-1.2902i,-0.33138+1.244i,-0.81481+2.0475i,0.053834+0.20388i,-0.25295-0.65794i,0.65786-0.87901i,-0.39933+0.64806i,0.44391+0.61806i,-0.13507+1.0335i,0.20892-0.72748i,0.89134+0.90856i,0.27512-0.42926i,-1.1015+0.4093i,-0.013354-0.54721i,0.57321+0.34835i,0.28408-0.12408i,0.08499+1.0329i,-0.15795+0.29803i,2.0123+0.54341i,-0.73587-1.1731i,0.23243-0.84321i,-0.2893+0.27399i,-0.1003+0.24761i,1.6694-0.33108i,1.03-1.0791i,-0.05227-0.078899i,-0.28434+0.46434i,0.38669+0.45696i,0.29641-1.2802i,1.007-0.75057i,-1.3766-0.19624i,0.019311-0.12705i,-0.40271-0.68096i
0.094051+0.073475i,0.060155-0.030434i,-0.017778+0.004271i,-0.11473+0.0059984i,-0.039067+0.034067i,-0.0096621-0.041536i,0.023258+0.019674i,-0.021042+0.12737i,-0.036388-0.075865i,0.0094105+0.021638i,-0.086859-0.021267i,0.061472-0.031724i,0.022175-0.036664i,-0.0052225+0.022906i,0.078111+0.1188i,-0.021913-0.040143i,-0.0066447+0.02477i,-0.00063894-0.026499i,-0.048062+0.087656i,-0.051669+0.01955i,-0.036606-0.010904i,0.018383+0.031499i,0.002202-1.6958e-21i,-0.022649+0.049614i,0.059593-0.0016306i,0.054532-0.046466i,0.018517+0.013866i,-0.012334+0.072299i,-0.076763-0.065752i,-0.035793-0.015742i,0.015007+0.049288i,0.04003-0.085951i,-0.074955+0.020578i,-0.13157+0.019821i,-0.0089932+0.0090119i,0.026612-0.033214i,0.065859+0.0075541i,-0.045947-0.0011014i,-0.01872+0.041958i,-0.058003+0.024409i,0.044294-0.011245i,-0.020252+0.074131i,0.030757+0.001283i,-0.054866-0.044983i,0.028129-0.01735i,-0.00072085+0.040493i,0.015116+0.011037i,-0.051273+0.035865i,-0.020348+0.00083334i,0.032904+0.12147i,0.038777-0.074074i,0.051044-0.013541i,-0.023092-0.0067475i,-0.015965+0.0023052i,0.068068+0.076976i,0.087619+0.02087i,0.0025236-0.0051269i,-0.032867-0.00069593i,-0.01206+0.034072i,0.075778-0.023503i,0.069785+0.029668i,-0.031662-0.077759i,0.0072132-0.0028597i,0.023254-0.041724i
0.68808-2.8748i,-1.3045-1.0423i,0.27909+0.35662i,1.3153+2.5234i,1.1694+0.52981i,-0.83646+0.64492i,0.20406-0.72638i,3.0863-0.83606i,-1.335+1.6002i,0.39073-0.43459i,0.41425+2.1758i,-1.3471-1.0587i,-1.0542-0.1225i,0.56981-0.11793i,1.8732-2.9819i,-0.67907+0.90661i,0.62645-0.10507i,-0.59047+0.28695i,2.4693+0.18128i,0.97194+0.96306i,0.13085+0.93692i,0.52062-0.73818i,-0.022649-0.049614i,1.3508-2.0508e-17i,-0.64971-1.3259i,-1.6078-0.75072i,0.12196-0.55984i,1.7558-0.46576i,-0.69189+2.4059i,0.013471+0.96839i,0.95614-0.8451i,-2.3483-0.017855i,1.2346+1.4772i,1.7999+2.7604i,0.29555+0.10993i,-1.0221-0.25796i,-0.50721-1.5616i,0.44779+1.0466i,1.1379-0.0097907i,1.1466+1.0558i,-0.70896-0.88233i,1.8786-0.30619i,-0.28746-0.70619i,-0.44918+1.6989i,-0.68024-0.45532i,0.91976-0.40026i,0.093205-0.45411i,1.3355+0.78634i,0.22807+0.4499i,2.3985-1.9908i,-2.0678-0.11178i,-0.83012-1.0108i,0.08549+0.58969i,0.21615+0.33599i,1.0342-2.3254i,-0.431-2.1888i,-0.14147-0.0041257i,0.32238+0.74768i,0.89172-0.07872i,-1.309-1.4656i,-0.049349-1.8775i,-1.4263+1.5132i,-0.13863-0.13311i,-1.1793-0.094767i
2.4909+2.0581i,1.6505-0.7791i,-0.48428+0.10242i,-3.1095+0.077374i,-1.0825+0.89304i,-0.23073-1.1312i,0.61486+0.54967i,-0.66377+3.4316i,-0.9286-2.0801i,0.23865+0.59256i,-2.3349-0.63986i,1.6871-0.81302i,0.62726-0.97581i,-0.1583+0.61603i,2.0259+3.2729i,-0.56329-1.1026i,-0.19817+0.66544i,0.002331-0.71761i,-1.3656+2.3367i,-1.4128+0.49083i,-0.98259-0.3222i,0.47418+0.86607i,0.059593+0.0016306i,-0.64971+1.3259i,1.614+8.0339e-18i,1.5102-1.2171i,0.49087+0.38898i,-0.38733+1.9475i,-2.0288-1.8363i,-0.95702-0.45254i,0.36965+1.345i,1.147-2.2965i,-2.0438+0.5014i,-3.5753+0.439i,-0.25006+0.23723i,0.74479-0.87916i,1.7767+0.25321i,-1.2427-0.063831i,-0.53769+1.1217i,-1.5878+0.61762i,1.2071-0.27153i,-0.60299+1.9912i,0.83144+0.057497i,-1.4515-1.258i,0.7741-0.44871i,-0.049494+1.0953i,0.40091+0.3099i,-1.4142+0.93265i,-0.55131+0.0074845i,0.80053+3.3118i,1.1043-1.976i,1.3914-0.32867i,-0.61994-0.19971i,-0.43376+0.050565i,1.7851+2.1336i,2.3558+0.6297i,0.072093-0.13688i,-0.88896-0.043173i,-0.35162+0.91315i,2.0682-0.57996i,1.8666+0.85458i,-0.79929-2.1278i,0.19733-0.072051i,0.66022-1.112i
0.77871+3.8042i,2.1319+0.51567i,-0.53038-0.26936i,-2.9679-2.2725i,-1.6863+0.019295i,0.63718-1.2325i,0.16081+0.97799i,-3.2089+2.7104i,0.69973-2.6466i,-0.22355+0.73443i,-1.7023-2.3595i,2.1917+0.51153i,1.3228-0.44004i,-0.61267+0.45704i,-0.57245+4.5902i,0.30442-1.4565i,-0.68724+0.47321i,0.54333-0.6697i,-3.0399+1.1566i,-1.6921-0.60613i,-0.67644-1.0425i,-0.20942+1.168i,0.054532+0.046466i,-1.6078+0.75072i,1.5102+1.2171i,2.3309-7.7793e-17i,0.16597+0.73413i,-1.831+1.5302i,-0.51355-3.2481i,-0.55422-1.1451i,-0.66839+1.5373i,2.805-1.2838i,-2.2904-1.072i,-3.6764-2.2854i,-0.41288+0.033407i,1.3599-0.26098i,1.4716+1.5768i,-1.1146-0.99682i,-1.349+0.64405i,-1.9515-0.61948i,1.3342+0.65619i,-2.0658+1.4085i,0.73462+0.68079i,-0.40952-2.2717i,1.0627+0.1639i,-0.8723+0.98757i,0.14143+0.5923i,-2.0266-0.19376i,-0.5215-0.40874i,-1.7484+3.7025i,2.5234-1.0162i,1.5498+0.74176i,-0.42948-0.65437i,-0.444-0.27979i,0.061389+3.3426i,1.7294+2.3657i,0.17068-0.073713i,-0.79925-0.71077i,-1.0176+0.58927i,2.3726+1.017i,1.1022+2.2073i,0.85673-2.5938i,0.23897+0.081389i,1.4563-0.54259i
1.2536+0.025619i,0.31421-0.63473i,-0.1226+0.14786i,-0.92705+0.77293i,-0.114+0.53249i,-0.34281-0.28844i,0.31947+0.018989i,0.62515+1.2036i,-0.78373-0.40883i,0.21539+0.1227i,-0.86434+0.36812i,0.31717-0.65387i,-0.044402-0.44795i,0.10032+0.22551i,1.4049+0.50714i,-0.43705-0.19959i,0.1001+0.25014i,-0.17224-0.21881i,0.14781+1.0398i,-0.31138+0.48977i,-0.37649+0.13882i,0.35294+0.14912i,0.018517-0.013866i,0.12196+0.55984i,0.49087-0.38898i,0.16597-0.73413i,0.24303-3.6146e-18i,0.35156+0.68565i,-1.0596-0.069539i,-0.40013+0.093013i,0.43657+0.31997i,-0.20462-0.97486i,-0.50073+0.64505i,-0.98155+0.99517i,-0.018877+0.13241i,0.014634-0.44688i,0.60139-0.35119i,-0.39332+0.28007i,0.10679+0.47072i,-0.33406+0.57051i,0.30167-0.37349i,0.2965+0.75092i,0.26673-0.18289i,-0.74465-0.032779i,0.12729-0.32303i,0.24892+0.34505i,0.19662-0.0023702i,-0.20533+0.62447i,-0.16587+0.13514i,1.0416+0.8143i,-0.14036-0.86709i,0.34397-0.4353i,-0.23668+0.08867i,-0.11974+0.11992i,1.0571+0.21867i,0.86823-0.37624i,-0.011063-0.059005i,-0.28077+0.20111i,0.11313+0.36246i,0.48923-0.67483i,0.77366-0.18996i,-0.75591-0.45452i,0.04265-0.06947i,-0.067193-0.4973i
1.8856-3.4995i,-1.3362-1.8046i,0.2398+0.55977i,0.83958+3.7335i,1.3374+1.0919i,-1.3096+0.54988i,0.51569-0.87381i,4.3-0.022581i,-2.2871+1.6197i,0.65773-0.43017i,-0.21175+2.9709i,-1.3859-1.8406i,-1.328-0.5227i,0.78131+0.043173i,3.463-3.23i,-1.1953+0.9443i,0.8505+0.079424i,-0.86645+0.1694i,3.1472+1.0871i,0.9313+1.5869i,-0.15297+1.263i,0.93124-0.78i,-0.012334-0.072299i,1.7558+0.46576i,-0.38733-1.9475i,-1.831-1.5302i,0.35156-0.68565i,2.4429-3.8327e-18i,-1.7289+2.8886i,-0.31639+1.2634i,1.5342-0.7688i,-3.0462-0.8329i,1.0955+2.3457i,1.3877+4.2087i,0.34626+0.2448i,-1.2396-0.6877i,-0.12086-2.2047i,0.22119+1.5148i,1.4825+0.37962i,1.1263+1.7677i,-0.6173-1.3913i,2.5474+0.24973i,-0.13015-1.017i,-1.1696+2.0534i,-0.7272-0.82638i,1.3335-0.20314i,0.27772-0.55812i,1.4647+1.4826i,0.14133+0.66343i,3.804-1.7607i,-2.6493-0.85828i,-0.7305-1.6001i,-0.0922+0.79597i,0.16511+0.51126i,2.1461-2.666i,0.19447-2.9937i,-0.18247-0.054142i,0.16124+1.083i,1.1862+0.20514i,-1.1961-2.3564i,0.58321-2.4574i,-2.3757+1.4751i,-0.13429-0.22081i,-1.5002-0.52979i
-5.4726+0.24699i,-1.1883+2.8572i,0.49221-0.67973i,3.8206-3.635i,0.34465-2.3541i,1.5771+1.1594i,-1.3982+0.008621i,-3.0699-5.0686i,3.5338+1.5582i,-0.97416-0.47331i,3.6629-1.8522i,-1.1957+2.9414i,0.32175+1.9402i,-0.5019-0.95444i,-6.2703-1.809i,1.9625+0.74509i,-0.508-1.0619i,0.81352+0.90467i,-0.94194-4.4909i,1.2174-2.2243i,1.6017-0.71293i,-1.5814-0.54915i,-0.076763+0.065752i,-0.69189-2.4059i,-2.0288+1.8363i,-0.51355+3.2481i,-1.0596+0.069539i,-1.7289-2.8886i,4.6393-3.1676e-17i,1.7178-0.52i,-1.9949-1.2701i,1.171+4.1916i,1.9985-2.9555i,3.9946-4.6195i,0.044412-0.5827i,0.064065+1.9525i,-2.5214+1.7032i,1.6346-1.3336i,-0.60028-2.0217i,1.2932-2.5829i,-1.2083+1.7146i,-1.5075-3.189i,-1.1105+0.87368i,3.2558-0.070155i,-0.46252+1.4447i,-1.184-1.4331i,-0.85652+0.066591i,0.71649-2.7813i,0.68447-0.63665i,-4.7742-3.2521i,0.86004+3.7401i,-1.3751+1.9962i,1.0065-0.4543i,0.48771-0.55707i,-4.6714-0.65089i,-3.6776+1.8887i,0.065113+0.25408i,1.1665-0.95714i,-0.59694-1.5479i,-1.9398+3.0821i,-3.3186+1.0495i,3.4256+1.7653i,-0.16606+0.31507i,0.43524+2.1489i
-2.0541-0.52194i,-0.76023+0.92475i,0.25844-0.19652i,1.8221-0.91775i,0.39148-0.83306i,0.454+0.60608i,-0.5187-0.15353i,-0.56859-2.2209i,1.1339+0.97304i,-0.30766-0.28445i,1.5639-0.27527i,-0.77242+0.95513i,-0.098333+0.75449i,-0.078864-0.40966i,-2.119-1.3726i,0.64317+0.49586i,-0.069076-0.45014i,0.19983+0.42616i,0.15458-1.7684i,0.7001-0.68717i,0.67297-0.084459i,-0.524-0.38059i,-0.035793+0.015742i,0.013471-0.96839i,-0.95702+0.45254i,-0.55422+1.1451i,-0.40013-0.093013i,-0.31639-1.2634i,1.7178+0.52i,0.69436+1.045e-17i,-0.5963-0.69387i,-0.036218+1.6833i,1.0713-0.87035i,1.9969-1.2628i,0.081756-0.21078i,-0.19512+0.73013i,-1.1245+0.34804i,0.75474-0.31058i,0.0043286-0.81585i,0.76834-0.81143i,-0.6396+0.49945i,-0.20077-1.3498i,-0.50913+0.19903i,1.2134+0.33895i,-0.33319+0.48311i,-0.27777-0.66335i,-0.32461-0.071346i,0.57704-0.94954i,0.3248-0.15902i,-1.4033-1.7393i,-0.10076+1.4813i,-0.73291+0.58503i,0.42359-0.055407i,0.24302-0.1516i,-1.6567-0.7646i,-1.5734+0.28715i,-0.0043685+0.10138i,0.53922-0.22366i,-0.047541-0.64005i,-1.0637+0.92379i,-1.3464+0.016655i,1.0706+1.0376i,-0.096805+0.098052i,-0.079697+0.84446i
2.2856-1.6044i,-0.27123-1.5539i,-0.025563+0.42703i,-0.64768+2.609i,0.49628+1.1066i,-0.99554-0.06681i,0.59887-0.38649i,2.7076+1.3391i,-1.9461+0.29743i,0.54846-0.063165i,-1.068+1.7992i,-0.29112-1.5921i,-0.66951-0.74621i,0.4771+0.273i,3.1914-0.9387i,-1.0479+0.21688i,0.50915+0.31755i,-0.59747-0.16629i,1.6345+1.6732i,0.085457+1.2897i,-0.49354+0.74503i,0.83032-0.19679i,0.015007-0.049288i,0.95614+0.8451i,0.36965-1.345i,-0.66839-1.5373i,0.43657-0.31997i,1.5342+0.7688i,-1.9949+1.2701i,-0.5963+0.69387i,1.2055-3.3048e-18i,-1.651-1.4818i,-0.05024+1.818i,-0.453+3.0799i,0.14042+0.26271i,-0.56205-0.82201i,0.61793-1.4226i,-0.3378+1.0209i,0.81157+0.70497i,0.15103+1.4646i,0.050179-1.0681i,1.5212+0.95853i,0.23834-0.6797i,-1.3808+0.92149i,-0.19663-0.74785i,0.90143+0.2921i,0.35007-0.26312i,0.45332+1.3921i,-0.12003+0.46114i,2.9432+0.091387i,-1.3937-1.3728i,0.044791-1.2348i,-0.30841+0.47088i,-0.057207+0.37305i,2.1868-0.99896i,1.0643-1.8189i,-0.097555-0.091427i,-0.23957+0.73092i,0.68043+0.50215i,-0.0096247-1.8563i,1.1397-1.3598i,-1.9563+0.17874i,-0.014849-0.18094i,-0.77543-0.80485i
-1.1582+5.0068i,2.2815+1.7948i,-0.48989-0.61627i,-2.3199-4.3694i,-2.04-0.90559i,1.4456-1.1322i,-0.34514+1.2655i,-5.3543+1.4942i,2.2997-2.7995i,-0.67352+0.76068i,-0.7489-3.777i,2.3558+1.8227i,1.8342+0.19903i,-0.98901+0.21255i,-3.2171+5.2085i,1.1685-1.5851i,-1.0877+0.19094i,1.0227-0.50666i,-4.2952-0.2825i,-1.7024-1.6614i,-0.23985-1.6271i,-0.89531+1.2902i,0.04003+0.085951i,-2.3483+0.017855i,1.147+2.2965i,2.805+1.2838i,-0.20462+0.97486i,-3.0462+0.8329i,1.171-4.1916i,-0.036218-1.6833i,-1.651+1.4818i,4.0826+8.3051e-17i,-2.1658-2.5516i,-3.1654-4.7751i,-0.51525-0.1872i,1.7802+0.43493i,0.90239+2.708i,-0.79229-1.8135i,-1.9781+0.032061i,-2.0072-1.8203i,1.2441+1.5245i,-3.2617+0.55712i,0.50906+1.2239i,0.75842-2.9593i,1.1886+0.78255i,-1.5937+0.70798i,-0.15603+0.79067i,-2.332-1.3494i,-0.40244-0.7791i,-4.1433+3.4926i,3.5963+0.167i,1.4565+1.7462i,-0.15641-1.024i,-0.3802-0.58125i,-1.7672+4.0562i,0.7782+3.7994i,0.24599+0.0053024i,-0.57032-1.2955i,-1.5492+0.14864i,2.295+2.5306i,0.11061+3.2633i,2.4596-2.6494i,0.24275+0.22956i,2.0513+0.14916i
-2.5148-3.38i,-2.332+0.4738i,0.64505+0.020754i,3.9615+0.86802i,1.6482-0.79454i,-0.059264+1.5041i,-0.60781-0.88704i,1.9066-4.1391i,0.52966+2.9225i,-0.11812-0.82448i,2.7579+1.5356i,-2.3889+0.50538i,-1.0974+1.0408i,0.39182-0.73088i,-1.5486-4.7738i,0.37075+1.5712i,0.45766-0.78107i,-0.22588+0.90796i,2.4552-2.5346i,1.9415-0.18263i,1.1441+0.71324i,-0.33138-1.244i,-0.074955-0.020578i,1.2346-1.4772i,-2.0438-0.5014i,-2.2904+1.072i,-0.50073-0.64505i,1.0955-2.3457i,1.9985+2.9555i,1.0713+0.87035i,-0.05024-1.818i,-2.1658+2.5516i,2.7437+1.2504e-17i,4.6636+0.55479i,0.39034-0.22272i,-1.2162+0.88188i,-2.1712-0.8726i,1.5537+0.46687i,1.0293-1.2533i,2.2025-0.2888i,-1.6128-0.031161i,1.3821-2.3341i,-1.035-0.3311i,1.4472+2.0439i,-1.1196+0.32771i,0.40295-1.3716i,-0.41139-0.51696i,2.0805-0.74166i,0.70043+0.16179i,0.015156-4.4423i,-2.0122+2.159i,-1.864-0.016086i,0.72297+0.44548i,0.56497+0.070725i,-1.5976-3.2563i,-2.7874-1.5292i,-0.13381+0.15093i,1.1123+0.33083i,0.72893-1.0471i,-2.7991+0.09188i,-2.0982-1.662i,0.35108+2.9427i,-0.27226+0.029934i,-1.1815+1.2029i
-4.958-5.2366i,-3.8681+1.2769i,1.1006-0.095157i,6.9091+0.67438i,2.6408-1.6838i,0.20341+2.5686i,-1.2125-1.3848i,2.4038-7.421i,1.4912+4.8603i,-0.36748-1.3775i,4.9982+2.0525i,-3.9584+1.3421i,-1.6549+1.991i,0.51822-1.3216i,-3.5976-7.8011i,0.94788+2.5957i,0.61998-1.4202i,-0.20035+1.589i,3.6606-4.8046i,3.2631-0.70299i,2.089+0.98098i,-0.81481-2.0475i,-0.13157-0.019821i,1.7999-2.7604i,-3.5753-0.439i,-3.6764+2.2854i,-0.98155-0.99517i,1.3877-4.2087i,3.9946+4.6195i,1.9969+1.2628i,-0.453-3.0799i,-3.1654+4.7751i,4.6636-0.55479i,8.0392+4.7593e-17i,0.61845-0.45749i,-1.889+1.7449i,-3.8669-1.0442i,2.7353+0.4794i,1.4962-2.3384i,3.6853-0.93625i,-2.7477+0.27316i,1.8773-4.2469i,-1.8261-0.35352i,2.8732+3.1815i,-1.8368+0.78341i,0.40756-2.4129i,-0.80379-0.79553i,3.3863-1.6813i,1.2233+0.13337i,-0.8725-7.5539i,-2.9836+4.0767i,-3.1717+0.34958i,1.319+0.61101i,0.97461+0.0059742i,-3.374-5.2118i,-5.0472-2.0357i,-0.19693+0.2836i,1.9575+0.33743i,1.0273-1.9271i,-4.7391+0.72216i,-3.9025-2.4008i,1.1918+4.9309i,-0.45671+0.10593i,-1.7649+2.2836i
-0.083411-0.68499i,-0.37023-0.12189i,0.090085+0.055313i,0.49313+0.44506i,0.29898+0.020751i,-0.13053+0.20918i,-0.014468-0.17553i,0.60723-0.4341i,-0.16187+0.45876i,0.050122-0.12688i,0.2677+0.44233i,-0.38089-0.12202i,-0.24061+0.058986i,0.11507-0.072175i,0.16718-0.80486i,-0.074795+0.25363i,0.12851-0.07397i,-0.10584+0.11084i,0.55503-0.1613i,0.29103+0.13161i,0.10488+0.19434i,0.053834-0.20388i,-0.0089932-0.0090119i,0.29555-0.10993i,-0.25006-0.23723i,-0.41288-0.033407i,-0.018877-0.13241i,0.34626-0.2448i,0.044412+0.5827i,0.081756+0.21078i,0.14042-0.26271i,-0.51525+0.1872i,0.39034+0.22272i,0.61845+0.45749i,0.073611-1.5994e-18i,-0.24461+0.026737i,-0.23806-0.30038i,0.18314+0.19254i,0.24817-0.094747i,0.33679+0.1377i,-0.22692-0.13535i,0.3861-0.21987i,-0.12036-0.13112i,0.03998+0.40826i,-0.18589-0.044262i,0.16866-0.16243i,-0.016563-0.10694i,0.35619+0.063365i,0.086515+0.079874i,0.36276-0.63077i,-0.46152+0.14383i,-0.26389-0.1536i,0.066695+0.12206i,0.074636+0.055922i,0.037032-0.59295i,-0.27243-0.44382i,-0.031289+0.01061i,0.13138+0.13735i,0.1887-0.089793i,-0.40567-0.21414i,-0.16359-0.40677i,-0.18892+0.44715i,-0.041163-0.017841i,-0.26573+0.075236i
0.028374+2.3066i,1.186+0.53953i,-0.27926-0.21653i,-1.477-1.6581i,-0.98598-0.17755i,0.50973-0.6477i,-0.01568+0.58856i,-2.1755+1.222i,0.70454-1.4657i,-0.21265+0.40344i,-0.72892-1.5671i,1.2214+0.54382i,0.82099-0.10862i,-0.40861+0.19804i,-0.8479+2.6139i,0.34067-0.81564i,-0.45392+0.19913i,0.39196-0.32987i,-1.903+0.3344i,-0.9193-0.54307i,-0.27792-0.68391i,-0.25295+0.65794i,0.026612+0.033214i,-1.0221+0.25796i,0.74479+0.87916i,1.3599+0.26098i,0.014634+0.44688i,-1.2396+0.6877i,0.064065-1.9525i,-0.19512-0.73013i,-0.56205+0.82201i,1.7802-0.43493i,-1.2162-0.88188i,-1.889-1.7449i,-0.24461-0.026737i,0.82257+1.7627e-17i,0.68197+1.0847i,-0.53866-0.70635i,-0.8591+0.22471i,-1.0691-0.5799i,0.70491+0.5322i,-1.3629+0.5904i,0.35235+0.47943i,0.015436-1.3712i,0.60163+0.2146i,-0.61947+0.47848i,0.016197+0.36139i,-1.1606-0.33994i,-0.25848-0.29685i,-1.4346+1.9643i,1.5859-0.3103i,0.82112+0.60627i,-0.17729-0.42984i,-0.22771-0.21294i,-0.33843+1.9569i,0.74409+1.5738i,0.10783-0.023894i,-0.3867-0.50415i,-0.65966+0.22985i,1.2703+0.85894i,0.39587+1.4111i,0.79022-1.4173i,0.13031+0.074239i,0.91036-0.15349i
3.065+1.8749i,1.6947-1.1166i,-0.51705+0.18873i,-3.4109+0.573i,-1.0516+1.1529i,-0.43147-1.2091i,0.76309+0.50863i,-0.19235+3.8818i,-1.3486-2.1442i,0.35568+0.61487i,-2.6708-0.33808i,1.7297-1.1597i,0.53743-1.1726i,-0.077617+0.70299i,2.7437+3.2851i,-0.79308-1.1254i,-0.11376+0.76363i,-0.11001-0.79034i,-1.1367+2.7865i,-1.4783+0.76197i,-1.1322-0.20054i,0.65786+0.87901i,0.065859-0.0075541i,-0.50721+1.5616i,1.7767-0.25321i,1.4716-1.5768i,0.60139+0.35119i,-0.12086+2.2047i,-2.5214-1.7032i,-1.1245-0.34804i,0.61793+1.4226i,0.90239-2.708i,-2.1712+0.8726i,-3.8669+1.0442i,-0.23806+0.30038i,0.68197-1.0847i,1.9956+2.8284e-19i,-1.378+0.12468i,-0.41595+1.3191i,-1.6511+0.92901i,1.2862-0.48827i,-0.35141+2.2866i,0.9243-0.067143i,-1.7953-1.1572i,0.78177-0.6154i,0.11735+1.2135i,0.48996+0.27825i,-1.4105+1.2486i,-0.60573+0.09473i,1.4008+3.5202i,0.90565-2.3485i,1.4802-0.5801i,-0.71379-0.12259i,-0.46957+0.12371i,2.2999+2.0687i,2.6921+0.32362i,0.057889-0.16199i,-0.98538+0.091937i,-0.24382+1.0604i,2.1858-0.96291i,2.1889+0.64792i,-1.2137-2.217i,0.20592-0.11027i,0.55235-1.3277i
-1.9992-1.4861i,-1.24+0.66512i,0.36881-0.09801i,2.391-0.18255i,0.79813-0.73039i,0.22238+0.86185i,-0.49513-0.39889i,0.37534-2.6683i,0.79722+1.5648i,-0.20718-0.44679i,1.823+0.40031i,-1.2668+0.69269i,-0.44436+0.77611i,0.097515-0.48056i,-1.6893-2.4398i,0.4773+0.82666i,0.12626-0.52018i,0.026586+0.5526i,0.95902-1.8531i,1.0683-0.43378i,0.76927+0.20921i,-0.39933-0.64806i,-0.045947+0.0011014i,0.44779-1.0466i,-1.2427+0.063831i,-1.1146+0.99682i,-0.39332-0.28007i,0.22119-1.5148i,1.6346+1.3336i,0.75474+0.31058i,-0.3378-1.0209i,-0.79229+1.8135i,1.5537-0.46687i,2.7353-0.4794i,0.18314-0.19254i,-0.53866+0.70635i,-1.378-0.12468i,0.95929-9.1587e-19i,0.36963-0.88486i,1.1981-0.53832i,-0.91861+0.25679i,0.38551-1.5569i,-0.64242-0.011387i,1.1673+0.91118i,-0.57826+0.37609i,-0.0052117-0.84528i,-0.32093-0.22275i,1.0519-0.77401i,0.42417-0.027566i,-0.74733-2.5182i,-0.77208+1.565i,-1.0583+0.30808i,0.48521+0.12924i,0.33197-0.056086i,-1.4588-1.5721i,-1.8387-0.39166i,-0.050093+0.10824i,0.68615-0.0019176i,0.23461-0.71697i,-1.5694+0.52832i,-1.471-0.58414i,0.69955+1.6067i,-0.14908+0.063278i,-0.46434+0.88224i
0.60046-2.4167i,-1.0913-0.88749i,0.23251+0.30243i,1.0897+2.1352i,0.98126+0.45478i,-0.7093+0.53721i,0.17716-0.61042i,2.6059-0.68192i,-1.1362+1.3383i,0.3323-0.36326i,0.33319+1.8358i,-1.1271-0.90162i,-0.88712-0.11084i,0.48085-0.095217i,1.5996-2.4983i,-0.57861+0.7588i,0.52847-0.083969i,-0.49948+0.23745i,2.0788+0.1706i,0.81177+0.81831i,0.10343+0.7902i,0.44391-0.61806i,-0.01872-0.041958i,1.1379+0.0097907i,-0.53769-1.1217i,-1.349-0.64405i,0.10679-0.47072i,1.4825-0.37962i,-0.60028+2.0217i,0.0043286+0.81585i,0.81157-0.70497i,-1.9781-0.032061i,1.0293+1.2533i,1.4962+2.3384i,0.24817+0.094747i,-0.8591-0.22471i,-0.41595-1.3191i,0.36963+0.88486i,0.95863-2.4696e-17i,0.9582+0.89772i,-0.59082-0.7484i,1.5847-0.24431i,-0.23703-0.59697i,-0.3907+1.4279i,-0.56972-0.38848i,0.77769-0.3305i,0.081806-0.38186i,1.1193+0.67208i,0.18887+0.38064i,2.0349-1.6596i,-1.7411-0.10915i,-0.69196-0.8575i,0.067742+0.49736i,0.17965+0.2846i,0.88805-1.9514i,-0.3472-1.847i,-0.11914-0.0045008i,0.26615+0.63218i,0.75174-0.05985i,-1.0921-1.2441i,-0.027963-1.5819i,-1.2125+1.2644i,-0.11581-0.11313i,-0.99271-0.088378i
-1.663-2.9779i,-1.9219+0.13487i,0.51562+0.084557i,3.0887+1.1138i,1.4067-0.46433i,-0.2059+1.2012i,-0.39455-0.77604i,1.9662-3.1219i,0.11756+2.4017i,-0.0080315-0.67428i,2.0522+1.523i,-1.9709+0.15423i,-0.99051+0.71996i,0.39147-0.54547i,-0.74067-3.9951i,0.13223+1.3003i,0.4496-0.57882i,-0.2769+0.70508i,2.2376-1.7762i,1.5777+0.057755i,0.84337+0.69298i,-0.13507-1.0335i,-0.058003-0.024409i,1.1466-1.0558i,-1.5878-0.61762i,-1.9515+0.61948i,-0.33406-0.57051i,1.1263-1.7677i,1.2932+2.5829i,0.76834+0.81143i,0.15103-1.4646i,-2.0072+1.8203i,2.2025+0.2888i,3.6853+0.93625i,0.33679-0.1377i,-1.0691+0.5799i,-1.6511-0.92901i,1.1981+0.53832i,0.9582-0.89772i,1.7984-6.8584e-18i,-1.2914-0.19478i,1.3552-1.7282i,-0.79596-0.37473i,0.9466+1.7931i,-0.93326+0.14521i,0.46784-1.0586i,-0.27582-0.45829i,1.7481-0.37638i,0.54523+0.2036i,0.47976-3.5645i,-1.8425+1.5214i,-1.4947-0.20912i,0.53347+0.4337i,0.44608+0.11624i,-0.93974-2.7821i,-2.0766-1.521i,-0.1233+0.10707i,0.85803+0.38265i,0.69535-0.76379i,-2.2566-0.22087i,-1.5094-1.555i,-0.027922+2.3992i,-0.2217-0.0046282i,-1.075+0.84129i
1.5166+1.9583i,1.3654-0.30499i,-0.37941-0.0048736i,-2.3385-0.46525i,-0.95982+0.48577i,0.017754-0.88484i,0.36736+0.51452i,-1.0737+2.4547i,-0.34453-1.7119i,0.078795+0.48331i,-1.6386-0.87135i,1.3985-0.32421i,0.63328-0.62426i,-0.22202+0.43408i,0.96454+2.7886i,-0.23578-0.91938i,-0.26015+0.46433i,0.12247-0.53629i,-1.4144+1.5178i,-1.1392+0.1294i,-0.68065-0.40627i,0.20892+0.72748i,0.044294+0.011245i,-0.70896+0.88233i,1.2071+0.27153i,1.3342-0.65619i,0.30167+0.37349i,-0.6173+1.3913i,-1.2083-1.7146i,-0.6396-0.49945i,0.050179+1.0681i,1.2441-1.5245i,-1.6128+0.031161i,-2.7477-0.27316i,-0.22692+0.13535i,0.70491-0.5322i,1.2862+0.48827i,-0.91861-0.25679i,-0.59082+0.7484i,-1.2914+0.19478i,0.94841-7.3237e-18i,-0.78595+1.3877i,0.61214+0.18288i,-0.87393-1.185i,0.65442-0.20535i,-0.22128+0.81084i,0.2477+0.29921i,-1.2145+0.4596i,-0.41357-0.08715i,0.041543+2.6115i,1.1583-1.292i,1.0959-0.011714i,-0.43004-0.25365i,-0.33291-0.035157i,0.97612+1.896i,1.6559+0.86726i,0.076944-0.090241i,-0.65757-0.18184i,-0.41659+0.62377i,1.6443-0.085798i,1.2522+0.95315i,-0.2398-1.7258i,0.1597-0.020688i,0.68083-0.72054i
1.6085-3.842i,-1.5778-1.7452i,0.30729+0.5592i,1.2572+3.8073i,1.5062+1.0019i,-1.3094+0.70729i,0.44842-0.96391i,4.4816-0.46313i,-2.2193+1.9228i,0.64189-0.51581i,0.082914+3.1197i,-1.6333-1.7777i,-1.4382-0.4093i,0.81915-0.034853i,3.281-3.7222i,-1.1499+1.1069i,0.895-0.0041239i,-0.8862+0.26522i,3.393+0.81182i,1.1334+1.5596i,-0.030405+1.3326i,0.89134-0.90856i,-0.020252-0.074131i,1.8786+0.30619i,-0.60299-1.9912i,-2.0658-1.4085i,0.2965-0.75092i,2.5474-0.24973i,-1.5075+3.189i,-0.20077+1.3498i,1.5212-0.95853i,-3.2617-0.55712i,1.3821+2.3341i,1.8773+4.2469i,0.3861+0.21987i,-1.3629-0.5904i,-0.35141-2.2866i,0.38551+1.5569i,1.5847+0.24431i,1.3552+1.7282i,-0.78595-1.3877i,2.6819-1.9079e-17i,-0.23969-1.0472i,-1.0097+2.2608i,-0.84279-0.78739i,1.3698-0.34815i,0.23255-0.61039i,1.679+1.3963i,0.2152+0.67736i,3.7868-2.2249i,-2.8503-0.62416i,-0.92532-1.5939i,-0.014773+0.83945i,0.22444+0.51625i,1.9653-2.9995i,-0.10325-3.1416i,-0.19581-0.037804i,0.27885+1.1129i,1.2579+0.092649i,-1.4882-2.3349i,0.35694-2.6222i,-2.3266+1.7811i,-0.16261-0.21653i,-1.6185-0.39909i
1.3565+0.97149i,0.8225-0.46015i,-0.24583+0.070014i,-1.5991+0.15063i,-0.52583+0.49861i,-0.15916-0.57453i,0.33632+0.26125i,-0.21969+1.7914i,-0.55247-1.0385i,0.14405+0.29675i,-1.2256-0.24644i,0.84015-0.47892i,0.28837-0.52503i,-0.059601+0.32298i,1.1603+1.6139i,-0.32946-0.54794i,-0.07838+0.34986i,-0.024363-0.36975i,-0.62025+1.2524i,-0.71031+0.30318i,-0.51766-0.13097i,0.27512+0.42926i,0.030757-0.001283i,-0.28746+0.70619i,0.83144-0.057497i,0.73462-0.68079i,0.26673+0.18289i,-0.13015+1.017i,-1.1105-0.87368i,-0.50913-0.19903i,0.23834+0.6797i,0.50906-1.2239i,-1.035+0.3311i,-1.8261+0.35352i,-0.12036+0.13112i,0.35235-0.47943i,0.9243+0.067143i,-0.64242+0.011387i,-0.23703+0.59697i,-0.79596+0.37473i,0.61214-0.18288i,-0.23969+1.0472i,0.43036-2.8841e-18i,-0.79257-0.59635i,0.38279-0.25873i,0.013524+0.56601i,0.21757+0.14536i,-0.69528+0.53083i,-0.28374+0.023496i,0.53037+1.6775i,0.49848-1.0572i,0.70509-0.21888i,-0.32647-0.080793i,-0.22165+0.041501i,0.99562+1.0355i,1.236+0.24046i,0.032262-0.073081i,-0.45948+0.0094287i,-0.14861+0.48293i,1.0448-0.37244i,0.99203+0.37374i,-0.48755-1.0677i,0.099086-0.044146i,0.30049-0.59634i
-3.8444+0.09058i,-0.87712+1.9872i,0.3557-0.46958i,2.7362-2.4933i,0.27747-1.6469i,1.0892+0.83753i,-0.9814-0.015094i,-2.0778-3.6035i,2.4565+1.1469i,-0.6765-0.3469i,2.5986-1.2445i,-0.8836+2.0462i,0.19646+1.3665i,-0.3378-0.67741i,-4.3731-1.3644i,1.366+0.55258i,-0.34045-0.75292i,0.55724+0.64719i,-0.59313-3.1659i,0.88801-1.5426i,1.1348-0.47611i,-1.1015-0.4093i,-0.054866+0.044983i,-0.44918-1.6989i,-1.4515+1.258i,-0.40952+2.2717i,-0.74465+0.032779i,-1.1696-2.0534i,3.2558+0.070155i,1.2134-0.33895i,-1.3808-0.92149i,0.75842+2.9593i,1.4472-2.0439i,2.8732-3.1815i,0.03998-0.40826i,0.015436+1.3712i,-1.7953+1.1572i,1.1673-0.91118i,-0.3907-1.4279i,0.9466-1.7931i,-0.87393+1.185i,-1.0097-2.2608i,-0.79257+0.59635i,2.286+7.1716e-17i,-0.34644+1.0069i,-0.80923-1.0237i,-0.60211+0.033781i,0.54488-1.941i,0.48998-0.43644i,-3.3013-2.3545i,0.54702+2.6378i,-0.99521+1.3801i,0.7132-0.3036i,0.35069-0.38357i,-3.2685-0.52743i,-2.6095+1.2699i,0.041854+0.1793i,0.83314-0.65407i,-0.39552-1.0953i,-1.408+2.1336i,-2.3449+0.68638i,2.3774+1.2907i,-0.12131+0.21861i,0.27295+1.5146i
0.62251+1.6796i,1.0082+0.085195i,-0.26075-0.085513i,-1.5129-0.82737i,-0.76747+0.12737i,0.20384-0.60671i,0.14208+0.43457i,-1.2724+1.4613i,0.13292-1.2558i,-0.050277+0.35055i,-0.94198-0.95603i,1.0352+0.079101i,0.57214-0.29363i,-0.24719+0.25145i,0.061773+2.133i,0.036375-0.68544i,-0.28005+0.26407i,0.20062-0.34353i,-1.3046+0.74105i,-0.81406-0.15736i,-0.3817-0.42771i,-0.013354+0.54721i,0.028129+0.01735i,-0.68024+0.45532i,0.7741+0.44871i,1.0627-0.1639i,0.12729+0.32303i,-0.7272+0.82638i,-0.46252-1.4447i,-0.33319-0.48311i,-0.19663+0.74785i,1.1886-0.78255i,-1.1196-0.32771i,-1.8368-0.78341i,-0.18589+0.044262i,0.60163-0.2146i,0.78177+0.6154i,-0.57826-0.37609i,-0.56972+0.38848i,-0.93326-0.14521i,0.65442+0.20535i,-0.84279+0.78739i,0.38279+0.25873i,-0.34644-1.0069i,0.49602+8.9416e-20i,-0.32825+0.51158i,0.10613+0.26009i,-0.93756+0.054159i,-0.2665-0.14968i,-0.53677+1.811i,1.079-0.6407i,0.75874+0.2292i,-0.24182-0.26814i,-0.2221-0.09634i,0.26302+1.5196i,0.95482+0.95696i,0.072632-0.045608i,-0.41436-0.26785i,-0.42251+0.34021i,1.1532+0.29683i,0.65769+0.92883i,0.20821-1.2428i,0.11467+0.020303i,0.62579-0.34977i
1.3203-1.7536i,-0.57934-1.0962i,0.084358+0.32551i,0.14786+2.1079i,0.63925+0.70725i,-0.76063+0.19127i,0.35417-0.43412i,2.3492+0.34523i,-1.3832+0.69398i,0.39482-0.18013i,-0.36264+1.6042i,-0.60348-1.12i,-0.68146-0.39576i,0.42292+0.088537i,2.159-1.4753i,-0.73101+0.41609i,0.45767+0.11408i,-0.48707+0.020424i,1.6276+0.85511i,0.37642+0.94373i,-0.18853+0.67671i,0.57321-0.34835i,-0.00072085-0.040493i,0.91976+0.40026i,-0.049494-1.0953i,-0.8723-0.98757i,0.24892-0.34505i,1.3335+0.20314i,-1.184+1.4331i,-0.27777+0.66335i,0.90143-0.2921i,-1.5937-0.70798i,0.40295+1.3716i,0.40756+2.4129i,0.16866+0.16243i,-0.61947-0.47848i,0.11735-1.2135i,-0.0052117+0.84528i,0.77769+0.3305i,0.46784+1.0586i,-0.22128-0.81084i,1.3698+0.34815i,0.013524-0.56601i,-0.80923+1.0237i,-0.32825-0.51158i,0.74485-6.0787e-19i,0.19802-0.28158i,0.6763+0.93112i,0.021985+0.37391i,2.223-0.64483i,-1.3748-0.68882i,-0.26572-0.93421i,-0.11652+0.42684i,0.047617+0.29282i,1.3932-1.2769i,0.3551-1.618i,-0.095104-0.044728i,-0.0020381+0.60461i,0.63049+0.21062i,-0.45701-1.3858i,0.52271-1.293i,-1.4195+0.60768i,-0.054948-0.13171i,-0.77487-0.41395i
1.0139+0.032952i,0.26039-0.51044i,-0.10063+0.11843i,-0.75753+0.61627i,-0.097419+0.42968i,-0.27452-0.23669i,0.25827+0.018478i,0.49401+0.97984i,-0.63006-0.33839i,0.17306+0.10137i,-0.70285+0.28938i,0.26297-0.52589i,-0.031553-0.36283i,0.078962+0.18341i,1.1317+0.42398i,-0.35163-0.16573i,0.078545+0.20334i,-0.13721-0.1787i,0.10944+0.84263i,-0.25669+0.39319i,-0.30594+0.10863i,0.28408+0.12408i,0.015116-0.011037i,0.093205+0.45411i,0.40091-0.3099i,0.14143-0.5923i,0.19662+0.0023702i,0.27772+0.55812i,-0.85652-0.066591i,-0.32461+0.071346i,0.35007+0.26312i,-0.15603-0.79067i,-0.41139+0.51696i,-0.80379+0.79553i,-0.016563+0.10694i,0.016197-0.36139i,0.48996-0.27825i,-0.32093+0.22275i,0.081806+0.38186i,-0.27582+0.45829i,0.2477-0.29921i,0.23255+0.61039i,0.21757-0.14536i,-0.60211-0.033781i,0.10613-0.26009i,0.19802+0.28158i,0.15909+1.816e-18i,-0.1722+0.5032i,-0.13551+0.10771i,0.83474+0.66893i,-0.1051-0.70286i,0.28252-0.34881i,-0.19234+0.069427i,-0.098037+0.095846i,0.85309+0.18722i,0.70608-0.29592i,-0.0083744-0.047843i,-0.22911+0.15996i,0.087991+0.29434i,0.40238-0.54117i,0.62775-0.14613i,-0.60711-0.37508i,0.035181-0.055786i,-0.04951-0.40297i
-0.99325-3.2427i,-1.8964-0.27112i,0.48351+0.1901i,2.7693+1.729i,1.4645-0.15695i,-0.45153+1.1245i,-0.22111-0.83691i,2.5646-2.6232i,-0.38836+2.3592i,0.13331-0.65711i,1.6761+1.9099i,-1.9481-0.26254i,-1.1135+0.49254i,0.49468-0.44829i,0.11614-4.0384i,-0.14359+1.2916i,0.55816-0.46854i,-0.41671+0.62742i,2.5468-1.2582i,1.5215+0.38632i,0.67476+0.8501i,0.08499-1.0329i,-0.051273-0.035865i,1.3355-0.78634i,-1.4142-0.93265i,-2.0266+0.19376i,-0.20533-0.62447i,1.4647-1.4826i,0.71649+2.7813i,0.57704+0.94954i,0.45332-1.3921i,-2.332+1.3494i,2.0805+0.74166i,3.3863+1.6813i,0.35619-0.063365i,-1.1606+0.33994i,-1.4105-1.2486i,1.0519+0.77401i,1.1193-0.67208i,1.7481+0.37638i,-1.2145-0.4596i,1.679-1.3963i,-0.69528-0.53083i,0.54488+1.941i,-0.93756-0.054159i,0.6763-0.93112i,-0.1722-0.5032i,1.778-3.4613e-17i,0.48738+0.31202i,1.2123-3.3644i,-2.1094+1.0932i,-1.4091-0.51608i,0.42779+0.53322i,0.40928+0.20635i,-0.33122-2.901i,-1.7003-1.913i,-0.14226+0.078275i,0.75396+0.55152i,0.83576-0.59692i,-2.1473-0.68696i,-1.1417-1.8274i,-0.52925+2.3263i,-0.21453-0.050896i,-1.221+0.59279i
-0.8413-0.71456i,-0.56739+0.25847i,0.1659-0.032739i,1.0625-0.01201i,0.3739-0.30002i,0.073567+0.38748i,-0.20747-0.19061i,0.24264-1.1691i,0.30754+0.71482i,-0.078771-0.20351i,0.79459+0.22939i,-0.58005+0.26989i,-0.21878+0.33041i,0.056928-0.20969i,-0.67684-1.1274i,0.1873+0.37924i,0.070776-0.22638i,-0.0041239+0.24511i,0.4773-0.79182i,0.48486-0.16111i,0.33414+0.11461i,-0.15795-0.29803i,-0.020348-0.00083334i,0.22807-0.4499i,-0.55131-0.0074845i,-0.5215+0.40874i,-0.16587-0.13514i,0.14133-0.66343i,0.68447+0.63665i,0.3248+0.15902i,-0.12003-0.46114i,-0.40244+0.7791i,0.70043-0.16179i,1.2233-0.13337i,0.086515-0.079874i,-0.25848+0.29685i,-0.60573-0.09473i,0.42417+0.027566i,0.18887-0.38064i,0.54523-0.2036i,-0.41357+0.08715i,0.2152-0.67736i,-0.28374-0.023496i,0.48998+0.43644i,-0.2665+0.14968i,0.021985-0.37391i,-0.13551-0.10771i,0.48738-0.31202i,0.18835-1.1627e-18i,-0.25809-1.135i,-0.38637+0.66983i,-0.47681+0.10581i,0.21083+0.071091i,0.1484-0.01526i,-0.59987-0.73707i,-0.80177-0.22602i,-0.02526+0.046421i,0.30345+0.018869i,0.12434-0.31028i,-0.70914+0.18851i,-0.63364-0.30056i,0.26315+0.73053i,-0.067737+0.023696i,-0.23067+0.37676i
5.4586-4.0904i,-0.78001-3.7732i,-0.030039+1.0445i,-1.3835+6.4189i,1.2955+2.6642i,-2.4357-0.087645i,1.4328-0.98901i,6.7122+3.0641i,-4.7288+0.87371i,1.3343-0.19579i,-2.4711+4.4737i,-0.83145-3.8651i,-1.6912-1.7711i,1.1855+0.63037i,7.7207-2.5338i,-2.5419+0.60895i,1.2671+0.73668i,-1.4713-0.36071i,4.1173+3.9611i,0.30642+3.1424i,-1.1485+1.8564i,2.0123-0.54341i,0.032904-0.12147i,2.3985+1.9908i,0.80053-3.3118i,-1.7484-3.7025i,1.0416-0.8143i,3.804+1.7607i,-4.7742+3.2521i,-1.4033+1.7393i,2.9432-0.091387i,-4.1433-3.4926i,0.015156+4.4423i,-0.8725+7.5539i,0.36276+0.63077i,-1.4346-1.9643i,1.4008-3.5202i,-0.74733+2.5182i,2.0349+1.6596i,0.47976+3.5645i,0.041543-2.6115i,3.7868+2.2249i,0.53037-1.6775i,-3.3013+2.3545i,-0.53677-1.811i,2.223+0.64483i,0.83474-0.66893i,1.2123+3.3644i,-0.25809+1.135i,7.1927+1.2746e-17i,-3.5068-3.246i,0.015748-3.0182i,-0.71728+1.173i,-0.11139+0.91514i,5.2634-2.6047i,2.4606-4.5216i,-0.24511-0.21582i,-0.52951+1.8027i,1.6993+1.1744i,-0.16422-4.5315i,2.6794-3.4064i,-4.7626+0.58469i,-0.04997-0.44064i,-1.9542-1.9062i
-0.8154+4.4577i,2.0831+1.4876i,-0.45674-0.52281i,-2.2222-3.7539i,-1.834-0.71426i,1.2271-1.0565i,-0.25226+1.1288i,-4.6553+1.5352i,1.9113-2.5601i,-0.56217+0.6976i,-0.81418-3.2964i,2.1497+1.5092i,1.6238+0.10029i,-0.86249+0.22769i,-2.6208+4.7196i,0.9645-1.444i,-0.95027+0.21268i,0.88014-0.48813i,-3.7951-0.07315i,-1.5675-1.3938i,-0.27783-1.4234i,-0.73587+1.1731i,0.038777+0.074074i,-2.0678+0.11178i,1.1043+1.976i,2.5234+1.0162i,-0.14036+0.86709i,-2.6493+0.85828i,0.86004-3.7401i,-0.10076-1.4813i,-1.3937+1.3728i,3.5963-0.167i,-2.0122-2.159i,-2.9836-4.0767i,-0.46152-0.14383i,1.5859+0.3103i,0.90565+2.3485i,-0.77208-1.565i,-1.7411+0.10915i,-1.8425-1.5214i,1.1583+1.292i,-2.8503+0.62416i,0.49848+1.0572i,0.54702-2.6378i,1.079+0.6407i,-1.3748+0.68882i,-0.1051+0.70286i,-2.1094-1.0932i,-0.38637-0.66983i,-3.5068+3.246i,3.1747+4.5756e-17i,1.3544+1.4786i,-0.17967-0.89562i,-0.35868-0.49645i,-1.3907+3.6453i,0.8409+3.315i,0.2169-0.0053916i,-0.55537-1.1179i,-1.3585+0.1943i,2.1251+2.1352i,0.23091+2.87i,2.0582-2.4344i,0.22322+0.19229i,1.8131+0.04748i
1.7283+2.2816i,1.5816-0.33556i,-0.43836-0.010318i,-2.6965-0.5665i,-1.1151+0.54947i,0.031445-1.0222i,0.41814+0.59908i,-1.271+2.8232i,-0.37698-1.9824i,0.08508+0.55945i,-1.8827-1.0271i,1.62-0.35735i,0.73948-0.71352i,-0.26192+0.49885i,1.0801+3.2342i,-0.26109-1.0653i,-0.30635+0.53333i,0.14814-0.61818i,-1.6531+1.7364i,-1.3179+0.13546i,-0.78149-0.47786i,0.23243+0.84321i,0.051044+0.013541i,-0.83012+1.0108i,1.3914+0.32867i,1.5498-0.74176i,0.34397+0.4353i,-0.7305+1.6001i,-1.3751-1.9962i,-0.73291-0.58503i,0.044791+1.2348i,1.4565-1.7462i,-1.864+0.016086i,-3.1717-0.34958i,-0.26389+0.1536i,0.82112-0.60627i,1.4802+0.5801i,-1.0583-0.30808i,-0.69196+0.8575i,-1.4947+0.20912i,1.0959+0.011714i,-0.92532+1.5939i,0.70509+0.21888i,-0.99521-1.3801i,0.75874-0.2292i,-0.26572+0.93421i,0.28252+0.34881i,-1.4091+0.51608i,-0.47681-0.10581i,0.015748+3.0182i,1.3544-1.4786i,1.2665+2.8114e-18i,-0.49379-0.29841i,-0.38425-0.044737i,1.1045+2.2029i,1.9027+1.0226i,0.090026-0.10333i,-0.7576-0.21824i,-0.48909+0.71564i,1.9011-0.078833i,1.4352+1.1169i,-0.25577-1.9972i,0.18479-0.021933i,0.79561-0.82419i
-1.2114-0.48231i,-0.53757+0.50348i,0.17334-0.099263i,1.1848-0.41447i,0.30529-0.47697i,0.2286+0.40596i,-0.30418-0.13505i,-0.16965-1.4002i,0.61406+0.68408i,-0.16499-0.19808i,0.97603-0.043137i,-0.54743+0.52104i,-0.12019+0.45243i,-0.015422-0.25621i,-1.1832-1.0065i,0.3528+0.35382i,-0.0062209-0.28012i,0.087898+0.27592i,0.23541-1.0665i,0.48193-0.36334i,0.41729+0.0021761i,-0.2893-0.27399i,-0.023092+0.0067475i,0.08549-0.58969i,-0.61994+0.19971i,-0.42948+0.65437i,-0.23668-0.08867i,-0.0922-0.79597i,1.0065+0.4543i,0.42359+0.055407i,-0.30841-0.47088i,-0.15641+1.024i,0.72297-0.44548i,1.319-0.61101i,0.066695-0.12206i,-0.17729+0.42984i,-0.71379+0.12259i,0.48521-0.12924i,0.067742-0.49736i,0.53347-0.4337i,-0.43004+0.25365i,-0.014773-0.83945i,-0.32647+0.080793i,0.7132+0.3036i,-0.24182+0.26814i,-0.11652-0.42684i,-0.19234-0.069427i,0.42779-0.53322i,0.21083-0.071091i,-0.71728-1.173i,-0.17967+0.89562i,-0.49379+0.29841i,0.26283+1.7152e-18i,0.16035-0.073094i,-0.94968-0.59864i,-0.98279+0.049624i,-0.010754+0.061497i,0.3468-0.093414i,0.02207-0.39425i,-0.72264+0.47867i,-0.82273-0.09728i,0.5703+0.71841i,-0.06688+0.052092i,-0.116+0.5088i
-0.60496-0.63116i,-0.46799+0.15767i,0.13336-0.012354i,0.83811+0.076623i,0.3189-0.20609i,0.026569+0.31125i,-0.14802-0.16699i,0.2859-0.90145i,0.1844+0.58812i,-0.045574-0.16673i,0.60747+0.24512i,-0.47889+0.16564i,-0.19915+0.2426i,0.061843-0.1606i,-0.44194-0.94307i,0.11684+0.31398i,0.074106-0.17263i,-0.023108+0.19279i,0.44022-0.5852i,0.39507-0.087651i,0.25398+0.11737i,-0.1003-0.24761i,-0.015965-0.0023052i,0.21615-0.33599i,-0.43376-0.050565i,-0.444+0.27979i,-0.11974-0.11992i,0.16511-0.51126i,0.48771+0.55707i,0.24302+0.1516i,-0.057207-0.37305i,-0.3802+0.58125i,0.56497-0.070725i,0.97461-0.0059742i,0.074636-0.055922i,-0.22771+0.21294i,-0.46957-0.12371i,0.33197+0.056086i,0.17965-0.2846i,0.44608-0.11624i,-0.33291+0.035157i,0.22444-0.51625i,-0.22165-0.041501i,0.35069+0.38357i,-0.2221+0.09634i,0.047617-0.29282i,-0.098037-0.095846i,0.40928-0.20635i,0.1484+0.01526i,-0.11139-0.91514i,-0.35868+0.49645i,-0.38425+0.044737i,0.16035+0.073094i,0.11816-1.7334e-18i,-0.41292-0.62934i,-0.6134-0.24304i,-0.023664+0.034528i,0.23756+0.039453i,0.12311-0.2344i,-0.574+0.091071i,-0.47489-0.28815i,0.14815+0.5969i,-0.05529+0.013182i,-0.21227+0.27816i
5.4758-1.0165i,0.79562-3.0436i,-0.40024+0.75347i,-3.337+4.1962i,-0.016744+2.4188i,-1.7506-0.94618i,1.4067-0.20485i,3.8022+4.6729i,-3.7768-1.0731i,1.0473+0.33991i,-3.4284+2.3789i,0.79126-3.1295i,-0.59619-1.9085i,0.63927+0.89062i,6.5674+0.94179i,-2.0806-0.4749i,0.66049+0.99797i,-0.94606-0.79678i,1.5785+4.3897i,-0.91376+2.4105i,-1.5127+0.94257i,1.6694+0.33108i,0.068068-0.076976i,1.0342+2.3254i,1.7851-2.1336i,0.061389-3.3426i,1.0571-0.21867i,2.1461+2.666i,-4.6714+0.65089i,-1.6567+0.7646i,2.1868+0.99896i,-1.7672-4.0562i,-1.5976+3.2563i,-3.374+5.2118i,0.037032+0.59295i,-0.33843-1.9569i,2.2999-2.0687i,-1.4588+1.5721i,0.88805+1.9514i,-0.93974+2.7821i,0.97612-1.896i,1.9653+2.9995i,0.99562-1.0355i,-3.2685+0.52743i,0.26302-1.5196i,1.3932+1.2769i,0.85309-0.18722i,-0.33122+2.901i,-0.59987+0.73707i,5.2634+2.6047i,-1.3907-3.6453i,1.1045-2.2029i,-0.94968+0.59864i,-0.41292+0.62934i,4.7949-2.0037e-16i,3.438-2.4177i,-0.10121-0.2467i,-1.0403+1.1274i,0.81823+1.4748i,1.5208-3.3755i,3.1943-1.5224i,-3.6969-1.2969i,0.12301-0.34055i,-0.73972-2.1026i
4.4387+2.0322i,2.1051-1.7811i,-0.6669+0.33844i,-4.5085+1.3261i,-1.2316+1.7258i,-0.77813-1.5611i,1.1119+0.56241i,0.36999+5.2677i,-2.1669-2.6738i,0.57953+0.77179i,-3.6577-0.022978i,2.1453-1.8449i,0.53484-1.669i,0.0092918+0.96092i,4.234+3.9867i,-1.2524-1.3896i,-0.029626+1.0486i,-0.27657-1.0483i,-1.0816+3.9434i,-1.8706+1.2676i,-1.5599-0.086922i,1.03+1.0791i,0.087619-0.02087i,-0.431+2.1888i,2.3558-0.6297i,1.7294-2.3657i,0.86823+0.37624i,0.19447+2.9937i,-3.6776-1.8887i,-1.5734-0.28715i,1.0643+1.8189i,0.7782-3.7994i,-2.7874+1.5292i,-5.0472+2.0357i,-0.27243+0.44382i,0.74409-1.5738i,2.6921-0.32362i,-1.8387+0.39166i,-0.3472+1.847i,-2.0766+1.521i,1.6559-0.86726i,-0.10325+3.1416i,1.236-0.24046i,-2.6095-1.2699i,0.95482-0.95696i,0.3551+1.618i,0.70608+0.29592i,-1.7003+1.913i,-0.80177+0.22602i,2.4606+4.5216i,0.8409-3.315i,1.9027-1.0226i,-0.98279-0.049624i,-0.6134+0.24304i,3.438+2.4177i,3.6842-1.6023e-17i,0.051824-0.22792i,-1.3144+0.28382i,-0.15696+1.47i,2.7925-1.6534i,3.058+0.51908i,-1.9968-2.794i,0.25991-0.18215i,0.52982-1.8806i
-0.063282+0.30318i,0.1398+0.10518i,-0.030318-0.036496i,-0.14546-0.26026i,-0.12409-0.051915i,0.085632-0.070098i,-0.019152+0.076697i,-0.32068+0.096987i,0.13493-0.17167i,-0.039594+0.046708i,-0.050029-0.2266i,0.14431+0.10677i,0.11078+0.0096101i,-0.059315+0.014092i,-0.18708+0.31801i,0.06835-0.097024i,-0.065287+0.012917i,0.060963-0.031856i,-0.25917-0.011443i,-0.10473-0.097893i,-0.016565-0.097724i,-0.05227+0.078899i,0.0025236+0.0051269i,-0.14147+0.0041257i,0.072093+0.13688i,0.17068+0.073713i,-0.011063+0.059005i,-0.18247+0.054142i,0.065113-0.25408i,-0.0043685-0.10138i,-0.097555+0.091427i,0.24599-0.0053024i,-0.13381-0.15093i,-0.19693-0.2836i,-0.031289-0.01061i,0.10783+0.023894i,0.057889+0.16199i,-0.050093-0.10824i,-0.11914+0.0045008i,-0.1233-0.10707i,0.076944+0.090241i,-0.19581+0.037804i,0.032262+0.073081i,0.041854-0.1793i,0.072632+0.045608i,-0.095104+0.044728i,-0.0083744+0.047843i,-0.14226-0.078275i,-0.02526-0.046421i,-0.24511+0.21582i,0.2169+0.0053916i,0.090026+0.10333i,-0.010754-0.061497i,-0.023664-0.034528i,-0.10121+0.2467i,0.051824+0.22792i,0.014829-2.2707e-19i,-0.036047-0.07732i,-0.093149+0.010968i,0.14157+0.1495i,0.010903+0.19648i,0.14476-0.16283i,0.014925+0.013517i,0.12379+0.0063232i
-1.427-1.0669i,-0.88824+0.47326i,0.264-0.069366i,1.7106-0.12579i,0.57234-0.52083i,0.15734+0.6169i,-0.35336-0.2863i,0.27381-1.9078i,0.5671+1.1209i,-0.1473-0.31999i,1.3032+0.28997i,-0.90749+0.49293i,-0.31939+0.55424i,0.07071-0.34354i,-1.2034-1.7485i,0.33975+0.59224i,0.091349-0.37182i,0.017911+0.39531i,0.68966-1.3235i,0.76502-0.30813i,0.54982+0.15118i,-0.28434-0.46434i,-0.032867+0.00069593i,0.32238-0.74768i,-0.88896+0.043173i,-0.79925+0.71077i,-0.28077-0.20111i,0.16124-1.083i,1.1665+0.95714i,0.53922+0.22366i,-0.23957-0.73092i,-0.57032+1.2955i,1.1123-0.33083i,1.9575-0.33743i,0.13138-0.13735i,-0.3867+0.50415i,-0.98538-0.091937i,0.68615+0.0019176i,0.26615-0.63218i,0.85803-0.38265i,-0.65757+0.18184i,0.27885-1.1129i,-0.45948-0.0094287i,0.83314+0.65407i,-0.41436+0.26785i,-0.0020381-0.60461i,-0.22911-0.15996i,0.75396-0.55152i,0.30345-0.018869i,-0.52951-1.8027i,-0.55537+1.1179i,-0.7576+0.21824i,0.3468+0.093414i,0.23756-0.039453i,-1.0403-1.1274i,-1.3144-0.28382i,-0.036047+0.07732i,0.49078-8.1887e-19i,0.16924-0.51236i,-1.1236+0.37476i,-1.051-0.42076i,0.49716+1.1506i,-0.10676+0.044963i,-0.33389+0.63011i
0.62175-1.8577i,-0.80037-0.76408i,0.16345+0.25168i,0.72121+1.7424i,0.74109+0.41789i,-0.58976+0.37699i,0.17703-0.46762i,2.0861-0.37205i,-0.97456+0.97854i,0.28326-0.26412i,0.14666+1.4604i,-0.82753-0.7774i,-0.68874-0.1423i,0.38302-0.044646i,1.4104-1.8593i,-0.50111+0.55891i,0.41966-0.032853i,-0.40651+0.15502i,1.6195+0.26357i,0.58549+0.69239i,0.031776+0.62612i,0.38669-0.45696i,-0.01206-0.034072i,0.89172+0.07872i,-0.35162-0.91315i,-1.0176-0.58927i,0.11313-0.36246i,1.1862-0.20514i,-0.59694+1.5479i,-0.047541+0.64005i,0.68043-0.50215i,-1.5492-0.14864i,0.72893+1.0471i,1.0273+1.9271i,0.1887+0.089793i,-0.65966-0.22985i,-0.24382-1.0604i,0.23461+0.71697i,0.75174+0.05985i,0.69535+0.76379i,-0.41659-0.62377i,1.2579-0.092649i,-0.14861-0.48293i,-0.39552+1.0953i,-0.42251-0.34021i,0.63049-0.21062i,0.087991-0.29434i,0.83576+0.59692i,0.12434+0.31028i,1.6993-1.1744i,-1.3585-0.1943i,-0.48909-0.71564i,0.02207+0.39425i,0.12311+0.2344i,0.81823-1.4748i,-0.15696-1.47i,-0.093149-0.010968i,0.16924+0.51236i,0.59324+9.8064e-18i,-0.7787-1.0438i,0.076836-1.2423i,-1.0297+0.91578i,-0.083754-0.095946i,-0.77295-0.13128i
2.4524+3.5324i,2.395-0.40526i,-0.65737-0.042773i,-4.0124-1.0182i,-1.708+0.75538i,0.11083-1.5325i,0.59037+0.92529i,-2.0836+4.1588i,-0.44248-2.9991i,0.092889+0.84507i,-2.7621-1.6589i,2.454-0.43558i,1.1544-1.025i,-0.42421+0.73251i,1.42+4.9219i,-0.32561-1.6153i,-0.49305+0.7815i,0.26085-0.91871i,-2.5896+2.5035i,-1.9867+0.1213i,-1.1433-0.76595i,0.29641+1.2802i,0.075778+0.023503i,-1.309+1.4656i,2.0682+0.57996i,2.3726-1.017i,0.48923+0.67483i,-1.1961+2.3564i,-1.9398-3.0821i,-1.0637-0.92379i,-0.0096247+1.8563i,2.295-2.5306i,-2.7991-0.09188i,-4.7391-0.72216i,-0.40567+0.21414i,1.2703-0.85894i,2.1858+0.96291i,-1.5694-0.52832i,-1.0921+1.2441i,-2.2566+0.22087i,1.6443+0.085798i,-1.4882+2.3349i,1.0448+0.37244i,-1.408-2.1336i,1.1532-0.29683i,-0.45701+1.3858i,0.40238+0.54117i,-2.1473+0.68696i,-0.70914-0.18851i,-0.16422+4.5315i,2.1251-2.1352i,1.9011+0.078833i,-0.72264-0.47867i,-0.574-0.091071i,1.5208+3.3755i,2.7925+1.6534i,0.14157-0.1495i,-1.1236-0.37476i,-0.7787+1.0438i,2.8586-1.7207e-17i,2.0849+1.7658i,-0.25962-3.0139i,0.27875-0.021421i,1.2456-1.1876i
3.9706+1.0614i,1.4964-1.775i,-0.50586+0.37487i,-3.5553+1.7359i,-0.7791+1.606i,-0.86582-1.1861i,1.0021+0.31015i,1.0493+4.3202i,-2.1753-1.914i,0.58976+0.55895i,-3.0392+0.49628i,1.5207-1.8336i,0.20878-1.4607i,0.1431+0.79628i,4.076+2.7125i,-1.2353-0.97696i,0.12315+0.87453i,-0.37726-0.83117i,-0.34217+3.4255i,-1.3741+1.3157i,-1.307+0.14763i,1.007+0.75057i,0.069785-0.029668i,-0.049349+1.8775i,1.8666-0.85458i,1.1022-2.2073i,0.77366+0.18996i,0.58321+2.4574i,-3.3186-1.0495i,-1.3464-0.016655i,1.1397+1.3598i,0.11061-3.2633i,-2.0982+1.662i,-3.9025+2.4008i,-0.16359+0.40677i,0.39587-1.4111i,2.1889-0.64792i,-1.471+0.58414i,-0.027963+1.5819i,-1.5094+1.555i,1.2522-0.95315i,0.35694+2.6222i,0.99203-0.37374i,-2.3449-0.68638i,0.65769-0.92883i,0.52271+1.293i,0.62775+0.14613i,-1.1417+1.8274i,-0.63364+0.30056i,2.6794+3.4064i,0.23091-2.87i,1.4352-1.1169i,-0.82273+0.09728i,-0.47489+0.28815i,3.1943+1.5224i,3.058-0.51908i,0.010903-0.19648i,-1.051+0.42076i,0.076836+1.2423i,2.0849-1.7658i,2.6113+1.2675e-17i,-2.0511-2.0377i,0.19007-0.18781i,0.1748-1.6356i
-3.9469+2.2647i,0.20976+2.5618i,0.1048-0.68919i,1.4379-4.1378i,-0.64128-1.8694i,1.6057+0.25603i,-1.0292+0.5384i,-4.1954-2.5745i,3.2022-0.19412i,-0.8994+0.021183i,1.9999-2.7614i,0.23636+2.6269i,0.97585+1.3102i,-0.73376-0.51377i,-5.3182+1.0501i,1.7326-0.19659i,-0.77916-0.5908i,0.94492+0.35845i,-2.4043-2.9576i,0.052553-2.1057i,0.91138-1.1359i,-1.3766+0.19624i,-0.031662+0.077759i,-1.4263-1.5132i,-0.79929+2.1278i,0.85673+2.5938i,-0.75591+0.45452i,-2.3757-1.4751i,3.4256-1.7653i,1.0706-1.0376i,-1.9563-0.17874i,2.4596+2.6494i,0.35108-2.9427i,1.1918-4.9309i,-0.18892-0.44715i,0.79022+1.4173i,-1.2137+2.217i,0.69955-1.6067i,-1.2125-1.2644i,-0.027922-2.3992i,-0.2398+1.7258i,-2.3266-1.7811i,-0.48755+1.0677i,2.3774-1.2907i,0.20821+1.2428i,-1.4195-0.60768i,-0.60711+0.37508i,-0.52925-2.3263i,0.26315-0.73053i,-4.7626-0.58469i,2.0582+2.4344i,-0.25577+1.9972i,0.5703-0.71841i,0.14815-0.5969i,-3.6969+1.2969i,-1.9968+2.794i,0.14476+0.16283i,0.49716-1.1506i,-1.0297-0.91578i,-0.25962+3.0139i,-2.0511+2.0377i,3.2011-9.7883e-17i,-0.0027321+0.29583i,1.139+1.4211i
0.21267+0.36282i,0.23657-0.021572i,-0.063781-0.0090969i,-0.38363-0.12935i,-0.17222+0.06086i,0.022291-0.14861i,0.050635+0.094651i,-0.23434+0.38992i,-0.020673-0.29577i,0.0027253+0.083101i,-0.25691-0.18246i,0.24256-0.024085i,0.12025-0.091302i,-0.046854+0.06825i,0.10159+0.49059i,-0.019647-0.15995i,-0.053935+0.072511i,0.03232-0.087631i,-0.27127+0.22472i,-0.19464-0.0030595i,-0.10575-0.083257i,0.019311+0.12705i,0.0072132+0.0028597i,-0.13863+0.13311i,0.19733+0.072051i,0.23897-0.081389i,0.04265+0.06947i,-0.13429+0.22081i,-0.16606-0.31507i,-0.096805-0.098052i,-0.014849+0.18094i,0.24275-0.22956i,-0.27226-0.029934i,-0.45671-0.10593i,-0.041163+0.017841i,0.13031-0.074239i,0.20592+0.11027i,-0.14908-0.063278i,-0.11581+0.11313i,-0.2217+0.0046282i,0.1597+0.020688i,-0.16261+0.21653i,0.099086+0.044146i,-0.12131-0.21861i,0.11467-0.020303i,-0.054948+0.13171i,0.035181+0.055786i,-0.21453+0.050896i,-0.067737-0.023696i,-0.04997+0.44064i,0.22322-0.19229i,0.18479+0.021933i,-0.06688-0.052092i,-0.05529-0.013182i,0.12301+0.34055i,0.25991+0.18215i,0.014925-0.013517i,-0.10676-0.044963i,-0.083754+0.095946i,0.27875+0.021421i,0.19007+0.18781i,-0.0027321-0.29583i,0.027342-5.5236e-20i,0.13036-0.10648i
-0.39901+2.558i,1.2119+0.81843i,-0.26866-0.29175i,-1.3253-2.1106i,-1.0581-0.38049i,0.68499-0.6217i,-0.12718+0.64845i,-2.6357+0.94641i,1.0532-1.4906i,-0.31062+0.40681i,-0.51428-1.8704i,1.2503+0.82977i,0.92887+0.032991i,-0.48917+0.14293i,-1.4261+2.7346i,0.52923-0.83912i,-0.53952+0.13567i,0.49535-0.29194i,-2.1685+0.014983i,-0.91607-0.77257i,-0.17996-0.80876i,-0.40271+0.68096i,0.023254+0.041724i,-1.1793+0.094767i,0.66022+1.112i,1.4563+0.54259i,-0.067193+0.4973i,-1.5002+0.52979i,0.43524-2.1489i,-0.079697-0.84446i,-0.77543+0.80485i,2.0513-0.14916i,-1.1815-1.2029i,-1.7649-2.2836i,-0.26573-0.075236i,0.91036+0.15349i,0.55235+1.3277i,-0.46434-0.88224i,-0.99271+0.088378i,-1.075-0.84129i,0.68083+0.72054i,-1.6185+0.39909i,0.30049+0.59634i,0.27295-1.5146i,0.62579+0.34977i,-0.77487+0.41395i,-0.04951+0.40297i,-1.221-0.59279i,-0.23067-0.37676i,-1.9542+1.9062i,1.8131-0.04748i,0.79561+0.82419i,-0.116-0.5088i,-0.21227-0.27816i,-0.73972+2.1026i,0.52982+1.8806i,0.12379-0.0063232i,-0.33389-0.63011i,-0.77295+0.13128i,1.2456+1.1876i,0.1748+1.6356i,1.139-1.4211i,0.13036+0.10648i,1.0362-6.0244e-18i
-----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result X = 
0.061384,0.026788-0.048521i,0.00037409+0.050727i,-0.043835+0.043761i,-0.032985+0.052427i,-0.05422-0.029945i,0.041551+0.0018794i,0.044564+0.036492i,-0.053927-0.03047i,0.039358-0.027359i,-0.049143+0.034311i,-0.026342-0.054706i,-0.01409-0.060316i,0.0043741+0.020663i,0.058355-0.011179i,-0.061374-0.008354i,0.029233+0.024962i,-0.02836-0.0090131i,0.02335+0.054602i,-0.045502+0.024952i,-0.031275+0.052589i,0.038135-0.010632i,0.033606-0.023878i,0.060289+0.014204i,0.038419-0.048585i,-0.029381-0.054528i,0.044933+0.040701i,0.040339+0.047003i,-0.052231+0.00094453i,-0.034073+0.012341i,0.051698+0.034116i,-0.037956-0.028119i,-0.01785+0.037393i,-0.013162+0.060525i,-0.032192-0.0048257i,-0.050895-0.034799i,0.0030392-0.061798i,-0.046214+0.04124i,0.035931+0.04469i,-0.0010587+0.058395i,-0.018064+0.015193i,0.051399+0.034565i,0.044129-0.021099i,-0.04369-0.018565i,0.028714-0.028824i,0.046079+0.038157i,0.018071-0.0042565i,-0.0050657+0.061732i,-0.0042151+0.039479i,0.058601+0.0048796i,-0.030367-0.053985i,0.00041739-0.055737i,-0.03219-0.036411i,0.016301+0.0017581i,0.056906-0.024458i,0.04527-0.042275i,0.008796-0.061312i,-0.017768+0.0050998i,0.033691-0.005628i,0.032414-0.034013i,0.060801+0.011824i,-0.048344-0.0001796i,-0.012078+0.032918i,0.025865-0.023258i
0.026788+0.048521i,0.050044,-0.039934+0.022433i,-0.05372-0.015552i,-0.055835-0.0031937i,7.9062e-06-0.055926i,0.016647+0.033664i,-0.0093975+0.051151i,0.0005509-0.055923i,0.038801+0.019171i,-0.048567-0.023871i,0.031747-0.044696i,0.041528-0.037459i,-0.014424+0.012475i,0.034302+0.041248i,-0.02018-0.052158i,-0.0069737+0.034i,-0.005252-0.02635i,-0.03297+0.042285i,-0.03958-0.025078i,-0.055217-0.0017715i,0.025046+0.025504i,0.03354+0.016144i,0.015082+0.053854i,0.05517+0.0091661i,0.03028-0.04702i,-0.012563+0.053279i,-0.019549+0.052398i,-0.02354-0.040873i,-0.024625-0.021547i,-0.0044059+0.055752i,0.0056627-0.042273i,-0.037347+0.0022083i,-0.053586+0.016009i,-0.010234-0.027552i,0.005296-0.055416i,0.050175-0.024566i,-0.052766-0.018533i,-0.019645+0.047904i,-0.04662+0.024646i,-0.019893-0.0076485i,-0.0048912+0.055712i,0.035936+0.025674i,-0.0043921-0.042637i,0.035315+0.010118i,-0.010052+0.053075i,0.011251+0.012427i,-0.051007+0.022936i,-0.033046+0.013897i,0.021716+0.048451i,0.02942-0.047562i,0.04424-0.023994i,0.014733-0.041335i,0.005724+0.013652i,0.044166+0.034308i,0.053172+0.017334i,0.052302-0.019804i,-0.011785-0.011819i,0.019151+0.024175i,0.041031+0.010778i,0.017187+0.05322i,-0.020955-0.038292i,-0.031291+0.0048181i,0.029671+0.010295i
0.00037409-0.050727i,-0.039934-0.022433i,0.041923,0.035896+0.036492i,0.043124+0.027578i,-0.025076+0.044625i,0.0018064-0.034326i,0.030428-0.036605i,-0.025508+0.044379i,-0.022369-0.032691i,0.028055+0.04082i,-0.045369+0.021435i,-0.04993+0.011276i,0.017102-0.0034888i,-0.0088824-0.048292i,-0.0072777+0.050668i,0.020806-0.024006i,-0.0076211+0.023382i,0.045265-0.018963i,0.020343+0.037755i,0.043268+0.026166i,-0.0085535-0.03158i,-0.019528-0.027917i,0.012106-0.049736i,-0.039916-0.032045i,-0.04524+0.023948i,0.033909-0.036884i,0.039089-0.033049i,0.00046224+0.043169i,0.0099912+0.028233i,0.028508-0.042515i,-0.023469+0.031195i,0.030792+0.014979i,0.049937+0.011246i,-0.0041841+0.026573i,-0.029067+0.041847i,-0.051051-0.0028882i,0.033799+0.038442i,0.03715-0.029421i,0.04825+0.0012308i,0.012446+0.015021i,0.028877-0.042265i,-0.017167-0.036597i,-0.015608+0.035992i,-0.023645-0.023905i,0.031814-0.037847i,-0.0034074-0.01496i,0.050984+0.0045624i,0.0326+0.0037239i,0.0043896-0.048398i,-0.044798+0.024766i,-0.046058-0.00068461i,-0.030286+0.02638i,0.0015522-0.01346i,-0.019865-0.047176i,-0.03466-0.037668i,-0.050614-0.0076425i,0.0041061+0.014714i,-0.0044456-0.027876i,-0.02791-0.026994i,0.010142-0.050173i,-0.00044304+0.03995i,0.02713+0.010182i,-0.019062-0.021516i
-0.043835-0.043761i,-0.05372+0.015552i,0.035896-0.036492i,0.0625,0.060929-0.013923i,0.017372+0.060037i,-0.028332-0.030964i,-0.0058082-0.057829i,0.016788+0.060203i,-0.04761-0.0085209i,0.059554+0.010532i,-0.020189+0.057845i,-0.032937+0.053117i,0.011607-0.017874i,-0.049641-0.033618i,0.037872+0.049719i,-0.0030801-0.038665i,0.013827+0.026654i,0.022252-0.055638i,0.050282+0.01462i,0.059824-0.015258i,-0.034812-0.019595i,-0.041021-0.0069063i,-0.032926-0.053123i,-0.062072+0.0073056i,-0.017892+0.059884i,-0.0030714-0.061097i,0.0047019-0.062323i,0.037972+0.036561i,0.03313+0.015478i,-0.012597-0.061217i,0.0070585+0.047139i,0.039405-0.013977i,0.052547-0.033838i,0.019548+0.026395i,0.011536+0.061133i,-0.046226+0.041964i,0.062402+0.003496i,0.006201-0.057529i,0.042385-0.040945i,0.023731+0.0020283i,-0.012063-0.061325i,-0.046555-0.016393i,0.017965+0.044404i,-0.041054+0.00011321i,-0.0057032-0.060099i,-0.015939-0.0098432i,0.047626-0.040472i,0.031155-0.025188i,-0.038369-0.045262i,-0.016801+0.0602i,-0.040033+0.039505i,-0.0029702+0.04895i,-0.010387-0.012876i,-0.058073-0.023103i,-0.062465-0.0020838i,-0.049991+0.037513i,0.016324+0.0090249i,-0.028071-0.019999i,-0.047395+0.0011808i,-0.034988-0.051789i,0.034395+0.034593i,0.032093-0.014896i,-0.035051-0.0018308i
-0.032985-0.052427i,-0.055835+0.0031937i,0.043124-0.027578i,0.060929+0.013923i,0.0625,0.0035603+0.062399i,-0.020722-0.036497i,0.0072207-0.05767i,0.0029543+0.06243i,-0.044515-0.018913i,0.055711+0.023534i,-0.032568+0.051894i,-0.043943+0.044444i,0.015297-0.014839i,-0.040904-0.043832i,0.025844+0.056906i,0.0056109-0.03838i,0.0075414+0.029065i,0.034087-0.049282i,0.045761+0.025454i,0.06172-0.0015473i,-0.029572-0.026857i,-0.038452-0.015871i,-0.020264-0.059124i,-0.062139-0.006706i,-0.030783+0.054394i,0.010617-0.060246i,0.018468-0.059709i,0.028873+0.044101i,0.028849+0.022469i,0.0013578-0.062485i,-0.0036202+0.047527i,0.041528-0.0048473i,0.058765-0.021282i,0.013176+0.030087i,-0.0023723+0.062167i,-0.054413+0.030611i,0.060055+0.01731i,0.018861-0.054702i,0.050442-0.030474i,0.022683+0.0072641i,0.0019019-0.062471i,-0.041733-0.026352i,0.0076213+0.04729i,-0.040047-0.0090354i,0.0078286-0.059859i,-0.013346-0.013147i,0.055446-0.028845i,0.035983-0.017614i,-0.027322-0.052672i,-0.029789+0.054944i,-0.047828+0.029594i,-0.0138+0.047058i,-0.0072577-0.014867i,-0.051467-0.03546i,-0.060431-0.015947i,-0.057091+0.025433i,0.013903+0.012435i,-0.02291-0.02575i,-0.046467-0.0094073i,-0.022572-0.058282i,0.025824+0.041386i,0.034605-0.0073727i,-0.033762-0.0095933i
-0.05422+0.029945i,7.9062e-06+0.055926i,-0.025076-0.044625i,0.017372-0.060037i,0.0035603-0.062399i,0.0625,-0.037618+0.018609i,-0.057165-0.010494i,0.062497+0.00060683i,-0.021418+0.043365i,0.02667-0.05428i,0.049955+0.035472i,0.041869+0.046403i,-0.013943-0.016117i,-0.046091+0.038341i,0.058286-0.02256i,-0.037998-0.0077881i,0.029447-0.0058735i,-0.04726-0.036839i,0.02802-0.044237i,0.001971-0.061708i,-0.028498+0.027994i,-0.018036+0.037485i,-0.060182+0.016864i,-0.010235+0.061656i,0.052552+0.033831i,-0.059544-0.014031i,-0.05856-0.021839i,0.045674-0.026314i,0.024076-0.027523i,-0.062306-0.004915i,0.047243+0.0063216i,-0.0024738-0.041737i,-0.0179-0.059882i,0.030789-0.011441i,0.06193+0.0059097i,0.027462+0.056069i,0.020703-0.058972i,-0.053538-0.021947i,-0.027551-0.052096i,0.0085444-0.022232i,-0.062261-0.0054574i,-0.028687+0.040164i,0.047648-0.0049151i,-0.011302+0.039468i,-0.059316-0.011226i,-0.013885+0.012575i,-0.02564-0.056999i,-0.015536-0.036928i,-0.054143+0.024277i,0.053158+0.032871i,0.026821+0.049436i,0.046196+0.016459i,-0.015256+0.006399i,-0.038334+0.049364i,-0.019364+0.059425i,0.02214+0.058447i,0.013206-0.013172i,-0.027013+0.021406i,-0.012039+0.045856i,-0.059473+0.019215i,0.04279-0.023425i,-0.0053895-0.034969i,-0.011501+0.033161i
0.041551-0.0018794i,0.016647-0.033664i,0.0018064+0.034326i,-0.028332+0.030964i,-0.020722+0.036497i,-0.037618-0.018609i,0.028183,0.031282+0.023337i,-0.037436-0.018974i,0.025803-0.019724i,-0.032214+0.02473i,-0.019506-0.036224i,-0.011384-0.040396i,0.0035935+0.013853i,0.039158-0.0093535i,-0.041799-0.0037757i,0.020552+0.016001i,-0.019473-0.0052326i,0.017477+0.036245i,-0.030036+0.018283i,-0.01956+0.036555i,0.025488-0.0083641i,0.022017-0.017192i,0.041244+0.007769i,0.024518-0.034063i,-0.021557-0.03601i,0.031661+0.026174i,0.028744+0.030581i,-0.035326+0.0022385i,-0.022686+0.0093971i,0.036038+0.02151i,-0.026553-0.017871i,-0.010938+0.025858i,-0.0070561+0.041372i,-0.021938-0.0022809i,-0.035516-0.021997i,0.0001651-0.041924i,-0.030019+0.02933i,0.02569+0.02915i,0.0010713+0.039559i,-0.011762+0.010837i,0.03585+0.021823i,0.029225-0.015633i,-0.030142-0.011229i,0.018554-0.02039i,0.032359+0.024418i,0.012102-0.0034345i,-0.0015388+0.041941i,-0.0016444+0.026852i,0.039816+0.0015088i,-0.022208-0.035612i,-0.001424-0.037741i,-0.022904-0.023661i,0.011088+0.00069094i,0.037771-0.018298i,0.029348-0.030002i,0.0040767-0.041771i,-0.011871+0.003996i,0.022633-0.0048411i,0.0209-0.024016i,0.041518+0.0061423i,-0.032729+0.0013586i,-0.0071679+0.022652i,0.016796-0.016535i
0.044564-0.036492i,-0.0093975-0.051151i,0.030428+0.036605i,-0.0058082+0.057829i,0.0072207+0.05767i,-0.057165+0.010494i,0.031282-0.023337i,0.054047,-0.057264+0.0099385i,0.012309-0.04326i,-0.015279+0.054124i,-0.051646-0.024056i,-0.046086-0.035412i,0.015459+0.0124i,0.035719-0.042807i,-0.049523+0.030421i,0.036062+0.00074326i,-0.025947+0.010316i,0.049412+0.025759i,-0.0182+0.045166i,0.0085583+0.056771i,0.021365-0.03039i,0.010202-0.037314i,0.052213-0.025529i,-0.00099124-0.058112i,-0.053746-0.02212i,0.056817+0.002836i,0.057228+0.010142i,-0.037357+0.031736i,-0.0174+0.029216i,0.057813-0.0059661i,-0.044272+0.0021504i,0.0092705+0.037759i,0.026426+0.051765i,-0.026239+0.015634i,-0.057636+0.0049932i,-0.034532-0.046671i,-0.0090338+0.057414i,0.052653+0.011084i,0.033946+0.043023i,-0.0040821+0.021769i,0.057863-0.0054625i,0.019494-0.041552i,-0.042755+0.012496i,0.0037104-0.037996i,0.056137+0.00030806i,0.010589-0.013833i,0.033021+0.047828i,0.02041+0.031167i,0.045445-0.031295i,-0.054139-0.021139i,-0.032832-0.040713i,-0.045016-0.0072972i,0.012879-0.0084144i,0.026773-0.051586i,0.007733-0.057603i,-0.030064-0.049741i,-0.0098674+0.014265i,0.021113-0.024115i,0.0033119-0.043963i,0.05117-0.027561i,-0.035204+0.02861i,0.010801+0.031079i,0.0049513-0.032261i
-0.053927+0.03047i,0.0005509+0.055923i,-0.025508-0.044379i,0.016788-0.060203i,0.0029543-0.06243i,0.062497-0.00060683i,-0.037436+0.018974i,-0.057264-0.0099385i,0.0625,-0.020996+0.043571i,0.026141-0.054536i,0.050297+0.034985i,0.042317+0.045994i,-0.014099-0.015981i,-0.045716+0.038786i,0.058064-0.023125i,-0.038072-0.0074188i,0.029389-0.0061591i,-0.047616-0.036379i,0.027589-0.044507i,0.0013718-0.061724i,-0.028225+0.02827i,-0.017671+0.037659i,-0.060015+0.017447i,-0.0096357+0.061753i,0.052878+0.03332i,-0.059677-0.013453i,-0.05877-0.021269i,0.045417-0.026756i,0.023808-0.027755i,-0.062351-0.0043098i,0.047302+0.0058626i,-0.0028789-0.041711i,-0.01848-0.059705i,0.030676-0.01174i,0.061985+0.0053081i,0.028005+0.055799i,0.020129-0.05917i,-0.053749-0.021426i,-0.028055-0.051826i,0.0083281-0.022314i,-0.062311-0.0048526i,-0.028295+0.040441i,0.047598-0.0053775i,-0.010918+0.039576i,-0.059422-0.010649i,-0.013763+0.012709i,-0.026192-0.056747i,-0.015893-0.036775i,-0.053904+0.024801i,0.053475+0.032353i,0.0273+0.049173i,0.046353+0.016009i,-0.015193+0.0065469i,-0.037853+0.049733i,-0.018786+0.05961i,0.022706+0.05823i,0.013078-0.0133i,-0.026804+0.021667i,-0.011593+0.04597i,-0.059284+0.019792i,0.04256-0.023839i,-0.0057287-0.034915i,-0.011178+0.033271i
0.039358+0.027359i,0.038801-0.019171i,-0.022369+0.032691i,-0.04761+0.0085209i,-0.044515+0.018913i,-0.021418-0.043365i,0.025803+0.019724i,0.012309+0.04326i,-0.020996-0.043571i,0.037428,-0.046801+9.6471e-05i,0.0074928-0.046816i,0.017849-0.044952i,-0.0064048+0.015198i,0.042397+0.018841i,-0.035627-0.03271i,0.0076177+0.029034i,-0.014166-0.018419i,-0.009365+0.045416i,-0.040296-0.0042816i,-0.043491+0.019779i,0.02919+0.01018i,0.03219-0.00033172i,0.032324+0.035978i,0.046287-0.014028i,0.0054648-0.048056i,0.010669+0.046122i,0.0049151+0.048116i,-0.03391-0.022673i,-0.027347-0.0072734i,0.017942+0.044915i,-0.011804-0.034946i,-0.028111+0.016019i,-0.035415+0.03294i,-0.018489-0.017442i,-0.017122-0.044995i,0.029492-0.038268i,-0.048012+0.0058445i,0.0031195+0.044668i,-0.026705+0.036969i,-0.018354+0.0016903i,0.01755+0.04507i,0.037698+0.0061402i,-0.019739-0.031376i,0.031258-0.0056833i,0.012538+0.045003i,0.013484+0.005325i,-0.030762+0.037323i,-0.020298+0.023434i,0.035398+0.029247i,0.0045906-0.048148i,0.02511-0.035551i,-0.004411-0.037693i,0.009668+0.0083925i,0.047387+0.0096815i,0.047867-0.0069289i,0.032966-0.035391i,-0.013665-0.0046492i,0.02411+0.011407i,0.035942-0.0073611i,0.033713+0.03468i,-0.030917-0.021662i,-0.022416+0.015723i,0.02695-0.0033841i
-0.049143-0.034311i,-0.048567+0.023871i,0.028055-0.04082i,0.059554-0.010532i,0.055711-0.023534i,0.02667+0.05428i,-0.032214-0.02473i,-0.015279-0.054124i,0.026141+0.054536i,-0.046801-9.6471e-05i,0.058521,-0.0094898+0.058521i,-0.022434+0.056163i,0.0080478-0.018987i,-0.052966-0.023668i,0.044465+0.040993i,-0.0094505-0.036324i,0.017666+0.023068i,0.011827-0.056764i,0.050375+0.0054577i,0.054433-0.02462i,-0.036473-0.012805i,-0.040251+0.00033182i,-0.040326-0.045071i,-0.057914+0.017421i,-0.0069572+0.060076i,-0.013222-0.0577i,-0.0060219-0.060177i,0.042343+0.028439i,0.034176+0.0091652i,-0.022319-0.056209i,0.014669+0.043727i,0.035192-0.019958i,0.044368-0.041098i,0.023074+0.021857i,0.021294+0.056307i,-0.036976+0.047775i,0.06005-0.0071843i,-0.0037856-0.055862i,0.033488-0.046157i,0.022954-0.0020663i,-0.021828-0.056401i,-0.047123-0.0077749i,0.024601+0.039284i,-0.039099+0.0070259i,-0.015562-0.056304i,-0.016846-0.0066932i,0.038561-0.04659i,0.025442-0.02925i,-0.044187-0.036662i,-0.0058642+0.060193i,-0.031489+0.044389i,0.0054184+0.047143i,-0.012067-0.010519i,-0.059229-0.012228i,-0.059872+0.0085406i,-0.041313+0.044168i,0.017075+0.0058487i,-0.030118-0.014326i,-0.044962+0.0091117i,-0.042066-0.043451i,0.038603+0.027166i,0.02807-0.019602i,-0.033707+0.004162i
-0.026342+0.054706i,0.031747+0.044696i,-0.045369-0.021435i,-0.020189-0.057845i,-0.032568-0.051894i,0.049955-0.035472i,-0.019506+0.036224i,-0.051646+0.024056i,0.050297-0.034985i,0.0074928+0.046816i,-0.0094898-0.058521i,0.060059,0.0598+0.013326i,-0.020292-0.0049688i,-0.015079+0.056803i,0.033783-0.051112i,-0.034791+0.015341i,0.020203-0.021407i,-0.058682-0.0026221i,-0.0027113-0.05126i,-0.033447-0.05044i,-0.0068901+0.038549i,0.006859+0.040197i,-0.038531+0.047635i,0.026812+0.055089i,0.061204-0.0027849i,-0.055555+0.022579i,-0.0592+0.01578i,0.021572-0.046954i,0.0036231-0.035662i,-0.052589+0.031433i,0.041348-0.02176i,-0.025665-0.031955i,-0.048292-0.037703i,0.018115-0.026619i,0.052853-0.030425i,0.053771+0.029228i,-0.016922-0.058884i,-0.055247+0.012844i,-0.051587-0.026002i,-0.0057886-0.022619i,-0.052861+0.030974i,-0.00013343+0.048383i,0.035294-0.030971i,0.013366+0.03796i,-0.053781+0.024692i,-0.0039614+0.017932i,-0.052842-0.031006i,-0.033376-0.020698i,-0.029497+0.050132i,0.061143-0.0038968i,0.049495+0.024291i,0.046264-0.013063i,-0.0085621+0.013773i,-0.0026233+0.061211i,0.018249+0.058486i,0.050867+0.03415i,0.0030797-0.018023i,-0.009442+0.032441i,0.016403+0.043484i,-0.03663+0.049112i,0.020906-0.043008i,-0.024154-0.024891i,0.0096279+0.033032i
-0.01409+0.060316i,0.041528+0.037459i,-0.04993-0.011276i,-0.032937-0.053117i,-0.043943-0.044444i,0.041869-0.046403i,-0.011384+0.040396i,-0.046086+0.035412i,0.042317-0.045994i,0.017849+0.044952i,-0.022434-0.056163i,0.0598-0.013326i,0.0625,-0.021307-0.00044486i,-0.0024103+0.059905i,0.022296-0.058388i,-0.031237+0.022994i,0.015366-0.025798i,-0.059011+0.01041i,-0.014073-0.050438i,-0.044495-0.042802i,0.0016932+0.039912i,0.015749+0.038502i,-0.027796+0.055979i,0.03892+0.048902i,0.060323-0.016353i,-0.050306+0.034809i,-0.055444+0.028848i,0.011061-0.051538i,-0.0043056-0.036313i,-0.045388+0.042967i,0.036342-0.030841i,-0.032645-0.026123i,-0.05645-0.026826i,0.012131-0.030523i,0.045875-0.042021i,0.060025+0.017171i,-0.029915-0.054876i,-0.05216+0.025048i,-0.057135-0.014444i,-0.010783-0.021237i,-0.045761+0.04257i,0.010603+0.048204i,0.02827-0.038669i,0.021732+0.034831i,-0.04807+0.036519i,3.4478e-05+0.018733i,-0.059495-0.019147i,-0.037825-0.013204i,-0.018246+0.056461i,0.060015-0.017447i,0.054671+0.013204i,0.043166-0.023272i,-0.0054691+0.015614i,0.01097+0.06153i,0.031148+0.054185i,0.058226+0.022716i,-0.00093266-0.018629i,-0.0022032+0.034396i,0.025981+0.039657i,-0.025575+0.057028i,0.011273-0.047462i,-0.029573-0.019424i,0.016916+0.030753i
0.0043741-0.020663i,-0.014424-0.012475i,0.017102+0.0034888i,0.011607+0.017874i,0.015297+0.014839i,-0.013943+0.016117i,0.0035935-0.013853i,0.015459-0.0124i,-0.014099+0.015981i,-0.0064048-0.015198i,0.0080478+0.018987i,-0.020292+0.0049688i,-0.021307+0.00044486i,0.007267,0.0003953-0.020439i,-0.0071854+0.020064i,0.010485-0.0080614i,-0.0050548+0.0089041i,0.020044-0.0039689i,0.0051568+0.017095i,0.015473+0.014275i,-0.0008613-0.013594i,-0.005643-0.013014i,0.0090774-0.019282i,-0.013617-0.016394i,-0.020448+0.0060044i,0.016902-0.012225i,0.018696-0.010229i,-0.0034039+0.017649i,0.0017263+0.012349i,0.015168-0.014971i,-0.01217+0.010773i,0.011315+0.0086732i,0.019436+0.0087434i,-0.0039183+0.010492i,-0.01534+0.014652i,-0.020585-0.0054267i,0.010589+0.018495i,0.017604-0.0089103i,0.019581+0.0045174i,0.0038271+0.0071633i,0.015297-0.014838i,-0.0039577-0.016358i,-0.0093624+0.013384i,-0.0076565-0.01172i,0.016128-0.012792i,-0.00014509-0.0063862i,0.020419+0.0061041i,0.012989+0.0042321i,0.0058184-0.019378i,-0.020336+0.0063751i,-0.018732-0.0041122i,-0.01455+0.0082411i,0.0017534-0.0053618i,-0.0041778-0.020898i,-0.011004-0.018251i,-0.020012-0.0073298i,0.00045055+0.0063443i,0.00050628-0.011742i,-0.0091394-0.013335i,0.0083128-0.019624i,-0.0035054+0.016261i,0.01022+0.0064114i,-0.0059857-0.010364i
0.058355+0.011179i,0.034302-0.041248i,-0.0088824+0.048292i,-0.049641+0.033618i,-0.040904+0.043832i,-0.046091-0.038341i,0.039158+0.0093535i,0.035719+0.042807i,-0.045716-0.038786i,0.042397-0.018841i,-0.052966+0.023668i,-0.015079-0.056803i,-0.0024103-0.059905i,0.0003953+0.020439i,0.05751,-0.056823-0.019119i,0.023244+0.029053i,-0.025319-0.013733i,0.012253+0.056159i,-0.0478+0.015434i,-0.039308+0.044298i,0.038189-0.003162i,0.036296-0.01658i,0.054726+0.024483i,0.045371-0.03919i,-0.018001-0.057187i,0.035303+0.046875i,0.029788+0.052029i,-0.049825-0.0086139i,-0.034639+0.0055271i,0.042933+0.041847i,-0.030962-0.033643i,-0.023779+0.032296i,-0.023535+0.055141i,-0.029724-0.01045i,-0.042046-0.042349i,0.014143-0.058195i,-0.051443+0.030789i,0.026019+0.049028i,-0.011641+0.055319i,-0.01994+0.011154i,0.042567+0.042219i,0.045794-0.012021i,-0.038153-0.025605i,0.032546-0.022172i,0.036856+0.044666i,0.017954-0.00075548i,-0.016058+0.057763i,-0.011197+0.036763i,0.05482+0.015311i,-0.019037-0.05685i,0.010547-0.05291i,-0.023971-0.040476i,0.015176+0.0046399i,0.058552-0.012887i,0.050734-0.031944i,0.019527-0.056684i,-0.01782+0.0016123i,0.033053+0.00078527i,0.037008-0.026431i,0.055646+0.022313i,-0.045925-0.0089748i,-0.017477+0.029094i,0.028824-0.017399i
-0.061374+0.008354i,-0.02018+0.052158i,-0.0072777-0.050668i,0.037872-0.049719i,0.025844-0.056906i,0.058286+0.02256i,-0.041799+0.0037757i,-0.049523-0.030421i,0.058064+0.023125i,-0.035627+0.03271i,0.044465-0.040993i,0.033783+0.051112i,0.022296+0.058388i,-0.0071854-0.020064i,-0.056823+0.019119i,0.0625,-0.032625-0.020979i,0.029582+0.0051519i,-0.030776-0.051415i,0.042098-0.03114i,0.024113-0.056836i,-0.036682+0.01582i,-0.030351+0.028448i,-0.062212-0.005997i,-0.031801+0.053805i,0.036797+0.05052i,-0.050464-0.034579i,-0.046729-0.041505i,0.052093-0.0080526i,0.032388-0.016976i,-0.056332-0.027074i,0.041776+0.022949i,0.012758-0.039816i,0.0049226-0.062306i,0.032843+0.00044379i,0.055622+0.027866i,0.0053717+0.062201i,0.040594-0.047523i,-0.042007-0.039792i,-0.0068886-0.058528i,0.015993-0.017649i,-0.056094-0.027564i,-0.04125+0.027101i,0.046209+0.012615i,-0.024786+0.032727i,-0.051264-0.03188i,-0.017488+0.0067151i,-0.0033366-0.062411i,-0.0011585-0.040046i,-0.059255+0.0030965i,0.037709+0.049843i,0.0071682+0.055785i,0.03714+0.032024i,-0.016537+0.00046068i,-0.053568+0.032198i,-0.039508+0.048429i,-0.00045026+0.062498i,0.017071-0.007517i,-0.032919+0.010212i,-0.02778+0.038418i,-0.062399-0.0035478i,0.04836-0.0063998i,0.0075963-0.034556i,-0.022695+0.026774i
0.029233-0.024962i,-0.0069737-0.034i,0.020806+0.024006i,-0.0030801+0.038665i,0.0056109+0.03838i,-0.037998+0.0077881i,0.020552-0.016001i,0.036062-0.00074326i,-0.038072+0.0074188i,0.0076177-0.029034i,-0.0094505+0.036324i,-0.034791-0.015341i,-0.031237-0.022994i,0.010485+0.0080614i,0.023244-0.029053i,-0.032625+0.020979i,0.024072,-0.017171+0.0072403i,0.033323+0.016508i,-0.011523+0.030386i,0.0064911+0.037762i,0.013838-0.020571i,0.0062942-0.025037i,0.034487-0.017752i,-0.0014605-0.03876i,-0.036165-0.01402i,0.037949+0.0011109i,0.038324+0.0059802i,-0.02449+0.021689i,-0.011208+0.019733i,0.038493-0.0047758i,-0.02951+0.0020436i,0.0067048+0.025066i,0.018344+0.034176i,-0.017293+0.010792i,-0.038388+0.0041242i,-0.023683-0.030666i,-0.0052381+0.038433i,0.035284+0.0066714i,0.023242+0.028239i,-0.0024243+0.014581i,0.038533-0.0044405i,0.012436-0.027993i,-0.028356+0.0089256i,0.0019532-0.025403i,0.037461-0.00056645i,0.0068749-0.0093755i,0.022691+0.031458i,0.014047+0.020515i,0.029892-0.021506i,-0.036414-0.01336i,-0.022467-0.026713i,-0.030136-0.0042499i,0.0084778-0.0057915i,0.017155-0.034788i,0.0043676-0.038541i,-0.020743-0.032775i,-0.0063877+0.0096539i,0.013756-0.01638i,0.0016052-0.029379i,0.033763-0.019093i,-0.023096+0.019573i,0.007634+0.020588i,0.00286-0.021594i
-0.02836+0.0090131i,-0.005252+0.02635i,-0.0076211-0.023382i,0.013827-0.026654i,0.0075414-0.029065i,0.029447+0.0058735i,-0.019473+0.0052326i,-0.025947-0.010316i,0.029389+0.0061591i,-0.014166+0.018419i,0.017666-0.023068i,0.020203+0.021407i,0.015366+0.025798i,-0.0050548-0.0089041i,-0.025319+0.013733i,0.029582-0.0051519i,-0.017171-0.0072403i,0.014426,-0.018805-0.021798i,0.017359-0.018209i,0.0067277-0.028889i,-0.016058+0.010511i,-0.01202+0.015966i,-0.02994+0.0022897i,-0.010616+0.028088i,0.021581+0.020878i,-0.026736-0.012207i,-0.025538-0.015793i,0.023992-0.0081054i,0.01393-0.010705i,-0.028894-0.008171i,0.021665+0.0074181i,0.0027567-0.019897i,-0.002806-0.029896i,0.015581-0.0024972i,0.028623+0.0086043i,0.0076697+0.028998i,0.015296-0.025839i,-0.023162-0.015371i,-0.0080849-0.027134i,0.006115-0.0096719i,-0.028822-0.0084223i,-0.01729+0.016228i,0.022911+0.002162i,-0.009034+0.017533i,-0.026892-0.010863i,-0.0077239+0.0046199i,-0.0067237-0.029265i,-0.0038493-0.018859i,-0.027791+0.00635i,0.021956+0.020483i,0.0079911+0.025812i,0.020218+0.012096i,-0.0077893+0.0015812i,-0.0227+0.019655i,-0.014708+0.026178i,0.0049386+0.029618i,0.0074601-0.004965i,-0.014739+0.007547i,-0.0099815+0.020474i,-0.029827+0.0034643i,0.022362-0.0070154i,0.00074693-0.016982i,-0.008535+0.014543i
0.02335-0.054602i,-0.03297-0.042285i,0.045265+0.018963i,0.022252+0.055638i,0.034087+0.049282i,-0.04726+0.036839i,0.017477-0.036245i,0.049412-0.025759i,-0.047616+0.036379i,-0.009365-0.045416i,0.011827+0.056764i,-0.058682+0.0026221i,-0.059011-0.01041i,0.020044+0.0039689i,0.012253-0.056159i,-0.030776+0.051415i,0.033323-0.016508i,-0.018805+0.021798i,0.057451,0.004887+0.049966i,0.034882+0.047823i,0.0050491-0.037966i,-0.0084567-0.038976i,0.035568-0.048225i,-0.028603-0.052655i,-0.059679+0.0053931i,0.053295-0.024487i,0.057154-0.018003i,-0.019028+0.046819i,-0.001983+0.035003i,0.050011-0.033009i,-0.03945+0.023066i,0.026471+0.030102i,0.048831+0.03473i,-0.016538+0.026799i,-0.050313+0.032035i,-0.053814-0.02621i,0.019105+0.056795i,0.05342-0.014962i,0.05154+0.023154i,0.0066433+0.021848i,0.050297-0.032572i,-0.001982-0.047279i,-0.033133+0.031801i,-0.014717-0.036506i,0.051469-0.026474i,0.0030877-0.017693i,0.052984+0.027988i,0.033514+0.018767i,0.026631-0.05027i,-0.059571+0.0064769i,-0.04942-0.021573i,-0.044633+0.014783i,0.0077644-0.013831i,-0.00010924-0.059922i,-0.020384-0.056348i,-0.051192-0.031146i,-0.0022223+0.017745i,0.0078092-0.032109i,-0.017925-0.041771i,0.033645-0.049585i,-0.018549+0.042935i,0.024687+0.023265i,-0.010849-0.031854i
-0.045502-0.024952i,-0.03958+0.025078i,0.020343-0.037755i,0.050282-0.01462i,0.045761-0.025454i,0.02802+0.044237i,-0.030036-0.018283i,-0.0182-0.045166i,0.027589+0.044507i,-0.040296+0.0042816i,0.050375-0.0054577i,-0.0027113+0.05126i,-0.014073+0.050438i,0.0051568-0.017095i,-0.0478-0.015434i,0.042098+0.03114i,-0.011523-0.030386i,0.017359+0.018209i,0.004887-0.049966i,0.043872,0.04456-0.026269i,-0.03259-0.0076208i,-0.034618+0.0040395i,-0.038916-0.035036i,-0.048228+0.020397i,-0.00038606+0.052363i,-0.016763-0.048435i,-0.010796-0.051239i,0.039101+0.020531i,0.030274+0.0047022i,-0.024454-0.046303i,0.016705+0.036272i,0.028432-0.020462i,0.034359-0.039515i,0.021901+0.016663i,0.023581+0.046483i,-0.027373+0.044574i,0.051021-0.011785i,-0.0084683-0.047733i,0.024522-0.042856i,0.019566-0.0039194i,-0.02405-0.046515i,-0.041288-0.0022981i,0.02484+0.031521i,-0.033002+0.0096944i,-0.018646-0.047016i,-0.015126-0.0041905i,0.028849-0.043701i,0.019173-0.027551i,-0.041456-0.027438i,0.00056564+0.052361i,-0.022966+0.041147i,0.0090608+0.040076i,-0.011369-0.0079294i,-0.052125-0.0050023i,-0.050741+0.012935i,-0.031443+0.041873i,0.015244+0.0034422i,-0.027261-0.0095231i,-0.037853+0.012037i,-0.040263-0.03348i,0.035763+0.019785i,0.022334-0.019491i,-0.028627+0.0067262i
-0.031275-0.052589i,-0.055217+0.0017715i,0.043268-0.026166i,0.059824+0.015258i,0.06172+0.0015473i,0.001971+0.061708i,-0.01956-0.036555i,0.0085583-0.056771i,0.0013718+0.061724i,-0.043491-0.019779i,0.054433+0.02462i,-0.033447+0.05044i,-0.044495+0.042802i,0.015473-0.014275i,-0.039308-0.044298i,0.024113+0.056836i,0.0064911-0.037762i,0.0067277+0.028889i,0.034882-0.047823i,0.04456+0.026269i,0.060988,-0.028538-0.027254i,-0.037579-0.016625i,-0.018548-0.058887i,-0.061198-0.0081607i,-0.031745+0.052953i,0.011976-0.059232i,0.019715-0.058507i,0.02742+0.044266i,0.027933+0.022903i,0.0028877-0.061672i,-0.0047516+0.046844i,0.04113-0.0037587i,0.058559-0.019561i,0.012267+0.030038i,-0.0038817+0.061332i,-0.054492+0.028882i,0.058877+0.018581i,0.01998-0.053552i,0.050567-0.028845i,0.02222+0.007735i,0.0034247-0.061644i,-0.04056-0.027056i,0.0063554+0.046889i,-0.039324-0.0099141i,0.0092128-0.058918i,-0.012854-0.013313i,0.055468-0.027112i,0.03597-0.016503i,-0.025677-0.052691i,-0.030778+0.053521i,-0.047964+0.02804i,-0.014793+0.046129i,-0.0067991-0.014861i,-0.049947-0.036291i,-0.059282-0.017244i,-0.057008+0.023702i,0.013422+0.012624i,-0.021987-0.025996i,-0.045654-0.01044i,-0.020847-0.058113i,0.024477+0.041509i,0.034355-0.0064239i,-0.033103-0.010309i
0.038135+0.010632i,0.025046-0.025504i,-0.0085535+0.03158i,-0.034812+0.019595i,-0.029572+0.026857i,-0.028498-0.027994i,0.025488+0.0083641i,0.021365+0.03039i,-0.028225-0.02827i,0.02919-0.01018i,-0.036473+0.012805i,-0.0068901-0.038549i,0.0016932-0.039912i,-0.0008613+0.013594i,0.038189+0.003162i,-0.036682-0.01582i,0.013838+0.020571i,-0.016058-0.010511i,0.0050491+0.037966i,-0.03259+0.0076208i,-0.028538+0.027254i,0.025533,0.025014-0.009014i,0.034995+0.019267i,0.032283-0.023529i,-0.0088089-0.038965i,0.020866+0.033068i,0.01692+0.036188i,-0.032612-0.0084595i,-0.023306+0.0017658i,0.026209+0.030149i,-0.01871-0.024043i,-0.017566+0.020139i,-0.01866+0.035322i,-0.019163-0.0085735i,-0.025592-0.030434i,0.012592-0.037866i,-0.035854+0.017617i,0.014582+0.033987i,-0.010772+0.036095i,-0.013854+0.0063103i,0.025945+0.030376i,0.03107-0.0054649i,-0.023928-0.019101i,0.022831-0.012934i,0.022018+0.031687i,0.011964+0.00048548i,-0.013839+0.037474i,-0.0094564+0.023797i,0.035561+0.013181i,-0.0095156-0.038798i,0.009913-0.034555i,-0.013692-0.028196i,0.0098226+0.0039155i,0.03959-0.0053385i,0.035446-0.018423i,0.016084-0.036567i,-0.011922+9.0917e-05i,0.021905+0.0023388i,0.026028-0.015517i,0.035725+0.017877i,-0.030003-0.0084848i,-0.013205+0.018359i,0.020097-0.0099692i
0.033606+0.023878i,0.03354-0.016144i,-0.019528+0.027917i,-0.041021+0.0069063i,-0.038452+0.015871i,-0.018036-0.037485i,0.022017+0.017192i,0.010202+0.037314i,-0.017671-0.037659i,0.03219+0.00033172i,-0.040251-0.00033182i,0.006859-0.040197i,0.015749-0.038502i,-0.005643+0.013014i,0.036296+0.01658i,-0.030351-0.028448i,0.0062942+0.025037i,-0.01202-0.015966i,-0.0084567+0.038976i,-0.034618-0.0040395i,-0.037579+0.016625i,0.025014+0.009014i,0.027687,0.027481+0.031229i,0.039933-0.011654i,0.0051258-0.041282i,0.0087672+0.039761i,0.0038007+0.041425i,-0.028962-0.0198i,-0.023455-0.0064977i,0.015032+0.038788i,-0.0098417-0.030159i,-0.024318+0.013528i,-0.03075+0.028016i,-0.015747-0.015164i,-0.014327-0.038849i,0.025703-0.032651i,-0.041343+0.004601i,0.002287+0.038444i,-0.023295+0.031558i,-0.0158+0.0012911i,0.014694+0.038917i,0.032367+0.0056149i,-0.016698-0.027159i,0.026933-0.0046108i,0.010384+0.038815i,0.011549+0.0046992i,-0.026787+0.031826i,-0.017665+0.019974i,0.030185+0.025467i,0.0043747-0.041368i,0.02191-0.030352i,-0.0034596-0.032456i,0.0082405+0.0073035i,0.040669+0.0087463i,0.041229-0.0055348i,0.028666-0.030145i,-0.011711-0.0041196i,0.020634+0.010024i,0.030977-0.0060122i,0.028687+0.030125i,-0.026397-0.018904i,-0.019418+0.013323i,0.023208-0.0026715i
0.060289-0.014204i,0.015082-0.053854i,0.012106+0.049736i,-0.032926+0.053123i,-0.020264+0.059124i,-0.060182-0.016864i,0.041244-0.007769i,0.052213+0.025529i,-0.060015-0.017447i,0.032324-0.035978i,-0.040326+0.045071i,-0.038531-0.047635i,-0.027796-0.055979i,0.0090774+0.019282i,0.054726-0.024483i,-0.062212+0.005997i,0.034487+0.017752i,-0.02994-0.0022897i,0.035568+0.048225i,-0.038916+0.035036i,-0.018548+0.058887i,0.034995-0.019267i,0.027481-0.031229i,0.0625,0.026491-0.056608i,-0.041474-0.046756i,0.053549+0.029577i,0.050496+0.03683i,-0.05108+0.013014i,-0.030609+0.020006i,0.058669+0.021544i,-0.043785-0.018834i,-0.0088792+0.040856i,0.0010785+0.062491i,-0.032734+0.0027096i,-0.058039-0.0224i,-0.011315-0.061399i,-0.035846+0.051199i,0.045631+0.035578i,0.012473+0.057597i,-0.014226+0.019102i,0.05848+0.022054i,0.03846-0.030934i,-0.047207-0.0081234i,0.021532-0.034954i,0.054087+0.026814i,0.016763-0.0083622i,0.0093096+0.061803i,0.0049957+0.03975i,0.058685-0.0087679i,-0.042317-0.045995i,-0.012488-0.054839i,-0.040042-0.028313i,0.016417-0.0020453i,0.050231-0.03719i,0.034679-0.051996i,-0.0055486-0.062253i,-0.016271+0.0091203i,0.031787-0.013324i,0.023965-0.040907i,0.062452-0.0024559i,-0.047523+0.011011i,-0.0042455+0.035126i,0.020022-0.028828i
0.038419+0.048585i,0.05517-0.0091661i,-0.039916+0.032045i,-0.062072-0.0073056i,-0.062139+0.006706i,-0.010235-0.061656i,0.024518+0.034063i,-0.00099124+0.058112i,-0.0096357-0.061753i,0.046287+0.014028i,-0.057914-0.017421i,0.026812-0.055089i,0.03892-0.048902i,-0.013617+0.016394i,0.045371+0.03919i,-0.031801-0.053805i,-0.0014605+0.03876i,-0.010616-0.028088i,-0.028603+0.052655i,-0.048228-0.020397i,-0.061198+0.0081607i,0.032283+0.023529i,0.039933+0.011654i,0.026491+0.056608i,0.0625,0.024769-0.057382i,-0.0040913+0.061038i,-0.011955+0.061346i,-0.033438-0.040749i,-0.031094-0.019244i,0.0053545+0.06227i,-0.0015001-0.047641i,-0.040768+0.0092751i,-0.056142+0.027464i,-0.016329-0.028499i,-0.0043116-0.062062i,0.050815-0.036273i,-0.061566-0.010766i,-0.012883+0.056409i,-0.046881+0.03571i,-0.023331-0.0047883i,0.004812+0.062314i,0.04432+0.021722i,-0.012651-0.0462i,0.040786+0.0046863i,-0.0013608+0.060353i,0.014679+0.011639i,-0.052031+0.034628i,-0.033885+0.021373i,0.032815+0.049436i,0.023722-0.057823i,0.044377-0.034555i,0.0086716-0.048267i,0.008811+0.014002i,0.054975+0.029733i,0.061793+0.009371i,0.054033-0.031412i,-0.015157-0.010871i,0.025541+0.023143i,0.047208+0.0043673i,0.028695+0.055523i,-0.030116-0.038376i,-0.033614+0.011043i,0.034597+0.0059153i
-0.029381+0.054528i,0.03028+0.04702i,-0.04524-0.023948i,-0.017892-0.059884i,-0.030783-0.054394i,0.052552-0.033831i,-0.021557+0.03601i,-0.053746+0.02212i,0.052878-0.03332i,0.0054648+0.048056i,-0.0069572-0.060076i,0.061204+0.0027849i,0.060323+0.016353i,-0.020448-0.0060044i,-0.018001+0.057187i,0.036797-0.05052i,-0.036165+0.01402i,0.021581-0.020878i,-0.059679-0.0053931i,-0.00038606-0.052363i,-0.031745-0.052953i,-0.0088089+0.038965i,0.0051258+0.041282i,-0.041474+0.046756i,0.024769+0.057382i,0.0625,-0.057661+0.020433i,-0.061061+0.013336i,0.024161-0.046849i,0.0053458-0.036174i,-0.055049+0.029594i,0.043145-0.020257i,-0.024672-0.033754i,-0.047465-0.040661i,0.019695-0.026286i,0.055272-0.028554i,0.053441+0.032279i,-0.014514-0.060791i,-0.056896+0.010527i,-0.051365-0.02889i,-0.0048501-0.023319i,-0.055305+0.029114i,-0.0023795+0.049299i,0.037403-0.029925i,0.011861+0.039303i,-0.055951+0.022669i,-0.0048684+0.01809i,-0.052412-0.034047i,-0.033052-0.022641i,-0.032383+0.04972i,0.06249-0.0011359i,0.049312+0.027049i,0.047752-0.011167i,-0.009364+0.013639i,-0.0055117+0.062256i,0.015885+0.060448i,0.050253+0.03716i,0.0039742-0.018224i,-0.011126+0.032621i,0.014699+0.045073i,-0.039605+0.04835i,0.023299-0.042858i,-0.02346-0.026485i,0.0082798+0.034108i
0.044933-0.040701i,-0.012563-0.053279i,0.033909+0.036884i,-0.0030714+0.061097i,0.010617+0.060246i,-0.059544+0.014031i,0.031661-0.026174i,0.056817-0.002836i,-0.059677+0.013453i,0.010669-0.046122i,-0.013222+0.0577i,-0.055555-0.022579i,-0.050306-0.034809i,0.016902+0.012225i,0.035303-0.046875i,-0.050464+0.034579i,0.037949-0.0011109i,-0.026736+0.012207i,0.053295+0.024487i,-0.016763+0.048435i,0.011976+0.059232i,0.020866-0.033068i,0.0087672-0.039761i,0.053549-0.029577i,-0.0040913-0.061038i,-0.057661-0.020433i,0.059877,0.060693+0.0076591i,-0.037606+0.035323i,-0.016758+0.031626i,0.060463-0.0093055i,-0.046428+0.0045836i,0.011727+0.039207i,0.030497+0.053031i,-0.026764+0.017812i,-0.060328+0.0082734i,-0.038751-0.047251i,-0.0064841+0.06083i,0.055933+0.008889i,0.037943+0.043446i,-0.003149+0.023099i,0.060541-0.0087786i,0.018313-0.044705i,-0.04429+0.01538i,0.0019068-0.040138i,0.05903-0.0026218i,0.010406-0.015098i,0.037223+0.048546i,0.023091+0.031693i,0.046131-0.035284i,-0.058023-0.019382i,-0.036651-0.041076i,-0.047706-0.0053091i,0.013098-0.0095214i,0.025439-0.055635i,0.0051067-0.060961i,-0.034214-0.050712i,-0.0096245+0.015514i,0.02093-0.026458i,0.0011748-0.046389i,0.052346-0.031658i,-0.035507+0.031923i,0.012985+0.032105i,0.0035122-0.034174i
0.040339-0.047003i,-0.019549-0.052398i,0.039089+0.033049i,0.0047019+0.062323i,0.018468+0.059709i,-0.05856+0.021839i,0.028744-0.030581i,0.057228-0.010142i,-0.05877+0.021269i,0.0049151-0.048116i,-0.0060219+0.060177i,-0.0592-0.01578i,-0.055444-0.028848i,0.018696+0.010229i,0.029788-0.052029i,-0.046729+0.041505i,0.038324-0.0059802i,-0.025538+0.015793i,0.057154+0.018003i,-0.010796+0.051239i,0.019715+0.058507i,0.01692-0.036188i,0.0038007-0.041425i,0.050496-0.03683i,-0.011955-0.061346i,-0.061061-0.013336i,0.060693-0.0076591i,0.0625,-0.033601+0.040615i,-0.012941+0.034201i,0.060096-0.017166i,-0.046474+0.010585i,0.016902+0.038241i,0.037695+0.049853i,-0.02485+0.021478i,-0.060092+0.016103i,-0.045323-0.042938i,0.0012085+0.062488i,0.057832+0.0018556i,0.044018+0.039185i,-0.00023727+0.023817i,0.060244-0.016642i,0.012844-0.047656i,-0.042927+0.021255i,-0.0032014-0.040929i,0.059499-0.010208i,0.0086162-0.016634i,0.04394+0.044447i,0.02746+0.029172i,0.042247-0.041665i,-0.061293-0.012224i,-0.042405-0.036948i,-0.049035+0.0007207i,0.012058-0.011327i,0.018669-0.059647i,-0.0026214-0.062445i,-0.041167-0.047027i,-0.0077713+0.016956i,0.017831-0.029496i,-0.004743-0.047172i,0.04901-0.038785i,-0.031907+0.0369i,0.017269+0.030881i,-0.00081128-0.035089i
-0.052231-0.00094453i,-0.02354+0.040873i,0.00046224-0.043169i,0.037972-0.036561i,0.028873-0.044101i,0.045674+0.026314i,-0.035326-0.0022385i,-0.037357-0.031736i,0.045417+0.026756i,-0.03391+0.022673i,0.042343-0.028439i,0.021572+0.046954i,0.011061+0.051538i,-0.0034039-0.017649i,-0.049825+0.0086139i,0.052093+0.0080526i,-0.02449-0.021689i,0.023992+0.0081054i,-0.019028-0.046819i,0.039101-0.020531i,0.02742-0.044266i,-0.032612+0.0084595i,-0.028962+0.0198i,-0.05108-0.013014i,-0.033438+0.040749i,0.024161+0.046849i,-0.037606-0.035323i,-0.033601-0.040615i,0.044457,0.029182-0.0099768i,-0.043464-0.029824i,0.031863+0.02451i,0.015764-0.031542i,0.012131-0.051297i,0.027317+0.0046014i,0.04277+0.030393i,-0.0035369+0.052536i,0.039957-0.03438i,-0.029885-0.038579i,0.0017993-0.04967i,0.015604-0.01265i,-0.043202-0.030201i,-0.037874+0.017274i,0.03689+0.016469i,-0.024876+0.024084i,-0.038621-0.033177i,-0.015442+0.0033437i,0.0052602-0.052449i,0.004194-0.033527i,-0.049788-0.0050537i,0.025008+0.046402i,-0.0012128+0.04742i,0.02683+0.031477i,-0.013843-0.0017467i,-0.048797+0.019935i,-0.03917+0.035275i,-0.0084277+0.052034i,0.015197-0.0040659i,-0.028753+0.0042703i,-0.028104+0.028442i,-0.051552-0.010997i,0.041133+0.0008967i,0.010784-0.027824i,-0.022366+0.019392i
-0.034073-0.012341i,-0.024625+0.021547i,0.0099912-0.028233i,0.03313-0.015478i,0.028849-0.022469i,0.024076+0.027523i,-0.022686-0.0093971i,-0.0174-0.029216i,0.023808+0.027755i,-0.027347+0.0072734i,0.034176-0.0091652i,0.0036231+0.035662i,-0.0043056+0.036313i,0.0017263-0.012349i,-0.034639-0.0055271i,0.032388+0.016976i,-0.011208-0.019733i,0.01393+0.010705i,-0.001983-0.035003i,0.030274-0.0047022i,0.027933-0.022903i,-0.023306-0.0017658i,-0.023455+0.0064977i,-0.030609-0.020006i,-0.031094+0.019244i,0.0053458+0.036174i,-0.016758-0.031626i,-0.012941-0.034201i,0.029182+0.0099768i,0.021395,-0.021837-0.029331i,0.015415+0.023239i,0.017426-0.017167i,0.019475-0.03095i,0.016899+0.0091508i,0.021254+0.029548i,-0.014112+0.033692i,0.033944-0.0136i,-0.01096-0.032031i,0.012328-0.032201i,0.013082-0.0048017i,-0.021581-0.02952i,-0.028737+0.0028395i,0.020519+0.019089i,-0.021734+0.010227i,-0.017906-0.030445i,-0.010887-0.0012705i,0.015223-0.033248i,0.010277-0.021067i,-0.031547-0.01449i,0.0060024+0.036071i,-0.011438+0.030855i,0.010548+0.026683i,-0.0086949-0.0042532i,-0.036505+0.0021349i,-0.033628+0.014365i,-0.017209+0.032265i,0.010888+0.00074146i,-0.019832-0.0036496i,-0.024831+0.012363i,-0.031372-0.018788i,0.026799+0.0098194i,0.013323-0.015844i,-0.019033+0.0077096i
0.051698-0.034116i,-0.0044059-0.055752i,0.028508+0.042515i,-0.012597+0.061217i,0.0013578+0.062485i,-0.062306+0.004915i,0.036038-0.02151i,0.057813+0.0059661i,-0.062351+0.0043098i,0.017942-0.044915i,-0.022319+0.056209i,-0.052589-0.031433i,-0.045388-0.042967i,0.015168+0.014971i,0.042933-0.041847i,-0.056332+0.027074i,0.038493+0.0047758i,-0.028894+0.008171i,0.050011+0.033009i,-0.024454+0.046303i,0.0028877+0.061672i,0.026209-0.030149i,0.015032-0.038788i,0.058669-0.021544i,0.0053545-0.06227i,-0.055049-0.029594i,0.060463+0.0093055i,0.060096+0.017166i,-0.043464+0.029824i,-0.021837+0.029331i,0.0625,-0.047594-0.0025868i,0.0057483+0.041413i,0.022553+0.058289i,-0.029794+0.013827i,-0.062203-0.0010212i,-0.031786-0.053735i,-0.016001+0.060417i,0.055098+0.017668i,0.031562+0.049768i,-0.0067696+0.022835i,0.062498+0.00054427i,0.025439-0.042296i,-0.047114+0.0086469i,0.0081633-0.040234i,0.060015+0.0065264i,0.012854-0.013628i,0.030043+0.054806i,0.018392+0.035592i,0.052066-0.028459i,-0.055578-0.028589i,-0.030626-0.047174i,-0.047347-0.012775i,0.014706-0.007579i,0.034333-0.052225i,0.014631-0.060763i,-0.026668-0.056525i,-0.01213+0.01417i,0.025246-0.023464i,0.0083956-0.04666i,0.057778-0.023833i,-0.040815+0.026717i,0.0081227+0.034436i,0.0088575-0.033963i
-0.037956+0.028119i,0.0056627+0.042273i,-0.023469-0.031195i,0.0070585-0.047139i,-0.0036202-0.047527i,0.047243-0.0063216i,-0.026553+0.017871i,-0.044272-0.0021504i,0.047302-0.0058626i,-0.011804+0.034946i,0.014669-0.043727i,0.041348+0.02176i,0.036342+0.030841i,-0.01217-0.010773i,-0.030962+0.033643i,0.041776-0.022949i,-0.02951-0.0020436i,0.021665-0.0074181i,-0.03945-0.023066i,0.016705-0.036272i,-0.0047516-0.046844i,-0.01871+0.024043i,-0.0098417+0.030159i,-0.043785+0.018834i,-0.0015001+0.047641i,0.043145+0.020257i,-0.046428-0.0045836i,-0.046474-0.010585i,0.031863-0.02451i,0.015415-0.023239i,-0.047594+0.0025868i,0.03635,-0.0060914-0.031298i,-0.019587-0.043454i,0.022116-0.011762i,0.04741-0.0017969i,0.026429+0.039604i,0.0096842-0.04667i,-0.042689-0.011174i,-0.026095-0.036592i,0.0042099-0.017669i,-0.047615+0.0021723i,-0.017621+0.033261i,0.035519-0.0085346i,-0.0045511+0.030976i,-0.045972-0.0024859i,-0.009224+0.01091i,-0.025146-0.040491i,-0.015478-0.026342i,-0.03847+0.023827i,0.043506+0.01947i,0.025274+0.034655i,0.036584+0.0077685i,-0.010885+0.0063801i,-0.023983+0.041191i,-0.0086262+0.046877i,0.022647+0.04194i,0.0086503-0.011292i,-0.018254+0.018913i,-0.004462+0.035879i,-0.043011+0.02054i,0.029975-0.022035i,-0.0076107-0.025887i,-0.0053393+0.026229i
-0.01785-0.037393i,-0.037347-0.0022083i,0.030792-0.014979i,0.039405+0.013977i,0.041528+0.0048473i,-0.0024738+0.041737i,-0.010938-0.025858i,0.0092705-0.037759i,-0.0028789+0.041711i,-0.028111-0.016019i,0.035192+0.019958i,-0.025665+0.031955i,-0.032645+0.026123i,0.011315-0.0086732i,-0.023779-0.032296i,0.012758+0.039816i,0.0067048-0.025066i,0.0027567+0.019897i,0.026471-0.030102i,0.028432+0.020462i,0.04113+0.0037587i,-0.017566-0.020139i,-0.024318-0.013528i,-0.0088792-0.040856i,-0.040768-0.0092751i,-0.024672+0.033754i,0.011727-0.039207i,0.016902-0.038241i,0.015764+0.031542i,0.017426+0.017167i,0.0057483-0.041413i,-0.0060914+0.031298i,0.027969,0.040697-0.0095829i,0.0064216+0.021013i,-0.0063977+0.041122i,-0.038529+0.01612i,0.038561+0.016159i,0.016775-0.034884i,0.035879-0.016336i,0.014508+0.0065858i,0.0061087-0.041361i,-0.025686-0.020746i,0.0013963+0.032013i,-0.025909-0.0091095i,0.0098442-0.039166i,-0.0078479-0.0097703i,0.039078-0.014866i,0.025275-0.0089129i,-0.014069-0.037117i,-0.024055+0.034197i,-0.034074+0.015954i,-0.012819+0.030197i,-0.0036693-0.010441i,-0.031447-0.027553i,-0.038917-0.015283i,-0.039907+0.012471i,0.0082735+0.0093404i,-0.013226-0.018886i,-0.030145-0.0098545i,-0.010478-0.040476i,0.013949+0.029502i,0.023565-0.0022149i,-0.021689-0.0089927i
-0.013162-0.060525i,-0.053586-0.016009i,0.049937-0.011246i,0.052547+0.033838i,0.058765+0.021282i,-0.0179+0.059882i,-0.0070561-0.041372i,0.026426-0.051765i,-0.01848+0.059705i,-0.035415-0.03294i,0.044368+0.041098i,-0.048292+0.037703i,-0.05645+0.026826i,0.019436-0.0087434i,-0.023535-0.055141i,0.0049226+0.062306i,0.018344-0.034176i,-0.002806+0.029896i,0.048831-0.03473i,0.034359+0.039515i,0.058559+0.019561i,-0.01866-0.035322i,-0.03075-0.028016i,0.0010785-0.062491i,-0.056142-0.027464i,-0.047465+0.040661i,0.030497-0.053031i,0.037695-0.049853i,0.012131+0.051297i,0.019475+0.03095i,0.022553-0.058289i,-0.019587+0.043454i,0.040697+0.0095829i,0.0625,0.0021443+0.032776i,-0.023399+0.057644i,-0.061585+0.010254i,0.050572+0.036724i,0.03636-0.04501i,0.057804-0.011477i,0.018854+0.014554i,0.02306-0.05809i,-0.030266-0.038988i,-0.0089367+0.04706i,-0.034578-0.022132i,0.027743-0.053616i,-0.0080717-0.016905i,0.061954-0.0082418i,0.03983-0.004309i,-0.0077539-0.058827i,-0.046718+0.041517i,-0.055047+0.01154i,-0.028999+0.039547i,-0.0017618-0.01645i,-0.036317-0.050866i,-0.05139-0.035571i,-0.06234+0.0044736i,0.0088382+0.016426i,-0.012773-0.032012i,-0.040487-0.024667i,-0.0013778-0.062485i,0.010189+0.047706i,0.035047+0.004851i,-0.028478-0.020516i
-0.032192+0.0048257i,-0.010234+0.027552i,-0.0041841-0.026573i,0.019548-0.026395i,0.013176-0.030087i,0.030789+0.011441i,-0.021938+0.0022809i,-0.026239-0.015634i,0.030676+0.01174i,-0.018489+0.017442i,0.023074-0.021857i,0.018115+0.026619i,0.012131+0.030523i,-0.0039183-0.010492i,-0.029724+0.01045i,0.032843-0.00044379i,-0.017293-0.010792i,0.015581+0.0024972i,-0.016538-0.026799i,0.021901-0.016663i,0.012267-0.030038i,-0.019163+0.0085735i,-0.015747+0.015164i,-0.032734-0.0027096i,-0.016329+0.028499i,0.019695+0.026286i,-0.026764-0.017812i,-0.02485-0.021478i,0.027317-0.0046014i,0.016899-0.0091508i,-0.029794-0.013827i,0.022116+0.011762i,0.0064216-0.021013i,0.0021443-0.032776i,0.017261,0.029426+0.014248i,0.0032644+0.032648i,0.020994-0.025261i,-0.022356-0.020612i,-0.0040354-0.030707i,0.0082789-0.0093879i,-0.029672-0.014086i,-0.021484+0.014534i,0.024372+0.0063011i,-0.012792+0.017374i,-0.027165-0.016388i,-0.0091422+0.0036528i,-0.0021965-0.032772i,-0.00089314-0.021035i,-0.031116+0.0020479i,0.020169+0.025924i,0.0041629+0.029263i,0.019744+0.016564i,-0.0086868+0.00035951i,-0.02792+0.0173i,-0.020417+0.025729i,0.00020717+0.032845i,0.008917-0.0040713i,-0.017226+0.0056i,-0.014325+0.020385i,-0.032815-0.0014213i,0.025367-0.0037064i,0.0037464-0.018213i,-0.011736+0.01423i
-0.050895+0.034799i,0.005296+0.055416i,-0.029067-0.041847i,0.011536-0.061133i,-0.0023723-0.062167i,0.06193-0.0059097i,-0.035516+0.021997i,-0.057636-0.0049932i,0.061985-0.0053081i,-0.017122+0.044995i,0.021294-0.056307i,0.052853+0.030425i,0.045875+0.042021i,-0.01534-0.014652i,-0.042046+0.042349i,0.055622-0.027866i,-0.038388-0.0041242i,0.028623-0.0086043i,-0.050313-0.032035i,0.023581-0.046483i,-0.0038817-0.061332i,-0.025592+0.030434i,-0.014327+0.038849i,-0.058039+0.0224i,-0.0043116+0.062062i,0.055272+0.028554i,-0.060328-0.0082734i,-0.060092-0.016103i,0.04277-0.030393i,0.021254-0.029548i,-0.062203+0.0010212i,0.04741+0.0017969i,-0.0063977-0.041122i,-0.023399-0.057644i,0.029426-0.014248i,0.061925,0.032513+0.052961i,0.014938-0.060392i,-0.055126-0.016684i,-0.032226-0.049016i,0.0063643-0.022838i,-0.06221+0.0004795i,-0.024627+0.042511i,0.046749-0.0093756i,-0.0074671+0.040177i,-0.059837-0.0055148i,-0.01257+0.013773i,-0.030796-0.054055i,-0.018886-0.035123i,-0.051354+0.029175i,0.055782+0.027545i,0.031251+0.04645i,0.047331+0.011941i,-0.014512+0.0077833i,-0.033317+0.052538i,-0.013568+0.060714i,0.027465+0.055821i,0.011841-0.014301i,-0.024743+0.023765i,-0.0075934+0.046576i,-0.057114+0.024664i,0.040185-0.027257i,-0.0086468-0.03414i,-0.0082606+0.033946i
0.0030392+0.061798i,0.050175+0.024566i,-0.051051+0.0028882i,-0.046226-0.041964i,-0.054413-0.030611i,0.027462-0.056069i,0.0001651+0.041924i,-0.034532+0.046671i,0.028005-0.055799i,0.029492+0.038268i,-0.036976-0.047775i,0.053771-0.029228i,0.060025-0.017171i,-0.020585+0.0054267i,0.014143+0.058195i,0.0053717-0.062201i,-0.023683+0.030666i,0.0076697-0.028998i,-0.053814+0.02621i,-0.027373-0.044574i,-0.054492-0.028882i,0.012592+0.037866i,0.025703+0.032651i,-0.011315+0.061399i,0.050815+0.036273i,0.053441-0.032279i,-0.038751+0.047251i,-0.045323+0.042938i,-0.0035369-0.052536i,-0.014112-0.033692i,-0.031786+0.053735i,0.026429-0.039604i,-0.038529-0.01612i,-0.061585-0.010254i,0.0032644-0.032648i,0.032513-0.052961i,0.062365,-0.043807-0.044484i,-0.043212+0.038386i,-0.058841+0.0018253i,-0.01619-0.017434i,-0.032253+0.053456i,0.023426+0.043382i,0.016527-0.044904i,0.03044+0.027481i,-0.036133+0.048279i,0.0051799+0.017982i,-0.062399-0.0020434i,-0.039954-0.0022889i,-0.0020111+0.059238i,0.052845-0.033245i,0.056134-0.0023394i,0.035063-0.03421i,-0.00096286+0.016498i,0.02744+0.056079i,0.044802+0.043482i,0.062161+0.0058197i,-0.0060139-0.017635i,0.007334+0.033639i,0.035847+0.030949i,-0.0088939+0.061796i,-0.0022128-0.048679i,-0.033738-0.01053i,0.024695+0.024888i
-0.046214-0.04124i,-0.052766+0.018533i,0.033799-0.038442i,0.062402-0.003496i,0.060055-0.01731i,0.020703+0.058972i,-0.030019-0.02933i,-0.0090338-0.057414i,0.020129+0.05917i,-0.048012-0.0058445i,0.06005+0.0071843i,-0.016922+0.058884i,-0.029915+0.054876i,0.010589-0.018495i,-0.051443-0.030789i,0.040594+0.047523i,-0.0052381-0.038433i,0.015296+0.025839i,0.019105-0.056795i,0.051021+0.011785i,0.058877-0.018581i,-0.035854-0.017617i,-0.041343-0.004601i,-0.035846-0.051199i,-0.061566+0.010766i,-0.014514+0.060791i,-0.0064841-0.06083i,0.0012085-0.062488i,0.039957+0.03438i,0.033944+0.0136i,-0.016001-0.060417i,0.0096842+0.04667i,0.038561-0.016159i,0.050572-0.036724i,0.020994+0.025261i,0.014938+0.060392i,-0.043807+0.044484i,0.0625,0.0029734-0.057785i,0.040029-0.043252i,0.023807+0.00069772i,-0.015474-0.060554i,-0.047399-0.013763i,0.020421+0.04333i,-0.040983+0.0024094i,-0.0090559-0.059685i,-0.016465-0.0089362i,0.045288-0.043073i,0.029697-0.026891i,-0.040841-0.043044i,-0.013407+0.061045i,-0.037761+0.041682i,-0.00022753+0.04904i,-0.011091-0.012275i,-0.059275-0.019819i,-0.062484+0.0014135i,-0.047814+0.04025i,0.016803+0.0080977i,-0.029146-0.018398i,-0.047255+0.00383i,-0.03783-0.04975i,0.036276+0.032615i,0.031209-0.016668i,-0.035098+0.00013267i
0.035931-0.04469i,-0.019645-0.047904i,0.03715+0.029421i,0.006201+0.057529i,0.018861+0.054702i,-0.053538+0.021947i,0.02569-0.02915i,0.052653-0.011084i,-0.053749+0.021426i,0.0031195-0.044668i,-0.0037856+0.055862i,-0.055247-0.012844i,-0.05216-0.025048i,0.017604+0.0089103i,0.026019-0.049028i,-0.042007+0.039792i,0.035284-0.0066714i,-0.023162+0.015371i,0.05342+0.014962i,-0.0084683+0.047733i,0.01998+0.053552i,0.014582-0.033987i,0.002287-0.038444i,0.045631-0.035578i,-0.012883-0.056409i,-0.056896-0.010527i,0.055933-0.008889i,0.057832-0.0018556i,-0.029885+0.038579i,-0.01096+0.032031i,0.055098-0.017668i,-0.042689+0.011174i,0.016775+0.034884i,0.03636+0.04501i,-0.022356+0.020612i,-0.055126+0.016684i,-0.043212-0.038386i,0.0029734+0.057785i,0.053568,0.041894+0.034952i,0.00048754+0.022045i,0.05525-0.017188i,0.01047-0.044478i,-0.03909+0.020942i,-0.0041774-0.037777i,0.054752-0.011212i,0.0074788-0.015648i,0.041978+0.039823i,0.026275+0.026178i,0.037855-0.039808i,-0.057078-0.0094914i,-0.040335-0.032929i,-0.045351+0.0021227i,0.010822-0.010839i,0.015504-0.055746i,-0.0042795-0.057703i,-0.039489-0.042292i,-0.0066875+0.015921i,0.015623-0.027822i,-0.0057892-0.043508i,0.044198-0.037344i,-0.028429+0.035091i,0.016896+0.028062i,-0.0017925-0.032445i
-0.0010587-0.058395i,-0.04662-0.024646i,0.04825-0.0012308i,0.042385+0.040945i,0.050442+0.030474i,-0.027551+0.052096i,0.0010713-0.039559i,0.033946-0.043023i,-0.028055+0.051826i,-0.026705-0.036969i,0.033488+0.046157i,-0.051587+0.026002i,-0.057135+0.014444i,0.019581-0.0045174i,-0.011641-0.055319i,-0.0068886+0.058528i,0.023242-0.028239i,-0.0080849+0.027134i,0.05154-0.023154i,0.024522+0.042856i,0.050567+0.028845i,-0.010772-0.036095i,-0.023295-0.031558i,0.012473-0.057597i,-0.046881-0.03571i,-0.051365+0.02889i,0.037943-0.043446i,0.044018-0.039185i,0.0017993+0.04967i,0.012328+0.032201i,0.031562-0.049768i,-0.026095+0.036592i,0.035879+0.016336i,0.057804+0.011477i,-0.0040354+0.030707i,-0.032226+0.049016i,-0.058841-0.0018253i,0.040029+0.043252i,0.041894-0.034952i,0.055569,0.014765+0.016922i,0.031995-0.049491i,-0.020833-0.041616i,-0.016907+0.041883i,-0.027916-0.026819i,0.035504-0.044493i,-0.0043608-0.017117i,0.058813+0.0037543i,0.037629+0.0033289i,0.0036313-0.055831i,-0.050832+0.029819i,-0.05303+0.00056423i,-0.034083+0.03125i,0.0013913-0.015537i,-0.024248-0.053713i,-0.040997-0.042336i,-0.058477-0.0073101i,0.0051578+0.016814i,-0.0059349-0.031953i,-0.032915-0.030249i,0.0102-0.058043i,0.00066293+0.045993i,0.031523+0.010922i,-0.022571-0.024204i
-0.018064-0.015193i,-0.019893+0.0076485i,0.012446-0.015021i,0.023731-0.0020283i,0.022683-0.0072641i,0.0085444+0.022232i,-0.011762-0.010837i,-0.0040821-0.021769i,0.0083281+0.022314i,-0.018354-0.0016903i,0.022954+0.0020663i,-0.0057886+0.022619i,-0.010783+0.021237i,0.0038271-0.0071633i,-0.01994-0.011154i,0.015993+0.017649i,-0.0024243-0.014581i,0.006115+0.0096719i,0.0066433-0.021848i,0.019566+0.0039194i,0.02222-0.007735i,-0.013854-0.0063103i,-0.0158-0.0012911i,-0.014226-0.019102i,-0.023331+0.0047883i,-0.0048501+0.023319i,-0.003149-0.023099i,-0.00023727-0.023817i,0.015604+0.01265i,0.013082+0.0048017i,-0.0067696-0.022835i,0.0042099+0.017669i,0.014508-0.0065858i,0.018854-0.014554i,0.0082789+0.0093879i,0.0063643+0.022838i,-0.01619+0.017434i,0.023807-0.00069772i,0.00048754-0.022045i,0.014765-0.016922i,0.0090765,-0.0065705-0.022894i,-0.018209-0.0047135i,0.0082623+0.016277i,-0.015584+0.0013753i,-0.0041159-0.022634i,-0.0063715-0.0032202i,0.01677-0.016913i,0.011012-0.010575i,-0.016038-0.015941i,-0.0044255+0.023403i,-0.013919+0.016299i,0.00046078+0.018683i,-0.0043619-0.0045521i,-0.0228-0.0068876i,-0.023786+0.001236i,-0.017764+0.015866i,0.006491+0.002897i,-0.011308-0.0066826i,-0.017957+0.0019865i,-0.014966-0.018529i,0.014182+0.012019i,0.011702-0.0066977i,-0.013368+0.00044236i
0.051399-0.034565i,-0.0048912-0.055712i,0.028877+0.042265i,-0.012063+0.061325i,0.0019019+0.062471i,-0.062261+0.0054574i,0.03585-0.021823i,0.057863+0.0054625i,-0.062311+0.0048526i,0.01755-0.04507i,-0.021828+0.056401i,-0.052861-0.030974i,-0.045761-0.04257i,0.015297+0.014838i,0.042567-0.042219i,-0.056094+0.027564i,0.038533+0.0044405i,-0.028822+0.0084223i,0.050297+0.032572i,-0.02405+0.046515i,0.0034247+0.061644i,0.025945-0.030376i,0.014694-0.038917i,0.05848-0.022054i,0.004812-0.062314i,-0.055305-0.029114i,0.060541+0.0087786i,0.060244+0.016642i,-0.043202+0.030201i,-0.021581+0.02952i,0.062498-0.00054427i,-0.047615-0.0021723i,0.0061087+0.041361i,0.02306+0.05809i,-0.029672+0.014086i,-0.06221-0.0004795i,-0.032253-0.053456i,-0.015474+0.060554i,0.05525+0.017188i,0.031995+0.049491i,-0.0065705+0.022894i,0.0625,0.02507-0.042516i,-0.047037+0.0090568i,0.0078126-0.040304i,0.060069+0.0060035i,0.012734-0.01374i,0.030519+0.054542i,0.018701+0.03543i,0.051816-0.028912i,-0.055825-0.028104i,-0.031035-0.046905i,-0.047456-0.012362i,0.014639-0.0077067i,0.033877-0.052522i,0.014101-0.060889i,-0.027159-0.056291i,-0.012006+0.014275i,0.025041-0.023683i,0.007989-0.046732i,0.057568-0.024335i,-0.040581+0.027072i,0.0084222+0.034364i,0.0085614-0.034038i
0.044129+0.021099i,0.035936-0.025674i,-0.017167+0.036597i,-0.046555+0.016393i,-0.041733+0.026352i,-0.028687-0.040164i,0.029225+0.015633i,0.019494+0.041552i,-0.028295-0.040441i,0.037698-0.0061402i,-0.047123+0.0077749i,-0.00013343-0.048383i,0.010603-0.048204i,-0.0039577+0.016358i,0.045794+0.012021i,-0.04125-0.027101i,0.012436+0.027993i,-0.01729-0.016228i,-0.001982+0.047279i,-0.041288+0.0022981i,-0.04056+0.027056i,0.03107+0.0054649i,0.032367-0.0056149i,0.03846+0.030934i,0.04432-0.021722i,-0.0023795-0.049299i,0.018313+0.044705i,0.012844+0.047656i,-0.037874-0.017274i,-0.028737-0.0028395i,0.025439+0.042296i,-0.017621-0.033261i,-0.025686+0.020746i,-0.030266+0.038988i,-0.021484-0.014534i,-0.024627-0.042511i,0.023426-0.043382i,-0.047399+0.013763i,0.01047+0.044478i,-0.020833+0.041616i,-0.018209+0.0047135i,0.02507+0.042516i,0.038977,-0.025028-0.028364i,0.03055-0.010852i,0.020011+0.04327i,0.014454+0.0031514i,-0.024861+0.042638i,-0.0166+0.026933i,0.040452+0.023651i,-0.003275-0.049248i,0.019458-0.039926i,-0.010626-0.037241i,0.011115+0.0068669i,0.049317+0.0019773i,0.047076-0.014831i,0.027398-0.041054i,-0.014526-0.002441i,0.026155+0.0075343i,0.034994-0.01331i,0.039645+0.029399i,-0.034693-0.016746i,-0.019998+0.019513i,0.026589-0.0078296i
-0.04369+0.018565i,-0.0043921+0.042637i,-0.015608-0.035992i,0.017965-0.044404i,0.0076213-0.04729i,0.047648+0.0049151i,-0.030142+0.011229i,-0.042755-0.012496i,0.047598+0.0053775i,-0.019739+0.031376i,0.024601-0.039284i,0.035294+0.030971i,0.02827+0.038669i,-0.0093624-0.013384i,-0.038153+0.025605i,0.046209-0.012615i,-0.028356-0.0089256i,0.022911-0.002162i,-0.033133-0.031801i,0.02484-0.031521i,0.0063554-0.046889i,-0.023928+0.019101i,-0.016698+0.027159i,-0.047207+0.0081234i,-0.012651+0.0462i,0.037403+0.029925i,-0.04429-0.01538i,-0.042927-0.021255i,0.03689-0.016469i,0.020519-0.019089i,-0.047114-0.0086469i,0.035519+0.0085346i,0.0013963-0.032013i,-0.0089367-0.04706i,0.024372-0.0063011i,0.046749+0.0093756i,0.016527+0.044904i,0.020421-0.04333i,-0.03909-0.020942i,-0.016907-0.041883i,0.0082623-0.016277i,-0.047037-0.0090568i,-0.025028+0.028364i,0.036711,-0.01172+0.0292i,-0.044337-0.013223i,-0.011575+0.0084948i,-0.015064-0.04547i,-0.0089398-0.029374i,-0.043186+0.01425i,0.037941+0.02924i,0.01656+0.039798i,0.033924+0.01618i,-0.012134+0.0036786i,-0.033106+0.034618i,-0.019435+0.04378i,0.012282+0.046299i,0.011104-0.0090034i,-0.022277+0.014195i,-0.012784+0.034012i,-0.046851+0.009972i,0.034464-0.014493i,-0.0013588-0.027083i,-0.011376+0.024376i
0.028714+0.028824i,0.035315-0.010118i,-0.023645+0.023905i,-0.041054-0.00011321i,-0.040047+0.0090354i,-0.011302-0.039468i,0.018554+0.02039i,0.0037104+0.037996i,-0.010918-0.039576i,0.031258+0.0056833i,-0.039099-0.0070259i,0.013366-0.03796i,0.021732-0.034831i,-0.0076565+0.01172i,0.032546+0.022172i,-0.024786-0.032727i,0.0019532+0.025403i,-0.009034-0.017533i,-0.014717+0.036506i,-0.033002-0.0096944i,-0.039324+0.0099141i,0.022831+0.012934i,0.026933+0.0046108i,0.021532+0.034954i,0.040786-0.0046863i,0.011861-0.039303i,0.0019068+0.040138i,-0.0032014+0.040929i,-0.024876-0.024084i,-0.021734-0.010227i,0.0081633+0.040234i,-0.0045511-0.030976i,-0.025909+0.0091095i,-0.034578+0.022132i,-0.012792-0.017374i,-0.0074671-0.040177i,0.03044-0.027481i,-0.040983-0.0024094i,-0.0041774+0.037777i,-0.027916+0.026819i,-0.015584-0.0013753i,0.0078126+0.040304i,0.03055+0.010852i,-0.01172-0.0292i,0.026967,0.0036373+0.039487i,0.010452+0.0064945i,-0.031357+0.026498i,-0.02051+0.016488i,0.025121+0.0298i,0.011145-0.039512i,0.026368-0.025877i,0.0020397-0.032148i,0.0067997+0.0084768i,0.038104+0.015281i,0.041027+0.0014819i,0.032905-0.02455i,-0.010706-0.0059577i,0.018402+0.013187i,0.031134-0.00068977i,0.022889+0.034081i,-0.02253-0.022785i,-0.021107+0.0097268i,0.02302+0.0012661i
0.046079-0.038157i,-0.010052-0.053075i,0.031814+0.037847i,-0.0057032+0.060099i,0.0078286+0.059859i,-0.059316+0.011226i,0.032359-0.024418i,0.056137-0.00030806i,-0.059422+0.010649i,0.012538-0.045003i,-0.015562+0.056304i,-0.053781-0.024692i,-0.04807-0.036519i,0.016128+0.012792i,0.036856-0.044666i,-0.051264+0.03188i,0.037461+0.00056645i,-0.026892+0.010863i,0.051469+0.026474i,-0.018646+0.047016i,0.0092128+0.058918i,0.022018-0.031687i,0.010384-0.038815i,0.054087-0.026814i,-0.0013608-0.060353i,-0.055951-0.022669i,0.05903+0.0026218i,0.059499+0.010208i,-0.038621+0.033177i,-0.017906+0.030445i,0.060015-0.0065264i,-0.045972+0.0024859i,0.0098442+0.039166i,0.027743+0.053616i,-0.027165+0.016388i,-0.059837+0.0055148i,-0.036133-0.048279i,-0.0090559+0.059685i,0.054752+0.011212i,0.035504+0.044493i,-0.0041159+0.022634i,0.060069-0.0060035i,0.020011-0.04327i,-0.044337+0.013223i,0.0036373-0.039487i,0.05831,0.010919-0.014428i,0.034571+0.04949i,0.021377+0.032256i,0.047024-0.032765i,-0.056354-0.021648i,-0.034334-0.0421i,-0.046798-0.0073228i,0.01333-0.0088132i,0.027515-0.053734i,0.0077037-0.059875i,-0.03151-0.051493i,-0.010168+0.014873i,0.021792-0.025167i,0.0031894-0.045682i,0.052992-0.028918i,-0.036402+0.029917i,0.011396+0.032219i,0.0049589-0.033537i
0.018071+0.0042565i,0.011251-0.012427i,-0.0034074+0.01496i,-0.015939+0.0098432i,-0.013346+0.013147i,-0.013885-0.012575i,0.012102+0.0034345i,0.010589+0.013833i,-0.013763-0.012709i,0.013484-0.005325i,-0.016846+0.0066932i,-0.0039614-0.017932i,3.4478e-05-0.018733i,-0.00014509+0.0063862i,0.017954+0.00075548i,-0.017488-0.0067151i,0.0068749+0.0093755i,-0.0077239-0.0046199i,0.0030877+0.017693i,-0.015126+0.0041905i,-0.012854+0.013313i,0.011964-0.00048548i,0.011549-0.0046992i,0.016763+0.0083622i,0.014679-0.011639i,-0.0048684-0.01809i,0.010406+0.015098i,0.0086162+0.016634i,-0.015442-0.0033437i,-0.010887+0.0012705i,0.012854+0.013628i,-0.009224-0.01091i,-0.0078479+0.0097703i,-0.0080717+0.016905i,-0.0091422-0.0036528i,-0.01257-0.013773i,0.0051799-0.017982i,-0.016465+0.0089362i,0.0074788+0.015648i,-0.0043608+0.017117i,-0.0063715+0.0032202i,0.012734+0.01374i,0.014454-0.0031514i,-0.011575-0.0084948i,0.010452-0.0064945i,0.010919+0.014428i,0.005615,-0.0057719+0.017822i,-0.0039784+0.01133i,0.016913+0.0055i,-0.0051963-0.017998i,0.0039878-0.01638i,-0.0069517-0.012951i,0.0046769+0.0016479i,0.018449-0.0032541i,0.016258-0.0093063i,0.0068409-0.01744i,-0.0055843+0.00026927i,0.010308+0.00067935i,0.011901-0.0077654i,0.017079+0.007697i,-0.01422-0.0034052i,-0.0058384+0.0088532i,0.0092272-0.0050533i
-0.0050657-0.061732i,-0.051007-0.022936i,0.050984-0.0045624i,0.047626+0.040472i,0.055446+0.028845i,-0.02564+0.056999i,-0.0015388-0.041941i,0.033021-0.047828i,-0.026192+0.056747i,-0.030762-0.037323i,0.038561+0.04659i,-0.052842+0.031006i,-0.059495+0.019147i,0.020419-0.0061041i,-0.016058-0.057763i,-0.0033366+0.062411i,0.022691-0.031458i,-0.0067237+0.029265i,0.052984-0.027988i,0.028849+0.043701i,0.055468+0.027112i,-0.013839-0.037474i,-0.026787-0.031826i,0.0093096-0.061803i,-0.052031-0.034628i,-0.052412+0.034047i,0.037223-0.048546i,0.04394-0.044447i,0.0052602+0.052449i,0.015223+0.033248i,0.030043-0.054806i,-0.025146+0.040491i,0.039078+0.014866i,0.061954+0.0082418i,-0.0021965+0.032772i,-0.030796+0.054055i,-0.062399+0.0020434i,0.045288+0.043073i,0.041978-0.039823i,0.058813-0.0037543i,0.01677+0.016913i,0.030519-0.054542i,-0.024861-0.042638i,-0.015064+0.04547i,-0.031357-0.026498i,0.034571-0.04949i,-0.0057719-0.017822i,0.0625,0.040051+0.00098098i,7.1245e-05-0.059336i,-0.051785+0.034994i,-0.056088+0.0041799i,-0.033961+0.035378i,0.00042282-0.016538i,-0.029293-0.05521i,-0.04625-0.042037i,-0.062385-0.0037861i,0.006595+0.017448i,-0.0084402-0.033417i,-0.036881-0.029791i,0.0068739-0.062121i,0.003809+0.048633i,0.034102+0.0094303i,-0.025524-0.024092i
-0.0042151-0.039479i,-0.033046-0.013897i,0.0326-0.0037239i,0.031155+0.025188i,0.035983+0.017614i,-0.015536+0.036928i,-0.0016444-0.026852i,0.02041-0.031167i,-0.015893+0.036775i,-0.020298-0.023434i,0.025442+0.02925i,-0.033376+0.020698i,-0.037825+0.013204i,0.012989-0.0042321i,-0.011197-0.036763i,-0.0011585+0.040046i,0.014047-0.020515i,-0.0038493+0.018859i,0.033514-0.018767i,0.019173+0.027551i,0.03597+0.016503i,-0.0094564-0.023797i,-0.017665-0.019974i,0.0049957-0.03975i,-0.033885-0.021373i,-0.033052+0.022641i,0.023091-0.031693i,0.02746-0.029172i,0.004194+0.033527i,0.010277+0.021067i,0.018392-0.035592i,-0.015478+0.026342i,0.025275+0.0089129i,0.03983+0.004309i,-0.00089314+0.021035i,-0.018886+0.035123i,-0.039954+0.0022889i,0.029697+0.026891i,0.026275-0.026178i,0.037629-0.0033289i,0.011012+0.010575i,0.018701-0.03543i,-0.0166-0.026933i,-0.0089398+0.029374i,-0.02051-0.016488i,0.021377-0.032256i,-0.0039784-0.01133i,0.040051-0.00098098i,0.025681,-0.00088567-0.038025i,-0.032635+0.023238i,-0.035876+0.0035589i,-0.021207+0.023203i,1.1368e-05-0.010605i,-0.019638-0.03492i,-0.030298-0.026212i,-0.040037-0.001447i,0.0045+0.011077i,-0.0059331-0.021282i,-0.024101-0.018512i,0.0034299-0.039916i,0.0032042+0.031105i,0.022001+0.0055078i,-0.016734-0.015038i
0.058601-0.0048796i,0.021716-0.048451i,0.0043896+0.048398i,-0.038369+0.045262i,-0.027322+0.052672i,-0.054143-0.024277i,0.039816-0.0015088i,0.045445+0.031295i,-0.053904-0.024801i,0.035398-0.029247i,-0.044187+0.036662i,-0.029497-0.050132i,-0.018246-0.056461i,0.0058184+0.019378i,0.05482-0.015311i,-0.059255-0.0030965i,0.029892+0.021506i,-0.027791-0.00635i,0.026631+0.05027i,-0.041456+0.027438i,-0.025677+0.052691i,0.035561-0.013181i,0.030185-0.025467i,0.058685+0.0087679i,0.032815-0.049436i,-0.032383-0.04972i,0.046131+0.035284i,0.042247+0.041665i,-0.049788+0.0050537i,-0.031547+0.01449i,0.052066+0.028459i,-0.03847-0.023827i,-0.014069+0.037117i,-0.0077539+0.058827i,-0.031116-0.0020479i,-0.051354-0.029175i,-0.0020111-0.059238i,-0.040841+0.043044i,0.037855+0.039808i,0.0036313+0.055831i,-0.016038+0.015941i,0.051816+0.028912i,0.040452-0.023651i,-0.043186-0.01425i,0.025121-0.0298i,0.047024+0.032765i,0.016913-0.0055i,7.1245e-05+0.059336i,-0.00088567+0.038025i,0.056333,-0.033282-0.049123i,-0.0040323-0.053244i,-0.033625-0.032202i,0.015702+0.00038256i,0.052382-0.027873i,0.039857-0.043957i,0.0035233-0.059232i,-0.016557+0.006281i,0.031716-0.008051i,0.028241-0.035048i,0.058984+0.0064552i,-0.046167+0.0036716i,-0.008914+0.032386i,0.022844-0.024259i
-0.030367+0.053985i,0.02942+0.047562i,-0.044798-0.024766i,-0.016801-0.0602i,-0.029789-0.054944i,0.053158-0.032871i,-0.022208+0.035612i,-0.054139+0.021139i,0.053475-0.032353i,0.0045906+0.048148i,-0.0058642-0.060193i,0.061143+0.0038968i,0.060015+0.017447i,-0.020336-0.0063751i,-0.019037+0.05685i,0.037709-0.049843i,-0.036414+0.01336i,0.021956-0.020483i,-0.059571-0.0064769i,0.00056564-0.052361i,-0.030778-0.053521i,-0.0095156+0.038798i,0.0043747+0.041368i,-0.042317+0.045995i,0.023722+0.057823i,0.06249+0.0011359i,-0.058023+0.019382i,-0.061293+0.012224i,0.025008-0.046402i,0.0060024-0.036071i,-0.055578+0.028589i,0.043506-0.01947i,-0.024055-0.034197i,-0.046718-0.041517i,0.020169-0.025924i,0.055782-0.027545i,0.052845+0.033245i,-0.013407-0.061045i,-0.057078+0.0094914i,-0.050832-0.029819i,-0.0044255-0.023403i,-0.055825+0.028104i,-0.003275+0.049248i,0.037941-0.02924i,0.011145+0.039512i,-0.056354+0.021648i,-0.0051963+0.017998i,-0.051785-0.034994i,-0.032635-0.023238i,-0.033282+0.049123i,0.0625,0.048812+0.027941i,0.047947-0.010297i,-0.0096103+0.013466i,-0.0066422+0.062146i,0.014784+0.060726i,0.04957+0.038067i,0.0043047-0.018149i,-0.011717+0.032414i,0.013877+0.045333i,-0.040477+0.047622i,0.024074-0.042428i,-0.022975-0.026907i,0.0076586+0.034253i
0.00041739+0.055737i,0.04424+0.023994i,-0.046058+0.00068461i,-0.040033-0.039505i,-0.047828-0.029594i,0.026821-0.049436i,-0.001424+0.037741i,-0.032832+0.040713i,0.0273-0.049173i,0.02511+0.035551i,-0.031489-0.044389i,0.049495-0.024291i,0.054671-0.013204i,-0.018732+0.0041122i,0.010547+0.05291i,0.0071682-0.055785i,-0.022467+0.026713i,0.0079911-0.025812i,-0.04942+0.021573i,-0.022966-0.041147i,-0.047964-0.02804i,0.009913+0.034555i,0.02191+0.030352i,-0.012488+0.054839i,0.044377+0.034555i,0.049312-0.027049i,-0.036651+0.041076i,-0.042405+0.036948i,-0.0012128-0.04742i,-0.011438-0.030855i,-0.030626+0.047174i,0.025274-0.034655i,-0.034074-0.015954i,-0.055047-0.01154i,0.0041629-0.029263i,0.031251-0.04645i,0.056134+0.0023394i,-0.037761-0.041682i,-0.040335+0.032929i,-0.05303-0.00056423i,-0.013919-0.016299i,-0.031035+0.046905i,0.019458+0.039926i,0.01656-0.039798i,0.026368+0.025877i,-0.034334+0.0421i,0.0039878+0.01638i,-0.056088-0.0041799i,-0.035876-0.0035589i,-0.0040323+0.053244i,0.048812-0.027941i,0.050613,0.032843-0.029477i,-0.0014855+0.014813i,0.022595+0.051505i,0.038694+0.040818i,0.055732+0.0075699i,-0.0047515-0.016099i,0.0053393+0.030553i,0.031104+0.029201i,-0.010323+0.055288i,-0.00016564-0.043898i,-0.029972-0.010743i,0.021294+0.023328i
-0.03219+0.036411i,0.014733+0.041335i,-0.030286-0.02638i,-0.0029702-0.04895i,-0.0138-0.047058i,0.046196-0.016459i,-0.022904+0.023661i,-0.045016+0.0072972i,0.046353-0.016009i,-0.004411+0.037693i,0.0054184-0.047143i,0.046264+0.013063i,0.043166+0.023272i,-0.01455-0.0082411i,-0.023971+0.040476i,0.03714-0.032024i,-0.030136+0.0042499i,0.020218-0.012096i,-0.044633-0.014783i,0.0090608-0.040076i,-0.014793-0.046129i,-0.013692+0.028196i,-0.0034596+0.032456i,-0.040042+0.028313i,0.0086716+0.048267i,0.047752+0.011167i,-0.047706+0.0053091i,-0.049035-0.0007207i,0.02683-0.031477i,0.010548-0.026683i,-0.047347+0.012775i,0.036584-0.0077685i,-0.012819-0.030197i,-0.028999-0.039547i,0.019744-0.016564i,0.047331-0.011941i,0.035063+0.03421i,-0.00022753-0.04904i,-0.045351-0.0021227i,-0.034083-0.03125i,0.00046078-0.018683i,-0.047456+0.012362i,-0.010626+0.037241i,0.033924-0.01618i,0.0020397+0.032148i,-0.046798+0.0073228i,-0.0069517+0.012951i,-0.033961-0.035378i,-0.021207-0.023203i,-0.033625+0.032202i,0.047947+0.010297i,0.032843+0.029477i,0.038479,-0.0095912+0.0087473i,-0.015335+0.046581i,0.0013366+0.049022i,0.031756+0.03737i,0.0062925-0.013214i,-0.014329+0.022936i,0.0031772+0.037064i,-0.038898+0.029864i,0.025459-0.028582i,-0.013192-0.024427i,0.00023187+0.027539i
0.016301-0.0017581i,0.005724-0.013652i,0.0015522+0.01346i,-0.010387+0.012876i,-0.0072577+0.014867i,-0.015256-0.006399i,0.011088-0.00069094i,0.012879+0.0084144i,-0.015193-0.0065469i,0.009668-0.0083925i,-0.012067+0.010519i,-0.0085621-0.013773i,-0.0054691-0.015614i,0.0017534+0.0053618i,0.015176-0.0046399i,-0.016537-0.00046068i,0.0084778+0.0057915i,-0.0077893-0.0015812i,0.0077644+0.013831i,-0.011369+0.0079294i,-0.0067991+0.014861i,0.0098226-0.0039155i,0.0082405-0.0073035i,0.016417+0.0020453i,0.008811-0.014002i,-0.009364-0.013639i,0.013098+0.0095214i,0.012058+0.011327i,-0.013843+0.0017467i,-0.0086949+0.0042532i,0.014706+0.007579i,-0.010885-0.0063801i,-0.0036693+0.010441i,-0.0017618+0.01645i,-0.0086868-0.00035951i,-0.014512-0.0077833i,-0.00096286-0.016498i,-0.011091+0.012275i,0.010822+0.010839i,0.0013913+0.015537i,-0.0043619+0.0045521i,0.014639+0.0077067i,0.011115-0.0068669i,-0.012134-0.0036786i,0.0067997-0.0084768i,0.01333+0.0088132i,0.0046769-0.0016479i,0.00042282+0.016538i,1.1368e-05+0.010605i,0.015702-0.00038256i,-0.0096103-0.013466i,-0.0014855-0.014813i,-0.0095912-0.0087473i,0.0043792,0.014411-0.0081247i,0.010811-0.012523i,0.00057981-0.016534i,-0.0045723+0.0018632i,0.0087855-0.0024595i,0.0076336-0.0099607i,0.016485+0.0013987i,-0.012843+0.0013369i,-0.0022647+0.0090875i,0.0062025-0.006917i
0.056906+0.024458i,0.044166-0.034308i,-0.019865+0.047176i,-0.058073+0.023103i,-0.051467+0.03546i,-0.038334-0.049364i,0.037771+0.018298i,0.026773+0.051586i,-0.037853-0.049733i,0.047387-0.0096815i,-0.059229+0.012228i,-0.0026233-0.061211i,0.01097-0.06153i,-0.0041778+0.020898i,0.058552+0.012887i,-0.053568-0.032198i,0.017155+0.034788i,-0.0227-0.019655i,-0.00010924+0.059922i,-0.052125+0.0050023i,-0.049947+0.036291i,0.03959+0.0053385i,0.040669-0.0087463i,0.050231+0.03719i,0.054975-0.029733i,-0.0055117-0.062256i,0.025439+0.055635i,0.018669+0.059647i,-0.048797-0.019935i,-0.036505-0.0021349i,0.034333+0.052225i,-0.023983-0.041191i,-0.031447+0.027553i,-0.036317+0.050866i,-0.02792-0.0173i,-0.033317-0.052538i,0.02744-0.056079i,-0.059275+0.019819i,0.015504+0.055746i,-0.024248+0.053713i,-0.0228+0.0068876i,0.033877+0.052522i,0.049317-0.0019773i,-0.033106-0.034618i,0.038104-0.015281i,0.027515+0.053734i,0.018449+0.0032541i,-0.029293+0.05521i,-0.019638+0.03492i,0.052382+0.027873i,-0.0066422-0.062146i,0.022595-0.051505i,-0.015335-0.046581i,0.014411+0.0081247i,0.0625,0.058811-0.021154i,0.032583-0.053335i,-0.018504-0.0023516i,0.033475+0.0082062i,0.043601-0.018617i,0.051654+0.035187i,-0.044746-0.019429i,-0.024313+0.025704i,0.033245-0.011255i
0.04527+0.042275i,0.053172-0.017334i,-0.03466+0.037668i,-0.062465+0.0020838i,-0.060431+0.015947i,-0.019364-0.059425i,0.029348+0.030002i,0.007733+0.057603i,-0.018786-0.05961i,0.047867+0.0069289i,-0.059872-0.0085406i,0.018249-0.058486i,0.031148-0.054185i,-0.011004+0.018251i,0.050734+0.031944i,-0.039508-0.048429i,0.0043676+0.038541i,-0.014708-0.026178i,-0.020384+0.056348i,-0.050741-0.012935i,-0.059282+0.017244i,0.035446+0.018423i,0.041229+0.0055348i,0.034679+0.051996i,0.061793-0.009371i,0.015885-0.060448i,0.0051067+0.060961i,-0.0026214+0.062445i,-0.03917-0.035275i,-0.033628-0.014365i,0.014631+0.060763i,-0.0086262-0.046877i,-0.038917+0.015283i,-0.05139+0.035571i,-0.020417-0.025729i,-0.013568-0.060714i,0.044802-0.043482i,-0.062484-0.0014135i,-0.0042795+0.057703i,-0.040997+0.042336i,-0.023786-0.001236i,0.014101+0.060889i,0.047076+0.014831i,-0.019435-0.04378i,0.041027-0.0014819i,0.0077037+0.059875i,0.016258+0.0093063i,-0.04625+0.042037i,-0.030298+0.026212i,0.039857+0.043957i,0.014784-0.060726i,0.038694-0.040818i,0.0013366-0.049022i,0.010811+0.012523i,0.058811+0.021154i,0.0625,0.048712-0.039158i,-0.016616-0.0084756i,0.028722+0.019052i,0.047329-0.0027603i,0.036696+0.050593i,-0.035529-0.033427i,-0.031578+0.015958i,0.035092+0.00066116i
0.008796+0.061312i,0.052302+0.019804i,-0.050614+0.0076425i,-0.049991-0.037513i,-0.057091-0.025433i,0.02214-0.058447i,0.0040767+0.041771i,-0.030064+0.049741i,0.022706-0.05823i,0.032966+0.035391i,-0.041313-0.044168i,0.050867-0.03415i,0.058226-0.022716i,-0.020012+0.0073298i,0.019527+0.056684i,-0.00045026-0.062498i,-0.020743+0.032775i,0.0049386-0.029618i,-0.051192+0.031146i,-0.031443-0.041873i,-0.057008-0.023702i,0.016084+0.036567i,0.028666+0.030145i,-0.0055486+0.062253i,0.054033+0.031412i,0.050253-0.03716i,-0.034214+0.050712i,-0.041167+0.047027i,-0.0084277-0.052034i,-0.017209-0.032265i,-0.026668+0.056525i,0.022647-0.04194i,-0.039907-0.012471i,-0.06234-0.0044736i,0.00020717-0.032845i,0.027465-0.055821i,0.062161-0.0058197i,-0.047814-0.04025i,-0.039489+0.042292i,-0.058477+0.0073101i,-0.017764-0.015866i,-0.027159+0.056291i,0.027398+0.041054i,0.012282-0.046299i,0.032905+0.02455i,-0.03151+0.051493i,0.0068409+0.01744i,-0.062385+0.0037861i,-0.040037+0.001447i,0.0035233+0.059232i,0.04957-0.038067i,0.055732-0.0075699i,0.031756-0.03737i,0.00057981+0.016534i,0.032583+0.053335i,0.048712+0.039158i,0.0625,-0.0076398-0.017016i,0.010449+0.032844i,0.038617+0.027502i,-0.0030982+0.062423i,-0.006748-0.048313i,-0.03461-0.0073472i,0.026937+0.022502i
-0.017768-0.0050998i,-0.011785+0.011819i,0.0041061-0.014714i,0.016324-0.0090249i,0.013903-0.012435i,0.013206+0.013172i,-0.011871-0.003996i,-0.0098674-0.014265i,0.013078+0.0133i,-0.013665+0.0046492i,0.017075-0.0058487i,0.0030797+0.018023i,-0.00093266+0.018629i,0.00045055-0.0063443i,-0.01782-0.0016123i,0.017071+0.007517i,-0.0063877-0.0096539i,0.0074601+0.004965i,-0.0022223-0.017745i,0.015244-0.0034422i,0.013422-0.012624i,-0.011922-9.0917e-05i,-0.011711+0.0041196i,-0.016271-0.0091203i,-0.015157+0.010871i,0.0039742+0.018224i,-0.0096245-0.015514i,-0.0077713-0.016956i,0.015197+0.0040659i,0.010888-0.00074146i,-0.01213-0.01417i,0.0086503+0.011292i,0.0082735-0.0093404i,0.0088382-0.016426i,0.008917+0.0040713i,0.011841+0.014301i,-0.0060139+0.017635i,0.016803-0.0080977i,-0.0066875-0.015921i,0.0051578-0.016814i,0.006491-0.002897i,-0.012006-0.014275i,-0.014526+0.002441i,0.011104+0.0090034i,-0.010706+0.0059577i,-0.010168-0.014873i,-0.0055843-0.00026927i,0.006595-0.017448i,0.0045-0.011077i,-0.016557-0.006281i,0.0043047+0.018149i,-0.0047515+0.016099i,0.0062925+0.013214i,-0.0045723-0.0018632i,-0.018504+0.0023516i,-0.016616+0.0084756i,-0.0076398+0.017016i,0.0055666,-0.010219-0.00117i,-0.012208+0.0071521i,-0.016616-0.0084739i,0.013978+0.0040684i,0.0062309-0.0085248i,-0.009419+0.0045831i
0.033691+0.005628i,0.019151-0.024175i,-0.0044456+0.027876i,-0.028071+0.019999i,-0.02291+0.02575i,-0.027013-0.021406i,0.022633+0.0048411i,0.021113+0.024115i,-0.026804-0.021667i,0.02411-0.011407i,-0.030118+0.014326i,-0.009442-0.032441i,-0.0022032-0.034396i,0.00050628+0.011742i,0.033053-0.00078527i,-0.032919-0.010212i,0.013756+0.01638i,-0.014739-0.007547i,0.0078092+0.032109i,-0.027261+0.0095231i,-0.021987+0.025996i,0.021905-0.0023388i,0.020634-0.010024i,0.031787+0.013324i,0.025541-0.023143i,-0.011126-0.032621i,0.02093+0.026458i,0.017831+0.029496i,-0.028753-0.0042703i,-0.019832+0.0036496i,0.025246+0.023464i,-0.018254-0.018913i,-0.013226+0.018886i,-0.012773+0.032012i,-0.017226-0.0056i,-0.024743-0.023765i,0.007334-0.033639i,-0.029146+0.018398i,0.015623+0.027822i,-0.0059349+0.031953i,-0.011308+0.0066826i,0.025041+0.023683i,0.026155-0.0075343i,-0.022277-0.014195i,0.018402-0.013187i,0.021792+0.025167i,0.010308-0.00067935i,-0.0084402+0.033417i,-0.0059331+0.021282i,0.031716+0.008051i,-0.011717-0.032414i,0.0053393-0.030553i,-0.014329-0.022936i,0.0087855+0.0024595i,0.033475-0.0082062i,0.028722-0.019052i,0.010449-0.032844i,-0.010219+0.00117i,0.019007,0.020909-0.015696i,0.032286+0.012064i,-0.026517-0.004531i,-0.0096473+0.01696i,0.016328-0.010393i
0.032414+0.034013i,0.041031-0.010778i,-0.02791+0.026994i,-0.047395-0.0011808i,-0.046467+0.0094073i,-0.012039-0.045856i,0.0209+0.024016i,0.0033119+0.043963i,-0.011593-0.04597i,0.035942+0.0073611i,-0.044962-0.0091117i,0.016403-0.043484i,0.025981-0.039657i,-0.0091394+0.013335i,0.037008+0.026431i,-0.02778-0.038418i,0.0016052+0.029379i,-0.0099815-0.020474i,-0.017925+0.041771i,-0.037853-0.012037i,-0.045654+0.01044i,0.026028+0.015517i,0.030977+0.0060122i,0.023965+0.040907i,0.047208-0.0043673i,0.014699-0.045073i,0.0011748+0.046389i,-0.004743+0.047172i,-0.028104-0.028442i,-0.024831-0.012363i,0.0083956+0.04666i,-0.004462-0.035879i,-0.030145+0.0098545i,-0.040487+0.024667i,-0.014325-0.020385i,-0.0075934-0.046576i,0.035847-0.030949i,-0.047255-0.00383i,-0.0057892+0.043508i,-0.032915+0.030249i,-0.017957-0.0019865i,0.007989+0.046732i,0.034994+0.01331i,-0.012784-0.034012i,0.031134+0.00068977i,0.0031894+0.045682i,0.011901+0.0077654i,-0.036881+0.029791i,-0.024101+0.018512i,0.028241+0.035048i,0.013877-0.045333i,0.031104-0.029201i,0.0031772-0.037064i,0.0076336+0.0099607i,0.043601+0.018617i,0.047329+0.0027603i,0.038617-0.027502i,-0.012208-0.0071521i,0.020909+0.015696i,0.035963,0.025554+0.039933i,-0.025429-0.026882i,-0.024618+0.01069i,0.026545+0.0020505i
0.060801-0.011824i,0.017187-0.05322i,0.010142+0.050173i,-0.034988+0.051789i,-0.022572+0.058282i,-0.059473-0.019215i,0.041518-0.0061423i,0.05117+0.027561i,-0.059284-0.019792i,0.033713-0.03468i,-0.042066+0.043451i,-0.03663-0.049112i,-0.025575-0.057028i,0.0083128+0.019624i,0.055646-0.022313i,-0.062399+0.0035478i,0.033763+0.019093i,-0.029827-0.0034643i,0.033645+0.049585i,-0.040263+0.03348i,-0.020847+0.058113i,0.035725-0.017877i,0.028687-0.030125i,0.062452+0.0024559i,0.028695-0.055523i,-0.039605-0.04835i,0.052346+0.031658i,0.04901+0.038785i,-0.051552+0.010997i,-0.031372+0.018788i,0.057778+0.023833i,-0.043011-0.02054i,-0.010478+0.040476i,-0.0013778+0.062485i,-0.032815+0.0014213i,-0.057114-0.024664i,-0.0088939-0.061796i,-0.03783+0.04975i,0.044198+0.037344i,0.0102+0.058043i,-0.014966+0.018529i,0.057568+0.024335i,0.039645-0.029399i,-0.046851-0.009972i,0.022889-0.034081i,0.052992+0.028918i,0.017079-0.007697i,0.0068739+0.062121i,0.0034299+0.039916i,0.058984-0.0064552i,-0.040477-0.047622i,-0.010323-0.055288i,-0.038898-0.029864i,0.016485-0.0013987i,0.051654-0.035187i,0.036696-0.050593i,-0.0030982-0.062423i,-0.016616+0.0084739i,0.032286-0.012064i,0.025554-0.039933i,0.0625,-0.047919+0.0091347i,-0.0056225+0.034932i,0.021139-0.028019i
-0.048344+0.0001796i,-0.020955+0.038292i,-0.00044304-0.03995i,0.034395-0.034593i,0.025824-0.041386i,0.04279+0.023425i,-0.032729-0.0013586i,-0.035204-0.02861i,0.04256+0.023839i,-0.030917+0.021662i,0.038603-0.027166i,0.020906+0.043008i,0.011273+0.047462i,-0.0035054-0.016261i,-0.045925+0.0089748i,0.04836+0.0063998i,-0.023096-0.019573i,0.022362+0.0070154i,-0.018549-0.042935i,0.035763-0.019785i,0.024477-0.041509i,-0.030003+0.0084848i,-0.026397+0.018904i,-0.047523-0.011011i,-0.030116+0.038376i,0.023299+0.042858i,-0.035507-0.031923i,-0.031907-0.0369i,0.041133-0.0008967i,0.026799-0.0098194i,-0.040815-0.026717i,0.029975+0.022035i,0.013949-0.029502i,0.010189-0.047706i,0.025367+0.0037064i,0.040185+0.027257i,-0.0022128+0.048679i,0.036276-0.032615i,-0.028429-0.035091i,0.00066293-0.045993i,0.014182-0.012019i,-0.040581-0.027072i,-0.034693+0.016746i,0.034464+0.014493i,-0.02253+0.022785i,-0.036402-0.029917i,-0.01422+0.0034052i,0.003809-0.048633i,0.0032042-0.031105i,-0.046167-0.0036716i,0.024074+0.042428i,-0.00016564+0.043898i,0.025459+0.028582i,-0.012843-0.0013369i,-0.044746+0.019429i,-0.035529+0.033427i,-0.006748+0.048313i,0.013978-0.0040684i,-0.026517+0.004531i,-0.025429+0.026882i,-0.047919-0.0091347i,0.038075,0.0094162-0.025961i,-0.020303+0.018393i
-0.012078-0.032918i,-0.031291-0.0048181i,0.02713-0.010182i,0.032093+0.014896i,0.034605+0.0073727i,-0.0053895+0.034969i,-0.0071679-0.022652i,0.010801-0.031079i,-0.0057287+0.034915i,-0.022416-0.015723i,0.02807+0.019602i,-0.024154+0.024891i,-0.029573+0.019424i,0.01022-0.0064114i,-0.017477-0.029094i,0.0075963+0.034556i,0.007634-0.020588i,0.00074693+0.016982i,0.024687-0.023265i,0.022334+0.019491i,0.034355+0.0064239i,-0.013205-0.018359i,-0.019418-0.013323i,-0.0042455-0.035126i,-0.033614-0.011043i,-0.02346+0.026485i,0.012985-0.032105i,0.017269-0.030881i,0.010784+0.027824i,0.013323+0.015844i,0.0081227-0.034436i,-0.0076107+0.025887i,0.023565+0.0022149i,0.035047-0.004851i,0.0037464+0.018213i,-0.0086468+0.03414i,-0.033738+0.01053i,0.031209+0.016668i,0.016896-0.028062i,0.031523-0.010922i,0.011702+0.0066977i,0.0084222-0.034364i,-0.019998-0.019513i,-0.0013588+0.027083i,-0.021107-0.0097268i,0.011396-0.032219i,-0.0058384-0.0088532i,0.034102-0.0094303i,0.022001-0.0055078i,-0.008914-0.032386i,-0.022975+0.026907i,-0.029972+0.010743i,-0.013192+0.024427i,-0.0022647-0.0090875i,-0.024313-0.025704i,-0.031578-0.015958i,-0.03461+0.0073472i,0.0062309+0.0085248i,-0.0096473-0.01696i,-0.024618-0.01069i,-0.0056225-0.034932i,0.0094162+0.025961i,0.020029,-0.017562-0.0092942i
0.025865+0.023258i,0.029671-0.010295i,-0.019062+0.021516i,-0.035051+0.0018308i,-0.033762+0.0095933i,-0.011501-0.033161i,0.016796+0.016535i,0.0049513+0.032261i,-0.011178-0.033271i,0.02695+0.0033841i,-0.033707-0.004162i,0.0096279-0.033032i,0.016916-0.030753i,-0.0059857+0.010364i,0.028824+0.017399i,-0.022695-0.026774i,0.00286+0.021594i,-0.008535-0.014543i,-0.010849+0.031854i,-0.028627-0.0067262i,-0.033103+0.010309i,0.020097+0.0099692i,0.023208+0.0026715i,0.020022+0.028828i,0.034597-0.0059153i,0.0082798-0.034108i,0.0035122+0.034174i,-0.00081128+0.035089i,-0.022366-0.019392i,-0.019033-0.0077096i,0.0088575+0.033963i,-0.0053393-0.026229i,-0.021689+0.0089927i,-0.028478+0.020516i,-0.011736-0.01423i,-0.0082606-0.033946i,0.024695-0.024888i,-0.035098-0.00013267i,-0.0017925+0.032445i,-0.022571+0.024204i,-0.013368-0.00044236i,0.0085614+0.034038i,0.026589+0.0078296i,-0.011376-0.024376i,0.02302-0.0012661i,0.0049589+0.033537i,0.0092272+0.0050533i,-0.025524+0.024092i,-0.016734+0.015038i,0.022844+0.024259i,0.0076586-0.034253i,0.021294-0.023328i,0.00023187-0.027539i,0.0062025+0.006917i,0.033245+0.011255i,0.035092-0.00066116i,0.026937-0.022502i,-0.009419-0.0045831i,0.016328+0.010393i,0.026545-0.0020505i,0.021139+0.028019i,-0.020303-0.018393i,-0.017562+0.0092942i,0.019711
-----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of X = 
2.8906,6.0816e-11,2.0864e-11,1.2915e-11,1.2744e-11,1.244e-11,1.2214e-11,1.2169e-11,1.2046e-11,1.1998e-11,1.1888e-11,1.1765e-11,1.1742e-11,1.1652e-11,1.1616e-11,1.153e-11,1.1477e-11,1.1361e-11,1.1295e-11,1.1218e-11,1.1111e-11,1.1023e-11,1.0922e-11,1.0879e-11,1.0839e-11,1.078e-11,1.0751e-11,1.0724e-11,1.0676e-11,1.0642e-11,1.0597e-11,1.0553e-11,1.0519e-11,1.0473e-11,1.0417e-11,1.0377e-11,1.0338e-11,1.0279e-11,1.0238e-11,1.0184e-11,1.014e-11,1.004e-11,9.9916e-12,9.9163e-12,9.8497e-12,9.7427e-12,9.6809e-12,9.5331e-12,9.4383e-12,9.2879e-12,9.1868e-12,9.1471e-12,9.0735e-12,8.987e-12,8.8214e-12,8.7661e-12,8.6722e-12,8.5511e-12,8.365e-12,8.3104e-12,8.1798e-12,7.9439e-12,7.8622e-12,7.616e-12
-----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Constructed Signal = 
-0.24776+2.8042e-18i,-0.10812+0.19584i,-0.0015099-0.20475i,0.17693-0.17663i,0.13313-0.2116i,0.21884+0.12086i,-0.16771-0.0075857i,-0.17987-0.14729i,0.21766+0.12298i,-0.15885+0.11043i,0.19835-0.13849i,0.10632+0.2208i,0.05687+0.24345i,-0.017655-0.083399i,-0.23553+0.04512i,0.24772+0.033718i,-0.11799-0.10075i,0.11447+0.036378i,-0.094243-0.22038i,0.18366-0.10071i,0.12623-0.21226i,-0.15392+0.042912i,-0.13564+0.096377i,-0.24334-0.057332i,-0.15507+0.1961i,0.11859+0.22008i,-0.18136-0.16428i,-0.16282-0.18971i,0.21081-0.0038123i,0.13753-0.049812i,-0.20866-0.1377i,0.1532+0.11349i,0.072048-0.15092i,0.053124-0.24429i,0.12993+0.019477i,0.20542+0.14045i,-0.012267+0.24943i,0.18653-0.16645i,-0.14502-0.18038i,0.004273-0.23569i,0.072911-0.061323i,-0.20745-0.13951i,-0.17811+0.085161i,0.17634+0.074931i,-0.1159+0.11634i,-0.18599-0.15401i,-0.072938+0.01718i,0.020446-0.24916i,0.017013-0.15935i,-0.23653-0.019695i,0.12257+0.21789i,-0.0016847+0.22497i,0.12993+0.14696i,-0.065794-0.0070959i,-0.22968+0.098716i,-0.18272+0.17063i,-0.035502+0.24747i,0.071714-0.020584i,-0.13598+0.022716i,-0.13083+0.13728i,-0.2454-0.047726i,0.19513+0.00072491i,0.048751-0.13286i,-0.1044+0.093872i
-----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Norm of diff between given mag-spec and that of constructed signal = 
2.014e-09
-----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result of trace heuristic = 
0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-1.4796e-14i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i
0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+4.809e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i
-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+1.1263e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i
-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-3.8691e-16i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i
-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+1.6556e-16i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i
-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-9.7962e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i
0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-3.4586e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i
0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+6.6727e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i
-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+1.3912e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i
-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-4.5267e-16i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i
-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-1.6951e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i
-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-9.3063e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i
-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-1.9572e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i
-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-1.4357e-14i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i
0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+1.5419e-14i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i
0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-1.6663e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i
-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-5.6041e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i
-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+1.9817e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i
-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-3.1481e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i
0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+7.4646e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i
0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-4.1261e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i
-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-2.6511e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i
0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-2.0582e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i
0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+4.2937e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i
0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+4.7586e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i
-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+2.252e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i
-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-1.8929e-14i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i
0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+6.071e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i
-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-3.3699e-16i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i
0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+2.2188e-15i,0.001046-0.00023272i,-0.0012753-0.001199i
-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+6.8008e-15i,0.001046-0.00023272i
0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-6.0206e-15i
0.001709+1.4796e-14i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i
0.001046+0.00023272i,0.001709-4.809e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i
-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-1.1263e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i
0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+3.8691e-16i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i
-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-1.6556e-16i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i
0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+9.7962e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i
-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+3.4586e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i
-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-6.6727e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i
0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-1.3912e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i
0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+4.5267e-16i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i
0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+1.6951e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i
-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+9.3063e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i
0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+1.9572e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i
0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+1.4357e-14i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i
-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-1.5419e-14i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i
-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+1.6663e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i
-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+5.6041e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i
0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-1.9817e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i
0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+3.1481e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i
-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-7.4646e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i
-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+4.1261e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i
-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+2.6511e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i
-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+2.0582e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i
-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-4.2937e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i
-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-4.7586e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i
0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-2.252e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i
0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+1.8929e-14i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i
-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-6.071e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i
-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+3.3699e-16i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i
-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-2.2188e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i,-0.0024977+0.0028825i
-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709-6.8008e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166,0.0033906-0.0011714i
0.0033906-0.0011714i,-0.0024977+0.0028825i,-0.0019005+0.00099679i,-0.00016788+0.00069077i,-0.001402-0.0011275i,0.0017607+0.00070444i,0.0016883+0.00077483i,-0.0026314+0.00013075i,-0.00088187+0.0016052i,-0.00071656-0.0051043i,-0.0031357-0.0020926i,-0.0034657-0.0027901i,-0.0020382+0.0019212i,0.0012489+0.00032151i,0.0014438+0.0011278i,-0.0014648-0.0036621i,-0.0017619+0.00019904i,-0.0017867-0.0025061i,0.00057803+0.0012479i,0.0030367-0.00089621i,-0.0017376+0.0017772i,0.0011408-0.00083579i,0.00077895-0.0030685i,0.0011665+0.0015956i,-0.0021328-0.0015659i,-0.0037336-0.0016955i,0.00051329+0.0007189i,-0.0023328-0.0032747i,0.0016454-0.0016999i,-0.0012753+0.001199i,0.001046+0.00023272i,0.001709+6.0206e-15i,0.001046-0.00023272i,-0.0012753-0.001199i,0.0016454+0.0016999i,-0.0023328+0.0032747i,0.00051329-0.0007189i,-0.0037336+0.0016955i,-0.0021328+0.0015659i,0.0011665-0.0015956i,0.00077895+0.0030685i,0.0011408+0.00083579i,-0.0017376-0.0017772i,0.0030367+0.00089621i,0.00057803-0.0012479i,-0.0017867+0.0025061i,-0.0017619-0.00019904i,-0.0014648+0.0036621i,0.0014438-0.0011278i,0.0012489-0.00032151i,-0.0020382-0.0019212i,-0.0034657+0.0027901i,-0.0031357+0.0020926i,-0.00071656+0.0051043i,-0.00088187-0.0016052i,-0.0026314-0.00013075i,0.0016883-0.00077483i,0.0017607-0.00070444i,-0.001402+0.0011275i,-0.00016788-0.00069077i,-0.0019005-0.00099679i,-0.0024977-0.0028825i,0.0033906+0.0011714i,0.045166
-----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of trace heuristic result = 
0.078125,0.078125,0.078125,0.078125,0.078125,0.078125,0.078125,0.078125,0.078125,0.078125,0.078125,0.0625,0.0625,0.0625,0.0625,0.0625,0.0625,0.0625,0.0625,0.0625,0.0625,0.0625,0.0625,0.0625,0.046875,0.046875,0.046875,0.046875,0.046875,0.046875,0.046875,0.046875,0.046875,0.046875,0.046875,0.046875,0.03125,0.03125,0.03125,0.03125,0.03125,0.03125,0.03125,0.03125,0.03125,0.03125,0.03125,0.03125,0.03125,0.03125,0.015625,0.015625,0.015625,0.015625,0.015625,0.015625,0.015625,0.015625,0.015625,0.015625,0.015625,0.015625,0.015625,0.015625
-----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Result of log-det heuristic = 
0.0625,0.0096208+0.013552i,-0.00011324-0.014915i,-0.019224+0.022488i,-0.021496+0.017564i,-0.020335-0.023917i,0.032445-0.016273i,0.001501-0.014681i,0.018477-0.032459i,-0.004129+0.010983i,-0.0058682-0.028022i,-0.00073647-0.016698i,-0.004547+0.0027441i,-0.0043154+0.02705i,-0.00061796+0.010882i,0.004011+0.0032008i,-0.022195-0.0092572i,-0.010722+0.0075589i,0.0043499-0.023563i,0.009507-0.00037581i,0.040972+0.0020421i,0.0064954+0.033944i,0.0037903-0.0066874i,0.02148+0.0077264i,0.034145+0.00083017i,0.017167+0.024909i,-0.0014011+0.019167i,0.0080512+0.018814i,-0.0070844-0.013387i,0.020723-0.031949i,-0.021724-0.0059175i,0.0017256-0.0087943i,-0.00025721-0.01652i,0.0051392+0.0073381i,0.004019-0.019209i,0.029926+0.014277i,-0.04845+0.020188i,0.00049617-0.019945i,0.011377-0.036912i,-0.03047-0.021481i,0.0066891+0.021164i,0.010622-0.033996i,-0.019088+0.020065i,-0.0026639+0.0041782i,0.026694+0.020483i,-0.016423+0.020682i,-0.00030047+0.01237i,-0.00063508-0.0024059i,-0.0051162+0.0021879i,-0.0071102+0.0057716i,0.019436+0.0053926i,0.0092229-0.020353i,0.019455-0.017876i,0.0091109+0.0029587i,0.037248-0.030512i,-0.042866-0.0069085i,-0.0202-0.030306i,0.021062+0.013307i,0.0040715-0.0049986i,-0.00063137+0.017888i,-0.00083303-0.010938i,-0.0094239+0.0003772i,-0.031191+0.017083i,-0.019261+0.0013186i
0.0096208-0.013552i,0.016539,-0.003575-0.0073615i,-0.00091971+0.0048144i,-0.0018203+0.0046838i,-0.0084797+0.0079326i,-0.0043583+0.00045185i,0.014764+0.014406i,0.010166-0.0061464i,-0.0069762+0.018716i,-0.0032695+0.0087464i,0.003303-0.017355i,-0.0022807-0.013703i,0.0049491+0.0040044i,-0.0076155+0.021724i,0.0031806+0.0065517i,-0.015038+0.002496i,-0.0011607-0.0067546i,0.001677-0.0073962i,0.012436-0.0056711i,0.012673-0.0062511i,0.0089146+0.0097332i,-0.021396+0.0089134i,-0.0015123-0.0013496i,-0.0015207-0.0018325i,0.0079008-0.010103i,-0.0010583+0.0029942i,-0.015778-0.012777i,0.00617+0.014123i,0.0036029-0.019899i,-0.0081561-0.0013785i,-0.00068553-0.0034196i,0.0087342-0.0058184i,0.013572-0.0086135i,0.0049858-0.0028661i,0.0063003-0.011481i,-0.010334+0.0077842i,-0.0089544+0.0013201i,-0.00041592+0.0034926i,-0.011134+0.0051219i,-0.015882-0.00073315i,0.0034875-0.022196i,-0.010837+0.024351i,-0.00074689+0.0080772i,0.0054034-0.015751i,-0.0044491+0.020131i,-0.0030776+0.0031203i,-0.0034136+0.0022835i,0.01013+0.0042546i,-0.0020722+0.0067822i,-0.0055918-0.0030879i,-0.017203-0.013408i,0.015534-0.011192i,0.005854-0.0038691i,-0.0010246-0.0041163i,0.0036403+0.010303i,-0.0041754-0.0017984i,-0.004273+0.010439i,-0.0037847-0.0029694i,0.0044691+0.0019078i,-0.0040757-0.0055112i,-0.00039228+0.0047658i,-0.0071366+0.01157i,0.011051+0.014078i
-0.00011324+0.014915i,-0.003575+0.0073615i,0.0625,-0.027321-0.001379i,-0.0078664+0.035624i,-0.0081199-0.034451i,-0.036715+0.015643i,0.013093+0.020631i,-0.025839+0.023926i,-0.023124-0.040572i,-0.036983+0.018235i,0.0098176+0.015257i,-0.0023312-0.047159i,-0.02516+0.0048548i,0.0076194-0.018646i,0.014644-0.025515i,0.034849-0.029409i,-0.0021379-0.0017135i,0.023453+0.022567i,-0.0063749-0.00015915i,-0.0023413-0.029974i,-0.0059995+0.0016686i,-0.013001+0.0090677i,0.028831+0.040324i,-0.0069245+0.048306i,-0.036693+0.035595i,-0.02943+0.028522i,0.0060231-0.0033321i,-0.028559+0.013243i,0.020493+0.033753i,0.015968-0.021617i,0.0042435+0.014416i,-0.028906+0.00049571i,-0.024283+0.044244i,0.0031624+0.015829i,0.011914+0.052909i,0.021914-0.016037i,0.0040597-0.020981i,-0.0025792+0.014307i,0.033535-0.026416i,0.015585-0.0025742i,0.0018364+0.030439i,-0.027936+0.010585i,0.00088106+0.0073452i,0.0059369-0.0088571i,0.014754-0.027017i,0.025224-0.019532i,0.01289-0.019044i,-0.033236+0.035239i,-0.0032448-0.0088406i,0.047148+0.01492i,0.032902-0.038608i,-0.015715-0.020876i,0.011395+0.0046156i,0.0030076+0.015774i,-0.032728-0.010628i,0.0053952-0.040889i,0.0068414+0.0076794i,0.00032277+0.00036827i,-0.0069815-0.0034089i,0.041696-0.0012932i,-0.0017439-0.028126i,-0.03572-0.0018789i,-0.03571+0.029926i
-0.019224-0.022488i,-0.00091971-0.0048144i,-0.027321+0.001379i,0.025281,0.019704-0.013783i,-0.002305+0.025625i,-0.0017324-0.011668i,-0.020143-0.002794i,-0.0076074+0.0027963i,0.0073607+0.0077896i,0.0046469+0.0041956i,-0.0033149+0.0058127i,0.0063865+0.022376i,0.019886-0.0077217i,-0.0057486-0.0061389i,-0.011514+0.0061038i,-0.0089928+0.014796i,0.010917+0.0033193i,-0.016388-0.0010718i,-0.0024673+0.0036641i,-0.017021+0.002593i,0.0066539-0.014536i,0.0034775-0.012268i,-0.011882-0.030315i,-0.004629-0.032112i,0.023008-0.021524i,0.021915-0.017735i,0.011525-0.012164i,0.001602+0.0038053i,-0.019369-0.0044289i,0.000933+0.014855i,-0.0030131-0.00315i,0.0055843+0.013902i,0.014331-0.012291i,-0.009072+0.0018677i,-0.0035737-0.033817i,0.015431+0.0099932i,-0.0092941+0.011432i,-0.01889+0.0032876i,-0.011571+0.023435i,0.002824-0.016474i,-0.0081284+0.0037954i,0.020632-0.013344i,0.00025642-0.0063235i,0.00028758-0.0088896i,-0.0013913+9.3596e-06i,-0.0069132-0.00090404i,-0.0069746+0.0058822i,0.014699-0.0075072i,0.0037138+0.0011061i,-0.020362-0.021175i,-0.017638+0.014162i,-0.0092854+0.018505i,-0.0068869-0.0041057i,-0.025026-0.0088852i,0.020803+0.024742i,-0.0087671+0.034211i,-0.0079967-0.022937i,-0.00083491-0.00040106i,0.0077898-0.0032588i,-0.019547+0.00215i,0.00043427+0.014151i,0.031423+0.0029666i,0.016238-0.0019727i
-0.021496-0.017564i,-0.0018203-0.0046838i,-0.0078664-0.035624i,0.019704+0.013783i,0.048061,-0.024608+0.024604i,-0.0074799+0.02312i,-0.0053181-0.0077799i,-0.0080869+0.031957i,-0.019558+0.001386i,0.004604+0.039402i,0.0058088+0.011998i,-0.029282+0.0091723i,0.015428+0.0040996i,-0.0085309-0.027557i,-0.02278-0.01509i,-0.010661-0.012052i,0.0091983+0.0033377i,0.0031394-0.0029233i,-0.0099145+0.0080115i,-0.047833-0.0067671i,0.0044328-0.017487i,0.010675+0.0069397i,0.022859-0.041684i,0.023832-0.010476i,0.030477+0.011049i,0.03216+0.0034883i,0.012667-0.016955i,0.002841+0.032023i,0.00089463+0.0033642i,-0.0044413-0.0032599i,0.0063064-0.00021923i,-0.0041698+0.036161i,0.03532+0.017113i,0.0010555+0.0070435i,0.027642-0.025821i,0.023763-0.010891i,-0.0208+0.0059035i,-0.012124+0.021317i,-0.0047965+0.00022776i,0.0079958-0.022441i,0.0055193+0.024615i,0.029105+0.0011873i,0.0078098-0.0094394i,-0.011946-0.020843i,-0.014192-0.025478i,-0.01059-0.02857i,-0.013248-0.01047i,0.028099+0.023043i,-0.002488-0.0047169i,0.00091034-0.049046i,-0.032281-0.011057i,-0.035687+0.025432i,-0.0046555-0.010014i,-0.022893+0.004725i,0.010583+0.041811i,-0.03433+0.028101i,-0.0079038-0.032792i,0.0013325-0.00027476i,0.0030576-0.0036959i,-0.0095017-0.012552i,-0.01417+0.0065179i,0.029839+0.015994i,0.027998+0.024899i
-0.020335+0.023917i,-0.0084797-0.0079326i,-0.0081199+0.034451i,-0.002305-0.025625i,-0.024608-0.024604i,0.039975,0.0060433-0.002089i,0.0064488+0.0012115i,0.0088791-0.010013i,0.02406+0.0013548i,0.020886-0.01971i,-0.0070406-0.0028328i,0.01703+0.0070345i,-0.0096885-0.020235i,0.0074026+0.017093i,0.010949+0.014096i,0.015772+0.019093i,-0.0058438-0.0066855i,-0.0057171+0.009421i,0.00091915-0.0059657i,0.010623+0.019599i,-0.011515-0.0064178i,0.0046134+0.0030408i,-0.037879+0.021141i,-0.030831+0.0031784i,-0.031706-0.025519i,-0.020632-0.019189i,-0.022271+0.012906i,0.019408-0.025511i,-0.012971+0.012229i,0.010031+0.0078417i,-0.005489+0.0021913i,0.012054-0.021039i,-0.027695-0.030715i,-5.0218e-05-0.00062387i,-0.045365+0.0060209i,-0.00036577-0.0091502i,0.020583+0.013811i,0.018625+0.00182i,0.020263+0.0084758i,-0.013677+0.014442i,-0.0065526-0.0035274i,-0.00062481-0.018838i,-0.0040597+0.00076691i,-0.019458+0.015533i,0.015212+0.012151i,-0.0019633+0.019796i,0.0073521+0.013406i,-0.0096287-0.032411i,0.0053054+0.0013832i,-0.02441+0.036692i,0.014019+0.037362i,0.019278-0.0027397i,-0.006561+0.0062783i,0.0075552+0.019786i,0.025791-0.038236i,0.042828+0.0027459i,-0.0077009+0.023673i,-0.002709+0.0041972i,-0.0051307-0.0069397i,0.0028671+0.017884i,0.017065-0.001877i,-5.4296e-05-0.028405i,0.00028814-0.037355i
0.032445+0.016273i,-0.0043583-0.00045185i,-0.036715-0.015643i,-0.0017324+0.011668i,-0.0074799-0.02312i,0.0060433+0.002089i,0.0625,0.0030239-0.04011i,0.038512-0.026371i,0.0090733+0.028423i,0.044721-0.027313i,-0.0063991-0.015614i,-0.020371+0.044399i,0.0017419+0.014033i,-0.003562+0.0093571i,-0.012098+0.011019i,-0.02704+0.0040166i,-0.014394+0.0084115i,-0.0014727-0.030376i,0.0019252+0.0010471i,0.013622+0.034664i,-0.0028619+0.016134i,0.039401-0.0010588i,-0.0052019-0.016577i,0.037562-0.01884i,0.021435+0.0078622i,0.012808+0.00034242i,-0.0076715+0.033266i,0.034742-0.029137i,0.01021-0.029541i,-0.027263+0.0056942i,0.00205-0.011932i,0.017163-0.011373i,0.011183-0.025609i,0.0060968-0.025079i,0.0070076-0.011095i,-0.047835+0.00088076i,0.0077988+0.0043672i,0.038438-0.033571i,-0.027738-0.021505i,0.0016261+0.02515i,0.015032-0.028913i,0.016917-0.0041845i,-0.0012573-0.007106i,-0.012234+0.038195i,-0.019122+0.022098i,-0.024879+0.017668i,-0.011006+0.0080177i,0.019724-0.027377i,-0.0052582+0.0082269i,-0.016874+0.00098128i,-0.011067+0.02531i,0.012898+0.0080433i,-0.0055007+0.00093854i,0.045384-0.012181i,-0.0042928-0.01757i,-0.0045545+0.0023603i,0.01185+0.017842i,0.002435-0.00049014i,-0.0055136+0.012096i,-0.011177-0.0091156i,-0.0070852+0.0092444i,-0.0043738+0.0028936i,0.014004-0.034494i
0.001501+0.014681i,0.014764-0.014406i,0.013093-0.020631i,-0.020143+0.002794i,-0.0053181+0.0077799i,0.0064488-0.0012115i,0.0030239+0.04011i,0.0625,0.027653-0.00099274i,-0.007431+0.029188i,0.022958+0.023784i,-0.0032762-0.029667i,-0.037587-0.029789i,-0.013049+0.0054249i,0.010973+0.036938i,0.010381-0.0037733i,-0.0081568-0.007845i,-0.019508-0.013198i,0.02082-0.011457i,0.00803-0.019317i,0.0033138-0.0077547i,0.0033388+0.0091808i,-0.010807+0.050215i,0.0086313+0.023519i,0.0057506+0.038178i,-0.02387+0.0075883i,-0.013705+0.024354i,-0.053612+0.012813i,0.0353+0.010587i,0.014056-0.017041i,-0.012144-0.013416i,0.0048435+0.00076964i,0.0049685-0.017494i,0.0015215-0.010919i,0.02023-0.0068544i,2.3547e-05+0.010349i,-0.018639-0.015889i,0.0004602+0.0068518i,0.03653+0.010926i,0.0063771-0.018462i,-0.030822+0.02337i,0.0043158-0.024503i,-0.00025635+0.048698i,0.0091549+0.014002i,-0.029368-0.010684i,0.010061+0.015713i,-0.0056129-0.00020296i,-0.0011552-0.00028341i,0.015694+0.0047658i,-0.00014156+0.0083757i,0.0038516+0.013629i,-0.028034-0.0071661i,0.00891-0.030903i,0.0063417-0.0088998i,0.025093+0.020911i,0.0086824-0.017928i,0.0058282-0.028374i,0.0092849+0.041682i,-0.0072087+0.004354i,-0.0065085-0.002164i,0.0098486-0.017219i,-0.0023065-0.0087572i,-0.02175+0.016955i,0.029131+0.0068345i
0.018477+0.032459i,0.010166+0.0061464i,-0.025839-0.023926i,-0.0076074-0.0027963i,-0.0080869-0.031957i,0.0088791+0.010013i,0.038512+0.026371i,0.027653+0.00099274i,0.0625,-0.016645+0.047014i,0.048459+5.1853e-05i,0.017292-0.032524i,-0.014815+0.011165i,-0.0040862+0.0064873i,-0.029341+0.034506i,-0.014177+0.021778i,-0.035389-0.010418i,-0.008443-0.013501i,0.016071-0.025109i,0.018525+0.0034178i,0.010003+0.047393i,-0.01552+0.019242i,-0.0048543+0.0077319i,-0.015995-0.0095077i,0.01463+0.00070683i,0.016024-0.0051623i,0.0035122-0.0031764i,-0.038558-0.003378i,0.040121+0.003094i,0.03192-0.030306i,-0.0204-0.010737i,0.0082327-0.011177i,0.039486-0.0027727i,0.030287-0.025436i,0.024006-0.011144i,0.0023734-0.016852i,-0.049548-0.030001i,0.0013743+0.011396i,0.041368-0.00053124i,-0.022434-0.020594i,-0.04194+0.0024199i,0.042495-0.036292i,-0.013712+0.011656i,-0.0047822+0.0034846i,-0.016904+0.015021i,-0.035929+0.023469i,-0.034063+0.010816i,-0.014648+0.010098i,0.034689-0.01261i,-0.008441+0.0096716i,-0.032032-0.0032022i,-0.027175+0.0059117i,0.038114+0.018275i,5.5066e-05-0.00098606i,0.035173+0.014745i,0.022097-0.014321i,0.011752-0.0019854i,-0.014451+0.030047i,-0.0011416-0.00020374i,-0.0082025+0.0066848i,-0.013336-0.020771i,-0.0079325+0.011467i,-0.0099901-0.0021203i,0.035158-0.010074i
-0.004129-0.010983i,-0.0069762-0.018716i,-0.023124+0.040572i,0.0073607-0.0077896i,-0.019558-0.001386i,0.02406-0.0013548i,0.0090733-0.028423i,-0.007431-0.029188i,-0.016645-0.047014i,0.0625,0.0010845-0.040692i,-0.038624+0.00062666i,0.014796+0.01496i,0.006496-0.014487i,0.048151+0.011706i,0.022252+0.010385i,0.0075351+0.044229i,-0.0080012+0.0052125i,-0.031568+0.0015277i,-0.0088661-0.016654i,0.021145-0.0086469i,0.010497-0.0065515i,0.011808+0.01155i,-0.016876+0.012119i,-0.016258-0.00886i,-0.019866-0.025785i,-0.00033939-0.020685i,0.00049572+0.036242i,-0.00078678-0.035521i,-0.049203-0.0043837i,0.0071034+0.021228i,-0.012646-0.0036981i,-0.0050566-0.028662i,-0.033837-0.028743i,-0.014689-0.012994i,-0.039843-0.0041292i,0.00021557+0.038986i,0.016578+0.0087566i,-0.011841-0.017329i,0.0056544+0.04197i,-0.00020961+0.039829i,-0.050233-0.013015i,0.030375-0.0083937i,0.0085328-0.003222i,-0.00020693+0.0090873i,0.031026+0.011091i,0.015448+0.025411i,0.016213+0.014839i,-0.014444-0.039911i,0.016261-0.002616i,-0.012072+0.031139i,0.0099576+0.048845i,0.0017266-0.024616i,-0.011157+2.4159e-05i,-0.011758-0.013629i,0.0081335-0.02663i,0.005376+0.0065684i,0.018447-0.0054521i,0.002877+0.0058047i,0.0051596-0.0027518i,-0.03018+0.031888i,0.019895+0.0086014i,0.026767-0.0099205i,-0.0029265-0.047419i
-0.0058682+0.028022i,-0.0032695-0.0087464i,-0.036983-0.018235i,0.0046469-0.0041956i,0.004604-0.039402i,0.020886+0.01971i,0.044721+0.027313i,0.022958-0.023784i,0.048459-5.1853e-05i,0.0010845+0.040692i,0.0625,0.0015926-0.019898i,-0.025817+0.03362i,0.00098205-0.0011946i,-0.011722+0.020763i,-0.017203+0.014144i,-0.023972+0.0016912i,-0.010539-0.0047782i,0.0061187-0.022328i,0.0034977-0.00072429i,-0.012066+0.042976i,-0.011757-4.8119e-05i,0.025018+0.013345i,-0.019892-0.017787i,0.015899-0.0085513i,0.0099278-0.0080525i,0.012743-0.0067735i,-0.033956+0.016201i,0.051899-0.012787i,0.010565-0.019361i,-0.017657+0.0021526i,0.0055314-0.0081871i,0.028702-0.00078413i,0.017945-0.034351i,0.015056-0.013044i,-0.0098617-0.023126i,-0.030516-0.026863i,0.0058359+0.021125i,0.043974-0.004034i,-0.013996-0.015322i,-0.024647+0.0090073i,0.022762-0.020198i,0.021011-0.0022129i,0.0011886-0.0040665i,-0.036794+0.022406i,-0.016146+0.013755i,-0.033593+0.0098688i,-0.014738+0.011891i,0.035706-0.025455i,-0.0020043+0.0084262i,-0.03554-0.0037183i,-0.031237+0.032771i,0.012245+0.02039i,-0.0088064-0.0039354i,0.030254+0.015988i,0.032661-0.016398i,0.012285+0.013461i,-0.0045273+0.022803i,-0.0023185+0.0043464i,-0.008274+0.00096898i,-0.013606-0.016056i,-0.0052787+0.010395i,0.0097479-0.0024896i,0.042698-0.029016i
-0.00073647+0.016698i,0.003303+0.017355i,0.0098176-0.015257i,-0.0033149-0.0058127i,0.0058088-0.011998i,-0.0070406+0.0028328i,-0.0063991+0.015614i,-0.0032762+0.029667i,0.017292+0.032524i,-0.038624-0.00062666i,0.0015926+0.019898i,0.031309,0.0051489-0.0084607i,-0.0056372+0.001873i,-0.040462-0.0054721i,-0.014889+0.0030058i,-0.004632-0.025092i,0.0089233-0.0087995i,0.018826+0.0037221i,0.010208+0.01599i,-0.0087979+0.021022i,-0.015656+0.0051787i,-0.01556-0.015974i,-0.0043592-0.0086521i,-0.0010702+0.0020049i,0.011969+0.0048196i,-0.0044436-0.0011927i,-0.0016491-0.033267i,-0.00026552+0.023951i,0.033239+0.0076367i,0.00025016-0.015053i,0.0072245+0.00098255i,0.015609+0.018633i,0.02338+0.011764i,0.011215+0.01155i,0.013386-0.00028828i,-0.002314-0.031981i,-0.0067134-0.002415i,0.0070639+0.018396i,0.00093795-0.02048i,-0.010173-0.029834i,0.040435+0.0086692i,-0.030142-0.0080384i,-0.010593+0.00041759i,0.002004-0.004038i,-0.03036-0.0048596i,-0.014103-0.011986i,-0.0095377-0.0054363i,0.0089953+0.018155i,-0.011875-0.00044973i,-0.0064192-0.015174i,0.00030448-0.02467i,0.013698+0.027364i,0.0049964+0.0044381i,0.0036865+0.017528i,0.0056156+0.010328i,0.0095513+0.003398i,-0.026979+0.0029656i,-0.00020201-0.0048946i,-0.0043452+0.00063571i,0.014378-0.011035i,-0.0075407-0.00146i,-0.014124-0.010415i,0.00089729+0.022858i
-0.004547-0.0027441i,-0.0022807+0.013703i,-0.0023312+0.047159i,0.0063865-0.022376i,-0.029282-0.0091723i,0.01703-0.0070345i,-0.020371-0.044399i,-0.037587+0.029789i,-0.014815-0.011165i,0.014796-0.01496i,-0.025817-0.03362i,0.0051489+0.0084607i,0.0625,0.0022626-0.017059i,-0.010431+0.0063842i,0.0099685+0.020824i,0.013701+0.016548i,0.016105-0.0023267i,-0.01815+0.018294i,0.0078847+0.0074894i,0.027907+0.0085153i,-0.0067767-0.00080579i,-0.027283-0.04351i,-0.034679+0.01525i,-0.046448-0.019827i,-0.0078592-0.032107i,-0.014681-0.028129i,0.020216-0.019675i,-0.032546-0.017426i,-0.014414+0.01187i,0.022408+0.012769i,-0.0082042+0.0014646i,0.0064041-0.0081417i,-0.023004-0.0075829i,-0.014007+0.010518i,-0.030078+0.00014869i,0.0090168+0.013675i,0.0098554-0.0026501i,-0.031877-0.0069192i,0.00055766+0.029262i,-0.0025318-0.019564i,-0.0059339-0.0010042i,-0.031052-0.032383i,-0.013564+0.0026562i,0.032464+0.004885i,0.0062559+0.0068454i,0.013028+0.019492i,0.01062+0.01224i,-0.0281-0.015453i,0.0055227-0.0014834i,-0.01409+0.023281i,0.035294+0.0085818i,0.027287+0.0081689i,0.00019+0.011396i,-0.023107-0.011933i,0.0057392-0.0081112i,0.03001+0.0061579i,-0.012505-0.0090992i,0.0008409-0.0016617i,0.0057822-0.0017086i,-0.0067105+0.018167i,0.015004+0.0055621i,0.0023822-0.02401i,-0.031861-0.01011i
-0.0043154-0.02705i,0.0049491-0.0040044i,-0.02516-0.0048548i,0.019886+0.0077217i,0.015428-0.0040996i,-0.0096885+0.020235i,0.0017419-0.014033i,-0.013049-0.0054249i,-0.0040862-0.0064873i,0.006496+0.014487i,0.00098205+0.0011946i,-0.0056372-0.001873i,0.0022626+0.017059i,0.019855,-0.0021173+0.0019593i,-0.0082995+0.0057005i,-0.016035+0.01271i,0.0075419+0.0042525i,-0.014994-0.0080351i,0.00060018-4.4369e-05i,-0.0067085-0.0038114i,0.011982-0.0062246i,-0.00079-0.0083897i,-0.0028075-0.025718i,0.0027754-0.028419i,0.025855-0.015378i,0.022351-0.0087961i,0.0094468-0.0075193i,-0.00056676+0.0031386i,-0.016011-0.016135i,-0.0046266+0.013448i,-0.0024145-0.0050042i,0.0031354+0.0086916i,0.015581-0.0095775i,-0.0075122-0.0028346i,0.0057465-0.031138i,0.0043127+0.017833i,-0.011438+0.0066015i,-0.018503-0.0052833i,-0.021093+0.020415i,0.0012546-0.010838i,-0.009433-0.0082628i,0.017023+0.00082813i,0.0019436-0.0023883i,0.0072553-0.0091834i,-0.00060734+0.0060048i,-0.0046021+0.0014499i,-0.0066437+0.0052563i,0.014611-0.0037544i,0.0037068+0.0038198i,-0.012464-0.020515i,-0.020637+0.0055531i,-0.0060802+0.0077479i,-0.003161-0.0059361i,-0.018319-0.01861i,0.010079+0.025971i,-0.017213+0.022924i,0.001392-0.018494i,-0.0010964-0.0007294i,0.0088037+0.00067254i,-0.021256-0.0045221i,-0.0027364+0.014006i,0.02374+0.014323i,0.014884+0.0035185i
-0.00061796-0.010882i,-0.0076155-0.021724i,0.0076194+0.018646i,-0.0057486+0.0061389i,-0.0085309+0.027557i,0.0074026-0.017093i,-0.003562-0.0093571i,0.010973-0.036938i,-0.029341-0.034506i,0.048151-0.011706i,-0.011722-0.020763i,-0.040462+0.0054721i,-0.010431-0.0063842i,-0.0021173-0.0019593i,0.0625,0.024816-0.012609i,0.016583+0.022897i,-0.013105+0.0093818i,-0.016857+0.0024863i,-0.018007-0.021248i,0.0070715-0.034989i,0.015175-0.0075477i,0.015554+0.029469i,0.019711+0.025172i,0.00078956+0.020265i,-0.029947+0.0082884i,-0.00055336+0.0096463i,0.0032512+0.046101i,-0.010967-0.025838i,-0.038446+0.0027595i,0.0073493+0.0094886i,-0.0066992+0.0026343i,-0.02921-0.021991i,-0.038313+0.0024334i,-0.011279-0.0096057i,-0.015403+0.019131i,0.0090952+0.033565i,0.011801-0.0029057i,-0.011478-0.015788i,0.011895+0.021915i,0.012085+0.042242i,-0.054521+0.00094491i,0.034908+0.013691i,0.017727+0.00048132i,-0.0027386+0.0023387i,0.042872-0.010633i,0.027393+0.0074385i,0.018805+0.00089311i,-0.020654-0.01234i,0.016721-0.005784i,0.024244+0.023582i,0.009325+0.023665i,-0.02532-0.040706i,-0.0051763-0.0053281i,-0.0067669-0.014162i,-0.015889-0.020691i,-0.014605-0.019647i,0.038872-0.0068868i,0.0028347+0.0087836i,0.0018553-0.0026291i,-0.014093+0.0152i,0.0089899-0.0057976i,0.014258+0.011557i,-0.0083724-0.023461i
0.004011-0.0032008i,0.0031806-0.0065517i,0.014644+0.025515i,-0.011514-0.0061038i,-0.02278+0.01509i,0.010949-0.014096i,-0.012098-0.011019i,0.010381+0.0037733i,-0.014177-0.021778i,0.022252-0.010385i,-0.017203-0.014144i,-0.014889-0.0030058i,0.0099685-0.020824i,-0.0082995-0.0057005i,0.024816+0.012609i,0.023985,0.015498+0.015213i,-0.0079782-0.0024447i,-0.0057964+0.0089619i,0.00077376-0.013131i,0.024258-0.0192i,0.0066514+0.004545i,-0.0103+0.01469i,-0.0043093+0.029805i,-0.01744+0.016276i,-0.029334-0.0072268i,-0.021722+0.00083635i,-0.0090484+0.013111i,-0.0067325-0.01039i,-0.015649+0.0039367i,0.00683+0.001803i,-0.0070911+0.0031816i,-0.009215-0.025275i,-0.027859-0.0060511i,-0.0041647-0.0025269i,-0.019807+0.019569i,0.002444+0.018504i,0.00998-0.0036979i,-0.0025124-0.0022745i,0.016781+0.012232i,-0.0012074+0.024573i,-0.02441-0.0074872i,-0.0066801+0.010802i,0.0020872+0.0066186i,0.0041284-0.004159i,0.022823+0.0112i,0.018452+0.011339i,0.014406+0.0021711i,-0.021947-0.0090709i,0.005272-0.00082146i,0.008971+0.03141i,0.01698+0.005467i,0.0087587-0.032255i,0.0026169+0.0025757i,-0.00064714+0.0003878i,-0.0079982-0.021791i,0.012388-0.017189i,0.008307+0.014082i,-0.0010805+0.00084545i,0.0012594-0.002163i,0.0057296+0.019279i,0.013753-0.0073709i,-0.011766-0.0065743i,-0.016527-0.010694i
-0.022195+0.0092572i,-0.015038-0.002496i,0.034849+0.029409i,-0.0089928-0.014796i,-0.010661+0.012052i,0.015772-0.019093i,-0.02704-0.0040166i,-0.0081568+0.007845i,-0.035389+0.010418i,0.0075351-0.044229i,-0.023972-0.0016912i,-0.004632+0.025092i,0.013701-0.016548i,-0.016035-0.01271i,0.016583-0.022897i,0.015498-0.015213i,0.043409,6.9707e-05+0.003004i,0.0014922+0.028484i,-0.012836-0.0012696i,-0.0047677-0.018989i,-0.0053347-0.013391i,0.0067916-0.00092688i,-0.002553+0.029789i,-0.023757+0.020651i,-0.040074+0.0064046i,-0.026499+0.0014342i,0.011459+0.006877i,-0.01774-0.0098411i,-0.009778+0.041551i,0.021645-0.0012507i,-0.0045146+0.013372i,-0.023531-0.0069553i,-0.038718+0.014993i,-0.0097733+0.012532i,-0.020807+0.035825i,0.034593-0.0038272i,0.013706-0.0065902i,-0.0054734+0.00948i,0.040652-0.0028953i,0.024074+0.0044039i,-0.017603+0.035347i,-0.0052621-0.019454i,-0.0014485-0.0012951i,-0.0042712+0.0017106i,0.027103-0.018854i,0.022711-0.0050133i,0.014986-0.0073567i,-0.035852+0.0027751i,0.00288-0.0090123i,0.020558+0.026667i,0.038184+0.0029363i,-0.016303-0.012363i,-2.7433e-05+0.0078835i,-0.0078358+0.015859i,-0.0099694-0.020352i,0.023207-0.011012i,0.0007874+0.0018242i,-7.101e-05+0.0016226i,-0.0037881-0.0087084i,0.0312+0.021727i,0.012162-0.020087i,-0.011733-0.02179i,-0.033678-0.0056496i
-0.010722-0.0075589i,-0.0011607+0.0067546i,-0.0021379+0.0017135i,0.010917-0.0033193i,0.0091983-0.0033377i,-0.0058438+0.0066855i,-0.014394-0.0084115i,-0.019508+0.013198i,-0.008443+0.013501i,-0.0080012-0.0052125i,-0.010539+0.0047782i,0.0089233+0.0087995i,0.016105+0.0023267i,0.0075419-0.0042525i,-0.013105-0.0093818i,-0.0079782+0.0024447i,6.9707e-05-0.003004i,0.013185,-0.0040922+0.0065708i,0.00012511+0.0088824i,-0.010175+0.0019101i,-0.0025939-0.0074887i,-0.010798-0.020016i,-0.0031874-0.011731i,-0.010124-0.01254i,0.012386-0.0067673i,0.0087827-0.0087962i,0.016004-0.020258i,-0.01621+0.0087254i,-0.0011751+0.0066248i,0.0086984+0.002515i,0.00077327+0.00083844i,0.0011943+0.016011i,0.0079532+0.0085743i,-0.0046152+0.009768i,0.0030278-0.011024i,0.013967-0.0024027i,-0.0063602-9.5348e-06i,-0.021165+0.006513i,-0.0047898+0.010243i,0.0011886-0.024842i,0.0046994+0.011048i,-0.0051496-0.013425i,-0.0033101-0.0020755i,0.011836-0.0073134i,-0.00595-0.010982i,0.00045628-0.0059232i,-0.0023365+4.123e-05i,0.00056419+0.0078926i,0.00079564-0.0025165i,-0.0039386-0.014653i,0.001164-0.0065235i,-0.0034592+0.0181i,-0.00069515+0.00049647i,-0.020635-0.0041448i,0.0060023+0.017996i,-0.0028123+0.012908i,-0.009176-0.019727i,0.00088093-0.00077846i,0.0035984-0.0018825i,-0.0064391-0.0029234i,-0.0022786+0.005117i,0.012618-0.0011277i,-0.0022117+0.012138i
0.0043499+0.023563i,0.001677+0.0073962i,0.023453-0.022567i,-0.016388+0.0010718i,0.0031394+0.0029233i,-0.0057171-0.009421i,-0.0014727+0.030376i,0.02082+0.011457i,0.016071+0.025109i,-0.031568-0.0015277i,0.0061187+0.022328i,0.018826-0.0037221i,-0.01815-0.018294i,-0.014994+0.0080351i,-0.016857-0.0024863i,-0.0057964-0.0089619i,0.0014922-0.028484i,-0.0040922-0.0065708i,0.025655,0.003407+0.0049451i,-0.0090865+0.0068885i,-0.011608+0.0070646i,-0.0036917+0.0099424i,0.013423+0.0084529i,0.011251+0.026085i,-0.0063229+0.023319i,-0.010092+0.017568i,-0.013588-0.0081515i,0.0077223+0.017103i,0.032861+0.0072565i,-0.0036745-0.02i,0.0086873+0.0034878i,0.0022702+0.0079374i,0.010229+0.01723i,0.015066+0.0053846i,0.016429+0.018474i,-0.0067459-0.031188i,-0.0015978-0.0055196i,0.021947+0.013409i,0.0090389-0.032535i,-0.0068817-0.0066353i,0.028597+0.0074384i,-0.018181+0.010741i,-0.0016886+0.0032945i,-0.010747-0.00026826i,-0.014811-0.0090213i,-0.007167-0.013913i,-0.0045878-0.0099196i,0.0047788+0.020639i,-0.0090949-0.0007684i,0.01202-0.004448i,-0.00087584-0.023928i,0.0013767+0.0047291i,0.0062107+0.000839i,0.019033+0.020548i,-0.0065838-0.0043586i,0.0036767-0.018191i,-0.0071924+0.015736i,-0.00066667-0.00087498i,-0.0087166+0.0007197i,0.022183-0.01502i,-0.009148-0.011318i,-0.02381-0.00012789i,0.0020819+0.018917i
0.009507+0.00037581i,0.012436+0.0056711i,-0.0063749+0.00015915i,-0.0024673-0.0036641i,-0.0099145-0.0080115i,0.00091915+0.0059657i,0.0019252-0.0010471i,0.00803+0.019317i,0.018525-0.0034178i,-0.0088661+0.016654i,0.0034977+0.00072429i,0.010208-0.01599i,0.0078847-0.0074894i,0.00060018+4.4369e-05i,-0.018007+0.021248i,0.00077376+0.013131i,-0.012836+0.0012696i,0.00012511-0.0088824i,0.003407-0.0049451i,0.014998,0.016798+0.010502i,-0.00075315+0.011632i,-0.019844-0.0014509i,-0.014267+0.00028647i,-0.0073309-0.0045387i,0.0057496-0.014374i,-0.00704-0.0054229i,-0.016132-0.015736i,0.0088763+0.0085019i,0.010064-0.014402i,-0.0060071-0.0025829i,-0.00046142-0.003847i,0.01761-0.0066993i,0.011721-0.013697i,0.0067736-0.0016163i,-0.0022383-0.0089366i,-0.015624-0.0021325i,-0.0029405+0.0026342i,0.0067091+0.0037589i,-0.0078334+0.00080905i,-0.019023-0.0037683i,0.014736-0.020812i,-0.020402+0.0098043i,-0.0064388+0.0060886i,0.0043973-0.0057542i,-0.012823+0.021929i,-0.0084789+0.0077355i,-0.0038512+0.0050774i,0.0078572-0.0030844i,-0.0046938+0.006132i,-0.014942+0.0036649i,-0.0075527-0.0070844i,0.026814-0.00035435i,0.0044019+0.0012655i,0.0053223+0.0029155i,0.0086179-5.0232e-06i,0.010188+0.00078917i,-0.01374+0.015287i,-0.0027702-0.0037968i,0.0013553+0.0021951i,-0.0011734-0.0013272i,0.0021831+0.0051039i,-0.01102-0.0028137i,0.0064692+0.004796i
0.040972-0.0020421i,0.012673+0.0062511i,-0.0023413+0.029974i,-0.017021-0.002593i,-0.047833+0.0067671i,0.010623-0.019599i,0.013622-0.034664i,0.0033138+0.0077547i,0.010003-0.047393i,0.021145+0.0086469i,-0.012066-0.042976i,-0.0087979-0.021022i,0.027907-0.0085153i,-0.0067085+0.0038114i,0.0070715+0.034989i,0.024258+0.0192i,-0.0047677+0.018989i,-0.010175-0.0019101i,-0.0090865-0.0068885i,0.016798-0.010502i,0.0625,0.0072401+0.028193i,-0.016949-0.0061372i,-0.018643+0.031587i,-0.013182-0.0019967i,-0.0134-0.01546i,-0.026322-0.0031887i,-0.010402+0.013597i,-0.003705-0.026169i,-0.0035622-0.023266i,-0.0066101+0.0061231i,-0.0089139-0.005312i,0.0075891-0.041106i,-0.022846-0.0226i,-0.0026151-0.014892i,-0.01611+0.014114i,-0.035775+0.030751i,0.012804-0.0089828i,0.0063325-0.028895i,-0.01056+0.006775i,-0.0079621+0.02829i,-0.0087493-0.042731i,-0.030811+0.012629i,-0.0082841+0.01111i,0.024469+0.013606i,0.0070222+0.042743i,0.0095297+0.032811i,0.010663+0.011143i,-0.022094-0.023065i,3.0233e-05+0.0086865i,-0.0023699+0.042254i,0.022789+0.0030154i,0.0439-0.033933i,0.0076889+0.0080387i,0.022922-0.020014i,-0.01857-0.029346i,0.019388-0.024424i,0.0089257+0.031295i,-0.0013092-0.0041884i,0.0028728+0.0091722i,0.00093031+0.014479i,0.013321+0.00047401i,-0.03145-0.0058237i,-0.02627-0.019251i
0.0064954-0.033944i,0.0089146-0.0097332i,-0.0059995-0.0016686i,0.0066539+0.014536i,0.0044328+0.017487i,-0.011515+0.0064178i,-0.0028619-0.016134i,0.0033388-0.0091808i,-0.01552-0.019242i,0.010497+0.0065515i,-0.011757+4.8119e-05i,-0.015656-0.0051787i,-0.0067767+0.00080579i,0.011982+0.0062246i,0.015175+0.0075477i,0.0066514-0.004545i,-0.0053347+0.013391i,-0.0025939+0.0074887i,-0.011608-0.0070646i,-0.00075315-0.011632i,0.0072401-0.028193i,0.022798,0.0012776+0.0074418i,0.0085848-0.0033241i,0.0053594-0.012378i,0.0071461-0.0044977i,0.0072428+0.0092525i,0.0029926+0.0082932i,-0.0011915-0.0033655i,-0.018314-0.017362i,-0.0076623+0.012627i,-0.0051588-0.0009004i,-0.013423-0.0089129i,-0.0026319-0.0057135i,-0.0095809-0.0076161i,0.008555-0.010431i,0.0041394+0.031166i,-0.0084565-0.0013579i,-0.011905-0.014141i,-0.013269+0.01147i,0.012818+0.0078995i,-0.024222-0.013702i,0.014736+0.021198i,0.0050292+0.0042953i,0.0074835-0.010778i,0.019695+0.014651i,0.0088977+0.0039351i,0.00011674+0.00062574i,-0.00056041+0.00034553i,0.0044261+0.0066753i,0.0089363-0.0030352i,-0.012763-0.0037095i,-0.010663-0.023852i,0.0031033-0.0065472i,-0.0062496-0.023835i,-0.0097968+0.016294i,-0.01745+0.00071606i,0.018229-0.0011777i,-0.0041507-0.00095555i,0.0088502+0.0017334i,-0.0025172-0.0029495i,-9.372e-05+0.0018858i,0.0019766+0.024137i,0.00088738+0.0070078i
0.0037903+0.0066874i,-0.021396-0.0089134i,-0.013001-0.0090677i,0.0034775+0.012268i,0.010675-0.0069397i,0.0046134-0.0030408i,0.039401+0.0010588i,-0.010807-0.050215i,-0.0048543-0.0077319i,0.011808-0.01155i,0.025018-0.013345i,-0.01556+0.015974i,-0.027283+0.04351i,-0.00079+0.0083897i,0.015554-0.029469i,-0.0103-0.01469i,0.0067916+0.00092688i,-0.010798+0.020016i,-0.0036917-0.0099424i,-0.019844+0.0014509i,-0.016949+0.0061372i,0.0012776-0.0074418i,0.0625,0.01042-0.013584i,0.035346-0.011817i,0.0043891+0.023834i,0.01182+0.0085815i,0.016992+0.041778i,0.018723-0.030902i,-0.0053932+0.0061297i,-0.01255+0.0094591i,0.00019869+5.3412e-05i,-0.015195-1.0993e-05i,-0.010303-0.0023285i,-0.0077485-0.014076i,0.0072105+0.006591i,-0.0028744+0.0021203i,0.0088423-1.7554e-05i,0.024134-0.025951i,-0.00018098-0.023956i,0.039622+0.020781i,-0.0078754+0.015484i,0.039026-0.020226i,0.0041922-0.014347i,-0.020706+0.03371i,0.0072554-0.0090725i,-0.0066983-0.00037019i,-0.0045043-0.0042133i,-0.0001963-0.014527i,-0.0012709-0.00084555i,0.0087711-0.0023321i,0.0057721+0.025567i,-0.03129+0.0049827i,-0.0086769+0.00090126i,0.027936-0.0076035i,-0.015221-0.01049i,-0.0096691+0.0064303i,0.021401-0.0013974i,0.002685+0.0019402i,-0.005548+0.0037705i,0.01136+7.39e-05i,-0.0057508-0.0058193i,0.0035025+0.0012655i,-0.0044177-0.0292i
0.02148-0.0077264i,-0.0015123+0.0013496i,0.028831-0.040324i,-0.011882+0.030315i,0.022859+0.041684i,-0.037879-0.021141i,-0.0052019+0.016577i,0.0086313-0.023519i,-0.015995+0.0095077i,-0.016876-0.012119i,-0.019892+0.017787i,-0.0043592+0.0086521i,-0.034679-0.01525i,-0.0028075+0.025718i,0.019711-0.025172i,-0.0043093-0.029805i,-0.002553-0.029789i,-0.0031874+0.011731i,0.013423-0.0084529i,-0.014267-0.00028647i,-0.018643-0.031587i,0.0085848+0.0033241i,0.01042+0.013584i,0.0625,0.041606+0.026749i,0.010103+0.053827i,0.018116+0.039298i,0.02281+0.015277i,-0.025049+0.013311i,0.014055-0.0015062i,-0.0053676-0.014686i,0.0095753+0.0025829i,-0.032055+0.018405i,0.0076228+0.050281i,0.0021455-0.00044255i,0.049517+0.021299i,0.0015553+0.0031967i,-0.011926-0.020751i,-0.011544-0.0088285i,-0.010352-0.022223i,0.02145+0.0017021i,-0.0050995+0.015397i,0.013247+0.025986i,0.01434-0.00040519i,0.010991-0.0047234i,0.0021082-0.035345i,0.013569-0.025899i,0.00053915-0.019763i,-0.0017376+0.039675i,0.00043091-0.0067361i,0.051431-0.027756i,-0.0044034-0.036468i,-0.040903-0.011459i,0.0060094-0.0085462i,0.0036342-0.017971i,-0.043004+0.021229i,-0.050375-0.029868i,0.033129-0.022526i,0.0053028+0.0029799i,-0.0017539+0.0064534i,0.0027368-0.026094i,-0.021808-0.010298i,-0.0044258+0.037188i,-0.0068731+0.033526i
0.034145-0.00083017i,-0.0015207+0.0018325i,-0.0069245-0.048306i,-0.004629+0.032112i,0.023832+0.010476i,-0.030831-0.0031784i,0.037562+0.01884i,0.0057506-0.038178i,0.01463-0.00070683i,-0.016258+0.00886i,0.015899+0.0085513i,-0.0010702-0.0020049i,-0.046448+0.019827i,0.0027754+0.028419i,0.00078956-0.020265i,-0.01744-0.016276i,-0.023757-0.020651i,-0.010124+0.01254i,0.011251-0.026085i,-0.0073309+0.0045387i,-0.013182+0.0019967i,0.0053594+0.012378i,0.035346+0.011817i,0.041606-0.026749i,0.0625,0.03246+0.042342i,0.024922+0.025043i,0.011609+0.021154i,0.011716+0.00583i,0.021109-0.01986i,-0.027194-0.0098456i,0.0084951-0.0069649i,-0.0065571+0.013337i,0.028764+0.018286i,0.0074164-0.015883i,0.047279-0.00088034i,-0.025851-0.00078303i,-0.010432-0.009907i,0.019678-0.017026i,-0.022592-0.032603i,0.018855+0.013685i,0.014148-0.0028547i,0.022155+0.015311i,0.0075921-0.0084945i,-0.0049499+0.013032i,-0.023685-0.008176i,-0.013723-0.014533i,-0.012403-0.012863i,0.021473+0.0152i,-0.009097-4.4675e-05i,0.01991-0.032035i,-0.018988-0.014955i,-0.022534+0.0052322i,0.0003719-0.0058594i,0.029497-0.013506i,-0.029207+0.015381i,-0.044239-0.0058409i,0.017765-0.0078383i,0.0053923-0.0022634i,-0.0037573+0.012102i,-0.0018101-0.019829i,-0.021288+0.00067193i,-0.0040874+0.024888i,0.011106+0.0080862i
0.017167-0.024909i,0.0079008+0.010103i,-0.036693-0.035595i,0.023008+0.021524i,0.030477-0.011049i,-0.031706+0.025519i,0.021435-0.0078622i,-0.02387-0.0075883i,0.016024+0.0051623i,-0.019866+0.025785i,0.0099278+0.0080525i,0.011969-0.0048196i,-0.0078592+0.032107i,0.025855+0.015378i,-0.029947-0.0082884i,-0.029334+0.0072268i,-0.040074-0.0064046i,0.012386+0.0067673i,-0.0063229-0.023319i,0.0057496+0.014374i,-0.0134+0.01546i,0.0071461+0.0044977i,0.0043891-0.023834i,0.010103-0.053827i,0.03246-0.042342i,0.0625,0.04086-0.0050585i,0.021634-0.02067i,0.00060135+0.017038i,0.0094179-0.030487i,-0.019267+0.0055316i,0.0049036-0.011823i,0.014824+0.028501i,0.049746+0.0013042i,-0.00040246-0.0059675i,0.037717-0.044632i,-0.015395+0.0068986i,-0.022989+0.0014066i,-0.01402-0.0097818i,-0.045133+0.0023005i,0.0022616-0.027131i,0.021256-0.012371i,0.010672-0.0014268i,-0.0022603-0.0076117i,0.01587-0.003405i,-0.035764+0.0035611i,-0.022579-0.0075741i,-0.020487+0.00030483i,0.034533+0.0092219i,-0.0065154+0.0049208i,-0.014758-0.051122i,-0.032855-0.012629i,-0.0034153+0.033622i,-0.001464-0.0063162i,-0.0072341-0.026233i,0.0015789+0.046952i,-0.038067+0.030477i,-0.0065064-0.029278i,0.0025408-0.0054988i,0.0078404+0.0094717i,-0.027138-0.021727i,-0.018328+0.021904i,0.022457+0.022582i,0.022732+0.018505i
-0.0014011-0.019167i,-0.0010583-0.0029942i,-0.02943-0.028522i,0.021915+0.017735i,0.03216-0.0034883i,-0.020632+0.019189i,0.012808-0.00034242i,-0.013705-0.024354i,0.0035122+0.0031764i,-0.00033939+0.020685i,0.012743+0.0067735i,-0.0044436+0.0011927i,-0.014681+0.028129i,0.022351+0.0087961i,-0.00055336-0.0096463i,-0.021722-0.00083635i,-0.026499-0.0014342i,0.0087827+0.0087962i,-0.010092-0.017568i,-0.00704+0.0054229i,-0.026322+0.0031887i,0.0072428-0.0092525i,0.01182-0.0085815i,0.018116-0.039298i,0.024922-0.025043i,0.04086+0.0050585i,0.042843,0.018634-0.00023771i,-0.0026943+0.0051626i,-0.0075295-0.019259i,-0.0080521+0.008548i,0.0050184-0.0073665i,0.00021349+0.026375i,0.02869+0.0063519i,-0.0032457-0.003724i,0.02485-0.034812i,-0.0014221+0.006953i,-0.015531+0.005018i,-0.018653-0.0092958i,-0.033911+0.011092i,0.001966-0.016952i,-0.0017059-0.0011255i,0.031992-5.2837e-05i,0.0084891-0.0074471i,0.0045086-0.0019936i,-0.010528-0.015802i,-0.011033-0.0092532i,-0.01208+0.001313i,0.027422+0.0062618i,0.0048023+0.0004185i,-0.0046766-0.042312i,-0.031401+0.0030082i,-0.02349+0.023123i,-0.0063282-0.010612i,-0.015649-0.023164i,0.0055041+0.035252i,-0.038846+0.020995i,0.011944-0.034884i,0.0030222+0.0031338i,0.0055696+0.0034882i,-0.034043-0.022791i,-0.016199+0.017194i,0.036783+0.027457i,0.026699+0.0085621i
0.0080512-0.018814i,-0.015778+0.012777i,0.0060231+0.0033321i,0.011525+0.012164i,0.012667+0.016955i,-0.022271-0.012906i,-0.0076715-0.033266i,-0.053612-0.012813i,-0.038558+0.003378i,0.00049572-0.036242i,-0.033956-0.016201i,-0.0016491+0.033267i,0.020216+0.019675i,0.0094468+0.0075193i,0.0032512-0.046101i,-0.0090484-0.013111i,0.011459-0.006877i,0.016004+0.020258i,-0.013588+0.0081515i,-0.016132+0.015736i,-0.010402-0.013597i,0.0029926-0.0082932i,0.016992-0.041778i,0.02281-0.015277i,0.011609-0.021154i,0.021634+0.02067i,0.018634+0.00023771i,0.0625,-0.047542-0.0096583i,-0.0085633+0.01709i,0.01067+0.0079386i,-0.000593+0.0025018i,-0.026101+0.022064i,-0.0060225+0.03589i,-0.020479+0.0064406i,0.022626+0.0056101i,0.021008+0.019166i,-0.0043445-0.018023i,-0.04062-0.019554i,-0.01029+0.0048814i,0.044376-0.020656i,-0.011206+0.031187i,0.0068623-0.032165i,-0.0013403-0.011642i,0.033757+0.010118i,0.00047387-0.032178i,0.016126-0.010738i,0.0031738-0.0092637i,-0.021599+0.014799i,0.0021103-0.010009i,0.026747-0.021051i,0.028354-0.011104i,-0.031428+0.017662i,-0.0019436+0.0042824i,-0.020263-0.031953i,-0.032975+0.024697i,-0.027352+0.0067631i,0.013948-0.047074i,0.0080559-0.0016267i,0.0053373+0.0047903i,-0.0027945+0.0012169i,-0.0080576-0.000105i,0.014379+0.0052525i,-0.036041+0.0097846i
-0.0070844+0.013387i,0.00617-0.014123i,-0.028559-0.013243i,0.001602-0.0038053i,0.002841-0.032023i,0.019408+0.025511i,0.034742+0.029137i,0.0353-0.010587i,0.040121-0.003094i,-0.00078678+0.035521i,0.051899+0.012787i,-0.00026552-0.023951i,-0.032546+0.017426i,-0.00056676-0.0031386i,-0.010967+0.025838i,-0.0067325+0.01039i,-0.01774+0.0098411i,-0.01621-0.0087254i,0.0077223-0.017103i,0.0088763-0.0085019i,-0.003705+0.026169i,-0.0011915+0.0033655i,0.018723+0.030902i,-0.025049-0.013311i,0.011716-0.00583i,0.00060135-0.017038i,-0.0026943-0.0051626i,-0.047542+0.0096583i,0.0625,0.0066185-0.019342i,-0.02281+0.0011381i,0.00019657-0.0058292i,0.027386-0.01348i,0.017331-0.044283i,0.014772-0.014447i,-0.013864-0.020646i,-0.022537-0.017302i,0.002258+0.022018i,0.050886+0.0076867i,0.001313-0.014553i,-0.021211+0.02075i,0.015838-0.024016i,0.015835+0.013251i,-0.00071939-0.00016385i,-0.043131+0.0054791i,-0.010269+0.033767i,-0.029874+0.0094828i,-0.013276+0.0084234i,0.032873-0.024631i,-0.0068767+0.011475i,-0.035753+0.0052897i,-0.034311+0.025463i,0.017652+0.00032127i,-0.0043989-0.0036678i,0.030476+0.025242i,0.032832-0.015494i,0.01851+0.016518i,-0.014665+0.038966i,-0.0067892-0.0010692i,-0.0051582-0.0016025i,0.0041988-0.00036183i,0.0032773+0.0047988i,-0.0046503-0.0065599i,0.040774-0.023377i
0.020723+0.031949i,0.0036029+0.019899i,0.020493-0.033753i,-0.019369+0.0044289i,0.00089463-0.0033642i,-0.012971-0.012229i,0.01021+0.029541i,0.014056+0.017041i,0.03192+0.030306i,-0.049203+0.0043837i,0.010565+0.019361i,0.033239-0.0076367i,-0.014414-0.01187i,-0.016011+0.016135i,-0.038446-0.0027595i,-0.015649-0.0039367i,-0.009778-0.041551i,-0.0011751-0.0066248i,0.032861-0.0072565i,0.010064+0.014402i,-0.0035622+0.023266i,-0.018314+0.017362i,-0.0053932-0.0061297i,0.014055+0.0015062i,0.021109+0.01986i,0.0094179+0.030487i,-0.0075295+0.019259i,-0.0085633-0.01709i,0.0066185+0.019342i,0.052977,-0.010104-0.025182i,0.012797+0.00024591i,0.011628+0.014449i,0.023878+0.02195i,0.019978+0.004455i,0.030451+0.016961i,-0.023357-0.040721i,-0.0041161-0.010469i,0.027748+0.0069229i,-0.0048008-0.047134i,-0.0086733-0.018172i,0.051955+0.0012186i,-0.03412+0.0064221i,-0.0081231+0.0028895i,-0.0018462+0.0088768i,-0.035089-0.0060915i,-0.017046-0.013896i,-0.011195-0.010764i,0.010015+0.025795i,-0.015828+0.0014099i,0.010006-0.012756i,0.00079116-0.035871i,0.012836+0.019015i,0.009277+0.0038237i,0.031499+0.016361i,-0.013289-0.00016129i,0.0024953-0.020599i,-0.012843+0.01769i,0.00069206-0.0039434i,-0.010729+0.0067228i,0.024304-0.02607i,-0.016625-0.0089229i,-0.034246+0.00016085i,-0.0010661+0.025826i
-0.021724+0.0059175i,-0.0081561+0.0013785i,0.015968+0.021617i,0.000933-0.014855i,-0.0044413+0.0032599i,0.010031-0.0078417i,-0.027263-0.0056942i,-0.012144+0.013416i,-0.0204+0.010737i,0.0071034-0.021228i,-0.017657-0.0021526i,0.00025016+0.015053i,0.022408-0.012769i,-0.0046266-0.013448i,0.0073493-0.0094886i,0.00683-0.001803i,0.021645+0.0012507i,0.0086984-0.002515i,-0.0036745+0.02i,-0.0060071+0.0025829i,-0.0066101-0.0061231i,-0.0076623-0.012627i,-0.01255-0.0094591i,-0.0053676+0.014686i,-0.027194+0.0098456i,-0.019267-0.0055316i,-0.0080521-0.008548i,0.01067-0.0079386i,-0.02281-0.0011381i,-0.010104+0.025182i,0.022202,-0.0014955+0.0067334i,-0.0083717+0.0047067i,-0.019018+0.012007i,-0.0058957+0.01408i,-0.017338+0.01176i,0.024718-0.0048605i,0.0062013-0.0010819i,-0.020561+0.011835i,0.018553+0.014438i,6.5123e-05-0.011359i,-0.01026+0.021777i,-0.0064507-0.017087i,-0.00015929-6.369e-05i,0.0060369-0.0050947i,0.012951-0.020608i,0.01447-0.0033285i,0.010062-3.1785e-05i,-0.018361+0.0032142i,0.0065643-0.0079898i,0.0049885+0.0093525i,0.020055+0.0030758i,-0.0059838+0.003973i,-0.001997+0.0034427i,-0.022858+0.0078264i,0.0051767-0.0056295i,0.012766-0.0016869i,-0.0038178-0.013477i,0.0016163+0.0035226i,-0.00028941-0.007237i,0.00049738+0.009666i,0.0069627-0.0045182i,0.0089404-0.013409i,-0.014348+0.00067565i
0.0017256+0.0087943i,-0.00068553+0.0034196i,0.0042435-0.014416i,-0.0030131+0.00315i,0.0063064+0.00021923i,-0.005489-0.0021913i,0.00205+0.011932i,0.0048435-0.00076964i,0.0082327+0.011177i,-0.012646+0.0036981i,0.0055314+0.0081871i,0.0072245-0.00098255i,-0.0082042-0.0014646i,-0.0024145+0.0050042i,-0.0066992-0.0026343i,-0.0070911-0.0031816i,-0.0045146-0.013372i,0.00077327-0.00083844i,0.0086873-0.0034878i,-0.00046142+0.003847i,-0.0089139+0.005312i,-0.0051588+0.0009004i,0.00019869-5.3412e-05i,0.0095753-0.0025829i,0.0084951+0.0069649i,0.0049036+0.011823i,0.0050184+0.0073665i,-0.000593-0.0025018i,0.00019657+0.0058292i,0.012797-0.00024591i,-0.0014955-0.0067334i,0.0052735,0.00081101+0.0093731i,0.0083778+0.010182i,0.0057155+0.0021166i,0.011329+0.0019654i,-0.0041424-0.013005i,-0.0026058-0.001813i,0.0041337+0.0020711i,-0.0043929-0.011259i,-0.0036418-0.0076469i,0.012156+0.0031606i,-0.0020411+0.0026711i,0.001146+8.4544e-06i,-0.0020569+0.0018403i,-0.0079864-0.0097079i,-0.0046788-0.0070644i,-0.0037358-0.0032198i,0.0063729+0.0098173i,-0.0018253-0.00069557i,0.0048103-0.0097323i,-0.0048154-0.0087444i,-0.0039651+0.0081986i,0.0010741-0.0015498i,0.0047449+0.0028443i,-0.0020391+0.0037499i,-0.0057501-0.005543i,0.0011867-0.0017403i,0.00084366+0.0012116i,-0.0030917+0.0012021i,0.00053508-0.012895i,-0.0077672-0.0010991i,-0.0016947+0.005654i,0.0052466+0.0089161i
-0.00025721+0.01652i,0.0087342+0.0058184i,-0.028906-0.00049571i,0.0055843-0.013902i,-0.0041698-0.036161i,0.012054+0.021039i,0.017163+0.011373i,0.0049685+0.017494i,0.039486+0.0027727i,-0.0050566+0.028662i,0.028702+0.00078413i,0.015609-0.018633i,0.0064041+0.0081417i,0.0031354-0.0086916i,-0.02921+0.021991i,-0.009215+0.025275i,-0.023531+0.0069553i,0.0011943-0.016011i,0.0022702-0.0079374i,0.01761+0.0066993i,0.0075891+0.041106i,-0.013423+0.0089129i,-0.015195+1.0993e-05i,-0.032055-0.018405i,-0.0065571-0.013337i,0.014824-0.028501i,0.00021349-0.026375i,-0.026101-0.022064i,0.027386+0.01348i,0.011628-0.014449i,-0.0083717-0.0047067i,0.00081101-0.0093731i,0.041151,0.028214-0.030804i,0.014078-0.002779i,-0.015369-0.02643i,-0.023571-0.018527i,-0.00030703+0.015527i,0.018548+0.017497i,-0.0053116+0.0069419i,-0.03764-0.003308i,0.028855-0.021121i,-0.013927-0.0066376i,-0.0084622-0.001419i,-0.010458-0.0016253i,-0.034961+0.02323i,-0.026686+0.0096213i,-0.0094354+0.011166i,0.026926-0.018121i,-0.0073759+0.00347i,-0.0444-0.0027779i,-0.018059+0.01379i,0.039068+0.024266i,-0.0040142+0.0027539i,0.0048029+0.021374i,0.034903-0.0060757i,0.018508+0.023233i,-0.035515+0.01232i,0.00022017-0.0039107i,-0.001866+0.0003195i,-0.017963+0.0080683i,0.0052057+0.0161i,0.0067566-0.022581i,0.027706-0.013247i
0.0051392-0.0073381i,0.013572+0.0086135i,-0.024283-0.044244i,0.014331+0.012291i,0.03532-0.017113i,-0.027695+0.030715i,0.011183+0.025609i,0.0015215+0.010919i,0.030287+0.025436i,-0.033837+0.028743i,0.017945+0.034351i,0.02338-0.011764i,-0.023004+0.0075829i,0.015581+0.0095775i,-0.038313-0.0024334i,-0.027859+0.0060511i,-0.038718-0.014993i,0.0079532-0.0085743i,0.010229-0.01723i,0.011721+0.013697i,-0.022846+0.0226i,-0.0026319+0.0057135i,-0.010303+0.0023285i,0.0076228-0.050281i,0.028764-0.018286i,0.049746-0.0013042i,0.02869-0.0063519i,-0.0060225-0.03589i,0.017331+0.044283i,0.023878-0.02195i,-0.019018-0.012007i,0.0083778-0.010182i,0.028214+0.030804i,0.0625,0.015123+0.00020317i,0.032084-0.039735i,-0.013285-0.018706i,-0.024218+0.0076609i,0.0037842+0.023355i,-0.022478-0.004695i,-0.021645-0.023491i,0.037104-0.0074544i,0.00046238+0.0098572i,-0.0016814-0.0054403i,-0.00436-0.020009i,-0.049749+0.0029679i,-0.030336-0.018082i,-0.021496-0.0040879i,0.04624+0.017009i,-0.012638+0.0015953i,-0.023209-0.050605i,-0.043254-0.019601i,0.0065682+0.035619i,-0.00050925-0.0067638i,-0.0062497+0.0089181i,0.018789+0.039372i,-0.027434+0.03038i,-0.030002-0.01562i,0.0018015-0.0066187i,0.0022787+0.00391i,-0.019616-0.014608i,-0.015118+0.017994i,0.016248+0.0082367i,0.039884+0.026014i
0.004019+0.019209i,0.0049858+0.0028661i,0.0031624-0.015829i,-0.009072-0.0018677i,0.0010555-0.0070435i,-5.0218e-05+0.00062387i,0.0060968+0.025079i,0.02023+0.0068544i,0.024006+0.011144i,-0.014689+0.012994i,0.015056+0.013044i,0.011215-0.01155i,-0.014007-0.010518i,-0.0075122+0.0028346i,-0.011279+0.0096057i,-0.0041647+0.0025269i,-0.0097733-0.012532i,-0.0046152-0.009768i,0.015066-0.0053846i,0.0067736+0.0016163i,-0.0026151+0.014892i,-0.0095809+0.0076161i,-0.0077485+0.014076i,0.0021455+0.00044255i,0.0074164+0.015883i,-0.00040246+0.0059675i,-0.0032457+0.003724i,-0.020479-0.0064406i,0.014772+0.014447i,0.019978-0.004455i,-0.0058957-0.01408i,0.0057155-0.0021166i,0.014078+0.002779i,0.015123-0.00020317i,0.015,0.0046598+0.0019426i,-0.014786-0.021855i,-0.00088774+0.0026038i,0.019122+0.013343i,0.0023039-0.013592i,-0.021145+0.0016035i,0.021205-0.0062875i,-0.0097997+0.010749i,3.7509e-05+0.0021719i,-0.011534-0.0022222i,-0.017913+0.0011729i,-0.011793-0.0047137i,-0.0044233-0.0016287i,0.014163+0.0054852i,-0.0055172+0.00018457i,-0.0060272-0.0033588i,-0.011087-0.007186i,0.012037+0.0058924i,0.0015781-0.00086928i,0.01247+0.018352i,0.0077686-0.0064056i,0.003094-0.006395i,-0.010957+0.012621i,0.00034071-0.000137i,-0.0058173+0.00063565i,0.00044499-0.0069736i,-0.0040096-0.00018525i,-0.00799-0.0034007i,0.015531+0.0049874i
0.029926-0.014277i,0.0063003+0.011481i,0.011914-0.052909i,-0.0035737+0.033817i,0.027642+0.025821i,-0.045365-0.0060209i,0.0070076+0.011095i,2.3547e-05-0.010349i,0.0023734+0.016852i,-0.039843+0.0041292i,-0.0098617+0.023126i,0.013386+0.00028828i,-0.030078-0.00014869i,0.0057465+0.031138i,-0.015403-0.019131i,-0.019807-0.019569i,-0.020807-0.035825i,0.0030278+0.011024i,0.016429-0.018474i,-0.0022383+0.0089366i,-0.01611-0.014114i,0.008555+0.010431i,0.0072105-0.006591i,0.049517-0.021299i,0.047279+0.00088034i,0.037717+0.044632i,0.02485+0.034812i,0.022626-0.0056101i,-0.013864+0.020646i,0.030451-0.016961i,-0.017338-0.01176i,0.011329-0.0019654i,-0.015369+0.02643i,0.032084+0.039735i,0.0046598-0.0019426i,0.0625,-0.010818-0.0025516i,-0.021546-0.018144i,-0.0052776-0.013102i,-0.031163-0.032237i,0.01977-0.019727i,0.02111+0.0024283i,-7.9202e-05+0.023057i,0.0040643-9.9588e-05i,0.016227-0.0030275i,-0.019338-0.017006i,-0.0044684-0.023681i,-0.013469-0.01695i,0.014052+0.040701i,-0.0084606+0.0019542i,0.03454-0.043585i,-0.017079-0.046813i,-0.025596+0.0071146i,0.0093498-0.0074782i,0.011485-0.024304i,-0.036566+0.039272i,-0.048088-0.014618i,0.018407-0.016794i,0.001928-0.0030904i,0.00081577+0.011137i,0.0066887-0.038853i,-0.028316-0.0026418i,-0.011678+0.040656i,0.00045126+0.044131i
-0.04845-0.020188i,-0.010334-0.0077842i,0.021914+0.016037i,0.015431-0.0099932i,0.023763+0.010891i,-0.00036577+0.0091502i,-0.047835-0.00088076i,-0.018639+0.015889i,-0.049548+0.030001i,0.00021557-0.038986i,-0.030516+0.026863i,-0.002314+0.031981i,0.0090168-0.013675i,0.0043127-0.017833i,0.0090952-0.033565i,0.002444-0.018504i,0.034593+0.0038272i,0.013967+0.0024027i,-0.0067459+0.031188i,-0.015624+0.0021325i,-0.035775-0.030751i,0.0041394-0.031166i,-0.0028744-0.0021203i,0.0015553-0.0031967i,-0.025851+0.00078303i,-0.015395-0.0068986i,-0.0014221-0.006953i,0.021008-0.019166i,-0.022537+0.017302i,-0.023357+0.040721i,0.024718+0.0048605i,-0.0041424+0.013005i,-0.023571+0.018527i,-0.013285+0.018706i,-0.014786+0.021855i,-0.010818+0.0025516i,0.062497,-0.0056399+0.0025438i,-0.032607+0.029504i,0.03383+0.019348i,0.023049-0.021725i,-0.023595+0.048106i,0.013644-0.018164i,0.002835-0.004962i,-0.0044792-0.026813i,0.023948-0.030027i,0.019185-0.021175i,0.0067528-0.0091683i,-0.015882+0.016025i,0.0054537-0.010389i,0.010964-0.0091766i,0.0099932-0.0028026i,-0.036387+0.0046232i,-0.0033985-0.00085409i,-0.045118+0.013417i,0.0098912+0.020465i,0.0018285+0.02059i,-0.01051-0.028523i,-0.0016121+0.00099248i,0.0050701-0.014677i,0.014676+0.017191i,0.0075461-0.0088648i,0.020802-0.0091201i,-0.010618+0.016425i
0.00049617+0.019945i,-0.0089544-0.0013201i,0.0040597+0.020981i,-0.0092941-0.011432i,-0.0208-0.0059035i,0.020583-0.013811i,0.0077988-0.0043672i,0.0004602-0.0068518i,0.0013743-0.011396i,0.016578-0.0087566i,0.0058359-0.021125i,-0.0067134+0.002415i,0.0098554+0.0026501i,-0.011438-0.0066015i,0.011801+0.0029057i,0.00998+0.0036979i,0.013706+0.0065902i,-0.0063602+9.5348e-06i,-0.0015978+0.0055196i,-0.0029405-0.0026342i,0.012804+0.0089828i,-0.0084565+0.0013579i,0.0088423+1.7554e-05i,-0.011926+0.020751i,-0.010432+0.009907i,-0.022989-0.0014066i,-0.015531-0.005018i,-0.0043445+0.018023i,0.002258-0.022018i,-0.0041161+0.010469i,0.0062013+0.0010819i,-0.0026058+0.001813i,-0.00030703-0.015527i,-0.024218-0.0076609i,-0.00088774-0.0026038i,-0.021546+0.018144i,-0.0056399-0.0025438i,0.016484,0.011573-0.0072947i,0.013376-0.0020743i,0.00029273+0.016607i,-0.0057074+0.00084014i,-0.0031997-0.012872i,-0.0015731-0.00064202i,-0.0051704+0.017799i,0.0094247+0.0011138i,0.0047365+0.01173i,0.0085048+0.0043867i,-0.015572-0.016681i,0.0027433-0.0021994i,-0.0012616+0.027008i,0.021306+0.018535i,0.0084779-0.0065905i,-0.0028286+0.0061782i,0.012454+0.007027i,-0.0011082-0.030311i,0.020937-0.010691i,0.0040241+0.012701i,0.0014713+0.0026925i,-0.0052695-0.00089264i,0.0051314+0.012114i,0.008715-0.0056049i,-0.0074704-0.017262i,-0.013128-0.024603i
0.011377+0.036912i,-0.00041592-0.0034926i,-0.0025792-0.014307i,-0.01889-0.0032876i,-0.012124-0.021317i,0.018625-0.00182i,0.038438+0.033571i,0.03653-0.010926i,0.041368+0.00053124i,-0.011841+0.017329i,0.043974+0.004034i,0.0070639-0.018396i,-0.031877+0.0069192i,-0.018503+0.0052833i,-0.011478+0.015788i,-0.0025124+0.0022745i,-0.0054734-0.00948i,-0.021165-0.006513i,0.021947-0.013409i,0.0067091-0.0037589i,0.0063325+0.028895i,-0.011905+0.014141i,0.024134+0.025951i,-0.011544+0.0088285i,0.019678+0.017026i,-0.01402+0.0097818i,-0.018653+0.0092958i,-0.04062+0.019554i,0.050886-0.0076867i,0.027748-0.0069229i,-0.020561-0.011835i,0.0041337-0.0020711i,0.018548-0.017497i,0.0037842-0.023355i,0.019122-0.013343i,-0.0052776+0.013102i,-0.032607-0.029504i,0.011573+0.0072947i,0.0625,0.010422-0.040718i,-0.01141+0.026679i,0.028224-0.01555i,-0.0038326+0.0093142i,-0.0036645+0.00071388i,-0.03708+0.022015i,-0.014075+0.022897i,-0.023371+0.0069461i,-0.0078007+0.00051503i,0.014415-0.014864i,-0.011667+0.0073163i,-0.012941+0.018731i,-0.007525+0.011166i,0.019383-0.0039579i,0.00054316+0.0031874i,0.052393+0.029123i,0.0068638-0.034529i,0.024269-0.011397i,-0.0076475+0.048774i,-0.0033887-0.0013219i,-0.013133+0.0027937i,0.024588-0.0031137i,-0.00024068-0.0088277i,-0.031308-0.013225i,0.015502-0.021504i
-0.03047+0.021481i,-0.011134-0.0051219i,0.033535+0.026416i,-0.011571-0.023435i,-0.0047965-0.00022776i,0.020263-0.0084758i,-0.027738+0.021505i,0.0063771+0.018462i,-0.022434+0.020594i,0.0056544-0.04197i,-0.013996+0.015322i,0.00093795+0.02048i,0.00055766-0.029262i,-0.021093-0.020415i,0.011895-0.021915i,0.016781-0.012232i,0.040652+0.0028953i,-0.0047898-0.010243i,0.0090389+0.032535i,-0.0078334-0.00080905i,-0.01056-0.006775i,-0.013269-0.01147i,-0.00018098+0.023956i,-0.010352+0.022223i,-0.022592+0.032603i,-0.045133-0.0023005i,-0.033911-0.011092i,-0.01029-0.0048814i,0.001313+0.014553i,-0.0048008+0.047134i,0.018553-0.014438i,-0.0043929+0.011259i,-0.0053116-0.0069419i,-0.022478+0.004695i,0.0023039+0.013592i,-0.031163+0.032237i,0.03383-0.019348i,0.013376+0.0020743i,0.010422+0.040718i,0.0625,0.0032274+0.017073i,-0.0075607+0.038309i,-0.0070738-0.0166i,-0.0012512-0.0046125i,-0.023462-0.012654i,0.0070764-0.013942i,0.01239-0.011268i,0.014156-0.0094494i,-0.021451-0.00036578i,-0.0037483-0.014134i,0.0026672+0.026047i,0.028022+0.0079791i,-0.0037495-0.0068881i,-0.00337+0.0088613i,-0.0094965+0.048479i,0.0097162-0.028272i,0.030098+0.0020829i,-0.027577+0.0084336i,0.0018867-0.0014734i,-0.007268-0.012997i,0.028695+0.042576i,0.019643-0.017688i,-0.0080301-0.044024i,-0.015466-0.011037i
0.0066891-0.021164i,-0.015882+0.00073315i,0.015585+0.0025742i,0.002824+0.016474i,0.0079958+0.022441i,-0.013677-0.014442i,0.0016261-0.02515i,-0.030822-0.02337i,-0.04194-0.0024199i,-0.00020961-0.039829i,-0.024647-0.0090073i,-0.010173+0.029834i,-0.0025318+0.019564i,0.0012546+0.010838i,0.012085-0.042242i,-0.0012074-0.024573i,0.024074-0.0044039i,0.0011886+0.024842i,-0.0068817+0.0066353i,-0.019023+0.0037683i,-0.0079621-0.02829i,0.012818-0.0078995i,0.039622-0.020781i,0.02145-0.0017021i,0.018855-0.013685i,0.0022616+0.027131i,0.001966+0.016952i,0.044376+0.020656i,-0.021211-0.02075i,-0.0086733+0.018172i,6.5123e-05+0.011359i,-0.0036418+0.0076469i,-0.03764+0.003308i,-0.021645+0.023491i,-0.021145-0.0016035i,0.01977+0.019727i,0.023049+0.021725i,0.00029273-0.016607i,-0.01141-0.026679i,0.0032274-0.017073i,0.0625,-0.018983+0.028709i,0.016025-0.017553i,-0.00070931-0.0082667i,0.011405+0.015529i,0.021452-0.014452i,0.017139-0.0077303i,0.0025584-0.012783i,-0.027295+0.0093594i,-0.0012178-0.0024638i,0.035758-0.0030797i,0.027421-0.0077831i,-0.039535-0.0082361i,0.0014536+0.0037011i,0.0050834-0.025695i,-0.040221+0.011253i,-0.015566-0.0027083i,0.024537-0.015084i,0.00089343-0.0027298i,0.0026526+0.0034039i,0.030076+0.0024207i,-0.0046727-0.014603i,-0.010405+0.009761i,-0.03917+0.0029584i
0.010622+0.033996i,0.0034875+0.022196i,0.0018364-0.030439i,-0.0081284-0.0037954i,0.0055193-0.024615i,-0.0065526+0.0035274i,0.015032+0.028913i,0.0043158+0.024503i,0.042495+0.036292i,-0.050233+0.013015i,0.022762+0.020198i,0.040435-0.0086692i,-0.0059339+0.0010042i,-0.009433+0.0082628i,-0.054521-0.00094491i,-0.02441+0.0074872i,-0.017603-0.035347i,0.0046994-0.011048i,0.028597-0.0074384i,0.014736+0.020812i,-0.0087493+0.042731i,-0.024222+0.013702i,-0.0078754-0.015484i,-0.0050995-0.015397i,0.014148+0.0028547i,0.021256+0.012371i,-0.0017059+0.0011255i,-0.011206-0.031187i,0.015838+0.024016i,0.051955-0.0012186i,-0.01026-0.021777i,0.012156-0.0031606i,0.028855+0.021121i,0.037104+0.0074544i,0.021205+0.0062875i,0.02111-0.0024283i,-0.023595-0.048106i,-0.0057074-0.00084014i,0.028224+0.01555i,-0.0075607-0.038309i,-0.018983-0.028709i,0.0625,-0.03425-0.0079012i,-0.013021-0.0011188i,-0.0060232+0.0079978i,-0.049271-0.00041412i,-0.029591-0.01117i,-0.016979-0.0048308i,0.022387+0.016005i,-0.017887+0.0020635i,-0.014321-0.019989i,-0.0069517-0.024609i,0.023717+0.039091i,0.0047895+0.0052568i,0.024367+0.023774i,0.0077353+0.0044383i,0.010981+0.0014944i,-0.03161+0.013479i,0.00074859-0.0056432i,-0.0096824+0.0049586i,0.014312-0.020953i,-0.013931+0.0006993i,-0.021399-0.012081i,0.011186+0.018787i
-0.019088-0.020065i,-0.010837-0.024351i,-0.027936-0.010585i,0.020632+0.013344i,0.029105-0.0011873i,-0.00062481+0.018838i,0.016917+0.0041845i,-0.00025635-0.048698i,-0.013712-0.011656i,0.030375+0.0083937i,0.021011+0.0022129i,-0.030142+0.0080384i,-0.031052+0.032383i,0.017023-0.00082813i,0.034908-0.013691i,-0.0066801-0.010802i,-0.0052621+0.019454i,-0.0051496+0.013425i,-0.018181-0.010741i,-0.020402-0.0098043i,-0.030811-0.012629i,0.014736-0.021198i,0.039026+0.020226i,0.013247-0.025986i,0.022155-0.015311i,0.010672+0.0014268i,0.031992+5.2837e-05i,0.0068623+0.032165i,0.015835-0.013251i,-0.03412-0.0064221i,-0.0064507+0.017087i,-0.0020411-0.0026711i,-0.013927+0.0066376i,0.00046238-0.0098572i,-0.0097997-0.010749i,-7.9202e-05-0.023057i,0.013644+0.018164i,-0.0031997+0.012872i,-0.0038326-0.0093142i,-0.0070738+0.0166i,0.016025+0.017553i,-0.03425+0.0079012i,0.0625,0.016576-0.010761i,-0.021974+0.0020707i,0.020188-0.012847i,-0.0015904-0.0039278i,-0.0030063+0.0021074i,0.017197-0.01341i,0.011125-0.0014094i,-0.0023994-0.018357i,-0.026852+0.033271i,-0.040652-0.0015893i,-0.01298-0.011606i,-0.010913-0.01197i,0.010125+0.011627i,-0.028679+0.0223i,0.023777-0.022601i,0.001085+0.0069574i,0.0037367-0.0033584i,-0.0244-0.00055996i,-0.0031962+0.0083023i,0.041221+0.018804i,0.027074-0.020377i
-0.0026639-0.0041782i,-0.00074689-0.0080772i,0.00088106-0.0073452i,0.00025642+0.0063235i,0.0078098+0.0094394i,-0.0040597-0.00076691i,-0.0012573+0.007106i,0.0091549-0.014002i,-0.0047822-0.0034846i,0.0085328+0.003222i,0.0011886+0.0040665i,-0.010593-0.00041759i,-0.013564-0.0026562i,0.0019436+0.0023883i,0.017727-0.00048132i,0.0020872-0.0066186i,-0.0014485+0.0012951i,-0.0033101+0.0020755i,-0.0016886-0.0032945i,-0.0064388-0.0060886i,-0.0082841-0.01111i,0.0050292-0.0042953i,0.0041922+0.014347i,0.01434+0.00040519i,0.0075921+0.0084945i,-0.0022603+0.0076117i,0.0084891+0.0074471i,-0.0013403+0.011642i,-0.00071939+0.00016385i,-0.0081231-0.0028895i,-0.00015929+6.369e-05i,0.001146-8.4544e-06i,-0.0084622+0.001419i,-0.0016814+0.0054403i,3.7509e-05-0.0021719i,0.0040643+9.9588e-05i,0.002835+0.004962i,-0.0015731+0.00064202i,-0.0036645-0.00071388i,-0.0012512+0.0046125i,-0.00070931+0.0082667i,-0.013021+0.0011188i,0.016576+0.010761i,0.0087767,-0.0045326-0.0039559i,0.0092099-0.0093514i,0.0046025-0.004187i,0.0020713-0.0015561i,0.0034464+0.0032677i,0.0052246-0.0018207i,0.0085735-0.0047241i,-0.0090326+0.0026784i,-0.014276-0.0080763i,-0.0018145-0.0055463i,-0.0043244-0.0034138i,-0.0020731+0.0022478i,-0.014157-0.0048516i,0.013238-0.0068609i,0.00091275+0.0038904i,0.00033312-0.00096086i,-0.0093331-0.0044651i,-0.0028581+0.00012234i,0.010132+0.011951i,0.0085494+0.00065768i
0.026694-0.020483i,0.0054034+0.015751i,0.0059369+0.0088571i,0.00028758+0.0088896i,-0.011946+0.020843i,-0.019458-0.015533i,-0.012234-0.038195i,-0.029368+0.010684i,-0.016904-0.015021i,-0.00020693-0.0090873i,-0.036794-0.022406i,0.002004+0.004038i,0.032464-0.004885i,0.0072553+0.0091834i,-0.0027386-0.0023387i,0.0041284+0.004159i,-0.0042712-0.0017106i,0.011836+0.0073134i,-0.010747+0.00026826i,0.0043973+0.0057542i,0.024469-0.013606i,0.0074835+0.010778i,-0.020706-0.03371i,0.010991+0.0047234i,-0.0049499-0.013032i,0.01587+0.003405i,0.0045086+0.0019936i,0.033757-0.010118i,-0.043131-0.0054791i,-0.0018462-0.0088768i,0.0060369+0.0050947i,-0.0020569-0.0018403i,-0.010458+0.0016253i,-0.00436+0.020009i,-0.011534+0.0022222i,0.016227+0.0030275i,-0.0044792+0.026813i,-0.0051704-0.017799i,-0.03708-0.022015i,-0.023462+0.012654i,0.011405-0.015529i,-0.0060232-0.0079978i,-0.021974-0.0020707i,-0.0045326+0.0039559i,0.04565,-0.00012114-0.0015614i,0.016238+0.0054255i,0.0053699-0.00015647i,-0.019418+0.011262i,0.0026855-0.00043204i,0.01798-0.003546i,0.01974-0.022534i,0.0060391-0.0036423i,0.006932+0.0031128i,-0.013537-0.036436i,-0.028557+0.016567i,-0.015793-0.011775i,0.012444-0.02094i,0.0033732-0.0028396i,0.0080215+0.0080261i,-0.0097454-0.0053219i,-0.0037287+0.0041926i,-0.0043267+0.013007i,-0.030349+0.017294i
-0.016423-0.020682i,-0.0044491-0.020131i,0.014754+0.027017i,-0.0013913-9.3596e-06i,-0.014192+0.025478i,0.015212-0.012151i,-0.019122-0.022098i,0.010061-0.015713i,-0.035929-0.023469i,0.031026-0.011091i,-0.016146-0.013755i,-0.03036+0.0048596i,0.0062559-0.0068454i,-0.00060734-0.0060048i,0.042872+0.010633i,0.022823-0.0112i,0.027103+0.018854i,-0.00595+0.010982i,-0.014811+0.0090213i,-0.012823-0.021929i,0.0070222-0.042743i,0.019695-0.014651i,0.0072554+0.0090725i,0.0021082+0.035345i,-0.023685+0.008176i,-0.035764-0.0035611i,-0.010528+0.015802i,0.00047387+0.032178i,-0.010269-0.033767i,-0.035089+0.0060915i,0.012951+0.020608i,-0.0079864+0.0097079i,-0.034961-0.02323i,-0.049749-0.0029679i,-0.017913-0.0011729i,-0.019338+0.017006i,0.023948+0.030027i,0.0094247-0.0011138i,-0.014075-0.022897i,0.0070764+0.013942i,0.021452+0.014452i,-0.049271+0.00041412i,0.020188+0.012847i,0.0092099+0.0093514i,-0.00012114+0.0015614i,0.0625,0.029348+0.011688i,0.01449+0.004431i,-0.029693-0.0082128i,0.017375+0.0050053i,0.024275+0.030213i,0.011928+0.01372i,-0.024052-0.042966i,0.0016664-0.0046728i,-0.0077093-0.021496i,-0.010851-0.011784i,0.0075111-0.02144i,0.041055+0.0090042i,-0.0073347+0.0084236i,0.0048025-0.0061091i,0.011421-0.0027582i,0.0082799-0.012871i,-0.0021774+0.020922i,-0.017511-0.0083717i
-0.00030047-0.01237i,-0.0030776-0.0031203i,0.025224+0.019532i,-0.0069132+0.00090404i,-0.01059+0.02857i,-0.0019633-0.019796i,-0.024879-0.017668i,-0.0056129+0.00020296i,-0.034063-0.010816i,0.015448-0.025411i,-0.033593-0.0098688i,-0.014103+0.011986i,0.013028-0.019492i,-0.0046021-0.0014499i,0.027393-0.0074385i,0.018452-0.011339i,0.022711+0.0050133i,0.00045628+0.0059232i,-0.007167+0.013913i,-0.0084789-0.0077355i,0.0095297-0.032811i,0.0088977-0.0039351i,-0.0066983+0.00037019i,0.013569+0.025899i,-0.013723+0.014533i,-0.022579+0.0075741i,-0.011033+0.0092532i,0.016126+0.010738i,-0.029874-0.0094828i,-0.017046+0.013896i,0.01447+0.0033285i,-0.0046788+0.0070644i,-0.026686-0.0096213i,-0.030336+0.018082i,-0.011793+0.0047137i,-0.0044684+0.023681i,0.019185+0.021175i,0.0047365-0.01173i,-0.023371-0.0069461i,0.01239+0.011268i,0.017139+0.0077303i,-0.029591+0.01117i,-0.0015904+0.0039278i,0.0046025+0.004187i,0.016238-0.0054255i,0.029348-0.011688i,0.027913,0.015037-0.004364i,-0.029943+0.007382i,0.0082119-0.00495i,0.028219+0.016669i,0.023718-0.0069421i,-0.014481-0.025801i,0.003406+0.0010265i,-0.013862-0.01262i,-0.021934-0.004788i,-0.0033565-0.019553i,0.019603-0.0081784i,0.00073419+0.0024884i,0.0032359-0.0022045i,0.0073914+0.008958i,0.0059059-0.010516i,-0.0047501+0.0052755i,-0.028076+0.0049384i
-0.00063508+0.0024059i,-0.0034136-0.0022835i,0.01289+0.019044i,-0.0069746-0.0058822i,-0.013248+0.01047i,0.0073521-0.013406i,-0.011006-0.0080177i,-0.0011552+0.00028341i,-0.014648-0.010098i,0.016213-0.014839i,-0.014738-0.011891i,-0.0095377+0.0054363i,0.01062-0.01224i,-0.0066437-0.0052563i,0.018805-0.00089311i,0.014406-0.0021711i,0.014986+0.0073567i,-0.0023365-4.123e-05i,-0.0045878+0.0099196i,-0.0038512-0.0050774i,0.010663-0.011143i,0.00011674-0.00062574i,-0.0045043+0.0042133i,0.00053915+0.019763i,-0.012403+0.012863i,-0.020487-0.00030483i,-0.01208-0.001313i,0.0031738+0.0092637i,-0.013276-0.0084234i,-0.011195+0.010764i,0.010062+3.1785e-05i,-0.0037358+0.0032198i,-0.0094354-0.011166i,-0.021496+0.0040879i,-0.0044233+0.0016287i,-0.013469+0.01695i,0.0067528+0.0091683i,0.0085048-0.0043867i,-0.0078007-0.00051503i,0.014156+0.0094494i,0.0025584+0.012783i,-0.016979+0.0048308i,-0.0030063-0.0021074i,0.0020713+0.0015561i,0.0053699+0.00015647i,0.01449-0.004431i,0.015037+0.004364i,0.011604,-0.018666-0.0038844i,0.0048987-0.0047075i,0.0096024+0.018794i,0.01831+0.0049804i,-1.9097e-05-0.014883i,-0.00016548+0.0029403i,-0.0053439+0.00081313i,-0.0073574-0.015091i,0.0065662-0.011356i,0.0061675-0.0002235i,0.0018014+0.0018712i,-0.00027233-0.0021201i,0.0012579+0.014123i,0.0083736-0.0054529i,-0.0023115-0.0080482i,-0.015761-0.0081732i
-0.0051162-0.0021879i,0.01013-0.0042546i,-0.033236-0.035239i,0.014699+0.0075072i,0.028099-0.023043i,-0.0096287+0.032411i,0.019724+0.027377i,0.015694-0.0047658i,0.034689+0.01261i,-0.014444+0.039911i,0.035706+0.025455i,0.0089953-0.018155i,-0.0281+0.015453i,0.014611+0.0037544i,-0.020654+0.01234i,-0.021947+0.0090709i,-0.035852-0.0027751i,0.00056419-0.0078926i,0.0047788-0.020639i,0.0078572+0.0030844i,-0.022094+0.023065i,-0.00056041-0.00034553i,-0.0001963+0.014527i,-0.0017376-0.039675i,0.021473-0.0152i,0.034533-0.0092219i,0.027422-0.0062618i,-0.021599-0.014799i,0.032873+0.024631i,0.010015-0.025795i,-0.018361-0.0032142i,0.0063729-0.0098173i,0.026926+0.018121i,0.04624-0.017009i,0.014163-0.0054852i,0.014052-0.040701i,-0.015882-0.016025i,-0.015572+0.016681i,0.014415+0.014864i,-0.021451+0.00036578i,-0.027295-0.0093594i,0.022387-0.016005i,0.017197+0.01341i,0.0034464-0.0032677i,-0.019418-0.011262i,-0.029693+0.0082128i,-0.029943-0.007382i,-0.018666+0.0038844i,0.046744,-0.00483+0.005395i,-0.029687-0.035215i,-0.048781+0.003596i,0.0046072+0.024326i,-0.0045525-0.0097375i,0.00012282+0.0093044i,0.030051+0.022883i,-0.017118+0.026604i,-0.016303-0.0032608i,-0.0011764-0.00072411i,0.00070934+0.00089299i,-0.024696-0.016732i,-0.010756+0.017739i,0.022084+0.011442i,0.050027+0.0062838i
-0.0071102-0.0057716i,-0.0020722-0.0067822i,-0.0032448+0.0088406i,0.0037138-0.0011061i,-0.002488+0.0047169i,0.0053054-0.0013832i,-0.0052582-0.0082269i,-0.00014156-0.0083757i,-0.008441-0.0096716i,0.016261+0.002616i,-0.0020043-0.0084262i,-0.011875+0.00044973i,0.0055227+0.0014834i,0.0037068-0.0038198i,0.016721+0.005784i,0.005272+0.00082146i,0.00288+0.0090123i,0.00079564+0.0025165i,-0.0090949+0.0007684i,-0.0046938-0.006132i,3.0233e-05-0.0086865i,0.0044261-0.0066753i,-0.0012709+0.00084555i,0.00043091+0.0067361i,-0.009097+4.4675e-05i,-0.0065154-0.0049208i,0.0048023-0.0004185i,0.0021103+0.010009i,-0.0068767-0.011475i,-0.015828-0.0014099i,0.0065643+0.0079898i,-0.0018253+0.00069557i,-0.0073759-0.00347i,-0.012638-0.0015953i,-0.0055172-0.00018457i,-0.0084606-0.0019542i,0.0054537+0.010389i,0.0027433+0.0021994i,-0.011667-0.0073163i,-0.0037483+0.014134i,-0.0012178+0.0024638i,-0.017887-0.0020635i,0.011125+0.0014094i,0.0052246+0.0018207i,0.0026855+0.00043204i,0.017375-0.0050053i,0.0082119+0.00495i,0.0048987+0.0047075i,-0.00483-0.005395i,0.0090159,0.0025052+0.0050648i,-0.00044929+0.010299i,-0.0070537-0.007572i,-0.0023064-0.0030738i,-0.0097826-0.0097399i,0.0024785-0.0019042i,-0.0021668-0.0032556i,0.014068-0.0064013i,-0.00040585+0.0048297i,0.0023129-0.0020282i,-0.011629-0.0024753i,0.0018475+0.0019647i,0.011905+0.0078375i,0.0010783-0.0058594i
0.019436-0.0053926i,-0.0055918+0.0030879i,0.047148-0.01492i,-0.020362+0.021175i,0.00091034+0.049046i,-0.02441-0.036692i,-0.016874-0.00098128i,0.0038516-0.013629i,-0.032032+0.0032022i,-0.012072-0.031139i,-0.03554+0.0037183i,-0.0064192+0.015174i,-0.01409-0.023281i,-0.012464+0.020515i,0.024244-0.023582i,0.008971-0.03141i,0.020558-0.026667i,-0.0039386+0.014653i,0.01202+0.004448i,-0.014942-0.0036649i,-0.0023699-0.042254i,0.0089363+0.0030352i,0.0087711+0.0023321i,0.051431+0.027756i,0.01991+0.032035i,-0.014758+0.051122i,-0.0046766+0.042312i,0.026747+0.021051i,-0.035753-0.0052897i,0.010006+0.012756i,0.0049885-0.0093525i,0.0048103+0.0097323i,-0.0444+0.0027779i,-0.023209+0.050605i,-0.0060272+0.0033588i,0.03454+0.043585i,0.010964+0.0091766i,-0.0012616-0.027008i,-0.012941-0.018731i,0.0026672-0.026047i,0.035758+0.0030797i,-0.014321+0.019989i,-0.0023994+0.018357i,0.0085735+0.0047241i,0.01798+0.003546i,0.024275-0.030213i,0.028219-0.016669i,0.0096024-0.018794i,-0.029687+0.035215i,0.0025052-0.0050648i,0.062496,0.023465-0.036671i,-0.036772-0.027414i,0.010287-0.0019174i,0.0084091-0.020979i,-0.054073+0.0044881i,-0.026957-0.044927i,0.039955-0.0079394i,0.0020014+0.0029901i,-0.0023137+0.0045839i,0.026161-0.01926i,-0.013379-0.022494i,-0.024988+0.029107i,-0.035616+0.02871i
0.0092229+0.020353i,-0.017203+0.013408i,0.032902+0.038608i,-0.017638-0.014162i,-0.032281+0.011057i,0.014019-0.037362i,-0.011067-0.02531i,-0.028034+0.0071661i,-0.027175-0.0059117i,0.0099576-0.048845i,-0.031237-0.032771i,0.00030448+0.02467i,0.035294-0.0085818i,-0.020637-0.0055531i,0.009325-0.023665i,0.01698-0.005467i,0.038184-0.0029363i,0.001164+0.0065235i,-0.00087584+0.023928i,-0.0075527+0.0070844i,0.022789-0.0030154i,-0.012763+0.0037095i,0.0057721-0.025567i,-0.0044034+0.036468i,-0.018988+0.014955i,-0.032855+0.012629i,-0.031401-0.0030082i,0.028354+0.011104i,-0.034311-0.025463i,0.00079116+0.035871i,0.020055-0.0030758i,-0.0048154+0.0087444i,-0.018059-0.01379i,-0.043254+0.019601i,-0.011087+0.007186i,-0.017079+0.046813i,0.0099932+0.0028026i,0.021306-0.018535i,-0.007525-0.011166i,0.028022-0.0079791i,0.027421+0.0077831i,-0.0069517+0.024609i,-0.026852-0.033271i,-0.0090326-0.0026784i,0.01974+0.022534i,0.011928-0.01372i,0.023718+0.0069421i,0.01831-0.0049804i,-0.048781-0.003596i,-0.00044929-0.010299i,0.023465+0.036671i,0.062499,0.0037996-0.0072846i,0.0019952+0.016418i,0.0066518+0.0010146i,-0.030131-0.032554i,0.025567-0.022597i,0.002927+0.00095249i,0.0055458-0.0012901i,-0.0053387+0.00062774i,0.026754+0.025308i,0.011814-0.017565i,-0.024563-0.030901i,-0.057513-0.015231i
0.019455+0.017876i,0.015534+0.011192i,-0.015715+0.020876i,-0.0092854-0.018505i,-0.035687-0.025432i,0.019278+0.0027397i,0.012898-0.0080433i,0.00891+0.030903i,0.038114-0.018275i,0.0017266+0.024616i,0.012245-0.02039i,0.013698-0.027364i,0.027287-0.0081689i,-0.0060802-0.0077479i,-0.02532+0.040706i,0.0087587+0.032255i,-0.016303+0.012363i,-0.0034592-0.0181i,0.0013767-0.0047291i,0.026814+0.00035435i,0.0439+0.033933i,-0.010663+0.023852i,-0.03129-0.0049827i,-0.040903+0.011459i,-0.022534-0.0052322i,-0.0034153-0.033622i,-0.02349-0.023123i,-0.031428-0.017662i,0.017652-0.00032127i,0.012836-0.019015i,-0.0059838-0.003973i,-0.0039651-0.0081986i,0.039068-0.024266i,0.0065682-0.035619i,0.012037-0.0058924i,-0.025596-0.0071146i,-0.036387-0.0046232i,0.0084779+0.0065905i,0.019383+0.0039579i,-0.0037495+0.0068881i,-0.039535+0.0082361i,0.023717-0.039091i,-0.040652+0.0015893i,-0.014276+0.0080763i,0.0060391+0.0036423i,-0.024052+0.042966i,-0.014481+0.025801i,-1.9097e-05+0.014883i,0.0046072-0.024326i,-0.0070537+0.007572i,-0.036772+0.027414i,0.0037996+0.0072846i,0.0625,0.0034677+0.008762i,0.01622+0.012876i,0.019584-0.025348i,0.035767+0.00021235i,-0.029334+0.033498i,-0.0017321-0.0058882i,-0.0011718+0.0037586i,-0.0065606+0.015037i,0.013621+0.0097672i,-0.019895-0.026687i,0.0032081-0.016863i
0.0091109-0.0029587i,0.005854+0.0038691i,0.011395-0.0046156i,-0.0068869+0.0041057i,-0.0046555+0.010014i,-0.006561-0.0062783i,-0.0055007-0.00093854i,0.0063417+0.0088998i,5.5066e-05+0.00098606i,-0.011157-2.4159e-05i,-0.0088064+0.0039354i,0.0049964-0.0044381i,0.00019-0.011396i,-0.003161+0.0059361i,-0.0051763+0.0053281i,0.0026169-0.0025757i,-2.7433e-05-0.0078835i,-0.00069515-0.00049647i,0.0062107-0.000839i,0.0044019-0.0012655i,0.0076889-0.0080387i,0.0031033+0.0065472i,-0.0086769-0.00090126i,0.0060094+0.0085462i,0.0003719+0.0058594i,-0.001464+0.0063162i,-0.0063282+0.010612i,-0.0019436-0.0042824i,-0.0043989+0.0036678i,0.009277-0.0038237i,-0.001997-0.0034427i,0.0010741+0.0015498i,-0.0040142-0.0027539i,-0.00050925+0.0067638i,0.0015781+0.00086928i,0.0093498+0.0074782i,-0.0033985+0.00085409i,-0.0028286-0.0061782i,0.00054316-0.0031874i,-0.00337-0.0088613i,0.0014536-0.0037011i,0.0047895-0.0052568i,-0.01298+0.011606i,-0.0018145+0.0055463i,0.006932-0.0031128i,0.0016664+0.0046728i,0.003406-0.0010265i,-0.00016548-0.0029403i,-0.0045525+0.0097375i,-0.0023064+0.0030738i,0.010287+0.0019174i,0.0019952-0.016418i,0.0034677-0.008762i,0.0062806,0.0056286-0.0044572i,-0.010603+0.0029762i,-0.00057952-0.012402i,0.0037616+0.0081876i,-0.0021503-0.0015442i,0.00036661+0.0021041i,0.010715-0.0080269i,-0.00294-0.0048247i,-0.015566+0.0081477i,-0.0071327+0.013401i
0.037248+0.030512i,-0.0010246+0.0041163i,0.0030076-0.015774i,-0.025026+0.0088852i,-0.022893-0.004725i,0.0075552-0.019786i,0.045384+0.012181i,0.025093-0.020911i,0.035173-0.014745i,-0.011758+0.013629i,0.030254-0.015988i,0.0036865-0.017528i,-0.023107+0.011933i,-0.018319+0.01861i,-0.0067669+0.014162i,-0.00064714-0.0003878i,-0.0078358-0.015859i,-0.020635+0.0041448i,0.019033-0.020548i,0.0053223-0.0029155i,0.022922+0.020014i,-0.0062496+0.023835i,0.027936+0.0076035i,0.0036342+0.017971i,0.029497+0.013506i,-0.0072341+0.026233i,-0.015649+0.023164i,-0.020263+0.031953i,0.030476-0.025242i,0.031499-0.016361i,-0.022858-0.0078264i,0.0047449-0.0028443i,0.0048029-0.021374i,-0.0062497-0.0089181i,0.01247-0.018352i,0.011485+0.024304i,-0.045118-0.013417i,0.012454-0.007027i,0.052393-0.029123i,-0.0094965-0.048479i,0.0050834+0.025695i,0.024367-0.023774i,-0.010913+0.01197i,-0.0043244+0.0034138i,-0.013537+0.036436i,-0.0077093+0.021496i,-0.013862+0.01262i,-0.0053439-0.00081313i,0.00012282-0.0093044i,-0.0097826+0.0097399i,0.0084091+0.020979i,0.0066518-0.0010146i,0.01622-0.012876i,0.0056286+0.0044572i,0.0625,-0.022592-0.032319i,0.011896-0.031229i,0.016162+0.044801i,-0.0018174-0.0010761i,-0.011472+0.011058i,0.025895-0.016661i,-0.0075188-0.01137i,-0.043388+0.0036999i,-0.0064688-0.016196i
-0.042866+0.0069085i,0.0036403-0.010303i,-0.032728+0.010628i,0.020803-0.024742i,0.010583-0.041811i,0.025791+0.038236i,-0.0042928+0.01757i,0.0086824+0.017928i,0.022097+0.014321i,0.0081335+0.02663i,0.032661+0.016398i,0.0056156-0.010328i,0.0057392+0.0081112i,0.010079-0.025971i,-0.015889+0.020691i,-0.0079982+0.021791i,-0.0099694+0.020352i,0.0060023-0.017996i,-0.0065838+0.0043586i,0.0086179+5.0232e-06i,-0.01857+0.029346i,-0.0097968-0.016294i,-0.015221+0.01049i,-0.043004-0.021229i,-0.029207-0.015381i,0.0015789-0.046952i,0.0055041-0.035252i,-0.032975-0.024697i,0.032832+0.015494i,-0.013289+0.00016129i,0.0051767+0.0056295i,-0.0020391-0.0037499i,0.034903+0.0060757i,0.018789-0.039372i,0.0077686+0.0064056i,-0.036566-0.039272i,0.0098912-0.020465i,-0.0011082+0.030311i,0.0068638+0.034529i,0.0097162+0.028272i,-0.040221-0.011253i,0.0077353-0.0044383i,0.010125-0.011627i,-0.0020731-0.0022478i,-0.028557-0.016567i,-0.010851+0.011784i,-0.021934+0.004788i,-0.0073574+0.015091i,0.030051-0.022883i,0.0024785+0.0019042i,-0.054073-0.0044881i,-0.030131+0.032554i,0.019584+0.025348i,-0.010603-0.0029762i,-0.022592+0.032319i,0.0625,0.026074+0.041017i,-0.036966+0.0029403i,-0.0039663+0.0018062i,0.0010731-0.011891i,-0.023117+0.012198i,0.01171+0.016882i,0.032804-0.023031i,0.044081-0.016629i
-0.0202+0.030306i,-0.0041754+0.0017984i,0.0053952+0.040889i,-0.0087671-0.034211i,-0.03433-0.028101i,0.042828-0.0027459i,-0.0045545-0.0023603i,0.0058282+0.028374i,0.011752+0.0019854i,0.005376-0.0065684i,0.012285-0.013461i,0.0095513-0.003398i,0.03001-0.0061579i,-0.017213-0.022924i,-0.014605+0.019647i,0.012388+0.017189i,0.023207+0.011012i,-0.0028123-0.012908i,0.0036767+0.018191i,0.010188-0.00078917i,0.019388+0.024424i,-0.01745-0.00071606i,-0.0096691-0.0064303i,-0.050375+0.029868i,-0.044239+0.0058409i,-0.038067-0.030477i,-0.038846-0.020995i,-0.027352-0.0067631i,0.01851-0.016518i,0.0024953+0.020599i,0.012766+0.0016869i,-0.0057501+0.005543i,0.018508-0.023233i,-0.027434-0.03038i,0.003094+0.006395i,-0.048088+0.014618i,0.0018285-0.02059i,0.020937+0.010691i,0.024269+0.011397i,0.030098-0.0020829i,-0.015566+0.0027083i,0.010981-0.0014944i,-0.028679-0.0223i,-0.014157+0.0048516i,-0.015793+0.011775i,0.0075111+0.02144i,-0.0033565+0.019553i,0.0065662+0.011356i,-0.017118-0.026604i,-0.0021668+0.0032556i,-0.026957+0.044927i,0.025567+0.022597i,0.035767-0.00021235i,-0.00057952+0.012402i,0.011896+0.031229i,0.026074-0.041017i,0.0625,-0.025369+0.038036i,-0.0055247-0.00068817i,-0.0065306-0.0077863i,0.024254+0.021419i,0.020513-0.0080579i,-0.021476-0.041254i,-0.011922-0.026898i
0.021062-0.013307i,-0.004273-0.010439i,0.0068414-0.0076794i,-0.0079967+0.022937i,-0.0079038+0.032792i,-0.0077009-0.023673i,0.01185-0.017842i,0.0092849-0.041682i,-0.014451-0.030047i,0.018447+0.0054521i,-0.0045273-0.022803i,-0.026979-0.0029656i,-0.012505+0.0090992i,0.001392+0.018494i,0.038872+0.0068868i,0.008307-0.014082i,0.0007874-0.0018242i,-0.009176+0.019727i,-0.0071924-0.015736i,-0.01374-0.015287i,0.0089257-0.031295i,0.018229+0.0011777i,0.021401+0.0013974i,0.033129+0.022526i,0.017765+0.0078383i,-0.0065064+0.029278i,0.011944+0.034884i,0.013948+0.047074i,-0.014665-0.038966i,-0.012843-0.01769i,-0.0038178+0.013477i,0.0011867+0.0017403i,-0.035515-0.01232i,-0.030002+0.01562i,-0.010957-0.012621i,0.018407+0.016794i,-0.01051+0.028523i,0.0040241-0.012701i,-0.0076475-0.048774i,-0.027577-0.0084336i,0.024537+0.015084i,-0.03161-0.013479i,0.023777+0.022601i,0.013238+0.0068609i,0.012444+0.02094i,0.041055-0.0090042i,0.019603+0.0081784i,0.0061675+0.0002235i,-0.016303+0.0032608i,0.014068+0.0064013i,0.039955+0.0079394i,0.002927-0.00095249i,-0.029334-0.033498i,0.0037616-0.0081876i,0.016162-0.044801i,-0.036966-0.0029403i,-0.025369-0.038036i,0.0625,-0.0016256+0.0093877i,0.0015469+0.0071657i,-0.0029041-0.031676i,-0.012304-0.0077558i,-0.0057755+0.045784i,-0.013592-0.00075873i
0.0040715+0.0049986i,-0.0037847+0.0029694i,0.00032277-0.00036827i,-0.00083491+0.00040106i,0.0013325+0.00027476i,-0.002709-0.0041972i,0.002435+0.00049014i,-0.0072087-0.004354i,-0.0011416+0.00020374i,0.002877-0.0058047i,-0.0023185-0.0043464i,-0.00020201+0.0048946i,0.0008409+0.0016617i,-0.0010964+0.0007294i,0.0028347-0.0087836i,-0.0010805-0.00084545i,-7.101e-05-0.0016226i,0.00088093+0.00077846i,-0.00066667+0.00087498i,-0.0027702+0.0037968i,-0.0013092+0.0041884i,-0.0041507+0.00095555i,0.002685-0.0019402i,0.0053028-0.0029799i,0.0053923+0.0022634i,0.0025408+0.0054988i,0.0030222-0.0031338i,0.0080559+0.0016267i,-0.0067892+0.0010692i,0.00069206+0.0039434i,0.0016163-0.0035226i,0.00084366-0.0012116i,0.00022017+0.0039107i,0.0018015+0.0066187i,0.00034071+0.000137i,0.001928+0.0030904i,-0.0016121-0.00099248i,0.0014713-0.0026925i,-0.0033887+0.0013219i,0.0018867+0.0014734i,0.00089343+0.0027298i,0.00074859+0.0056432i,0.001085-0.0069574i,0.00091275-0.0038904i,0.0033732+0.0028396i,-0.0073347-0.0084236i,0.00073419-0.0024884i,0.0018014-0.0018712i,-0.0011764+0.00072411i,-0.00040585-0.0048297i,0.0020014-0.0029901i,0.0055458+0.0012901i,-0.0017321+0.0058882i,-0.0021503+0.0015442i,-0.0018174+0.0010761i,-0.0039663-0.0018062i,-0.0055247+0.00068817i,-0.0016256-0.0093877i,0.0040519,-0.0012296+0.00117i,-0.0062329+0.0052068i,-0.00047142+0.0014205i,0.0051022-0.0054752i,-0.0031702-0.0033177i
-0.00063137-0.017888i,0.0044691-0.0019078i,-0.0069815+0.0034089i,0.0077898+0.0032588i,0.0030576+0.0036959i,-0.0051307+0.0069397i,-0.0055136-0.012096i,-0.0065085+0.002164i,-0.0082025-0.0066848i,0.0051596+0.0027518i,-0.008274-0.00096898i,-0.0043452-0.00063571i,0.0057822+0.0017086i,0.0088037-0.00067254i,0.0018553+0.0026291i,0.0012594+0.002163i,-0.0037881+0.0087084i,0.0035984+0.0018825i,-0.0087166-0.0007197i,0.0013553-0.0021951i,0.0028728-0.0091722i,0.0088502-0.0017334i,-0.005548-0.0037705i,-0.0017539-0.0064534i,-0.0037573-0.012102i,0.0078404-0.0094717i,0.0055696-0.0034882i,0.0053373-0.0047903i,-0.0051582+0.0016025i,-0.010729-0.0067228i,-0.00028941+0.007237i,-0.0030917-0.0012021i,-0.001866-0.0003195i,0.0022787-0.00391i,-0.0058173-0.00063565i,0.00081577-0.011137i,0.0050701+0.014677i,-0.0052695+0.00089264i,-0.013133-0.0027937i,-0.007268+0.012997i,0.0026526-0.0034039i,-0.0096824-0.0049586i,0.0037367+0.0033584i,0.00033312+0.00096086i,0.0080215-0.0080261i,0.0048025+0.0061091i,0.0032359+0.0022045i,-0.00027233+0.0021201i,0.00070934-0.00089299i,0.0023129+0.0020282i,-0.0023137-0.0045839i,-0.0053387-0.00062774i,-0.0011718-0.0037586i,0.00036661-0.0021041i,-0.011472-0.011058i,0.0010731+0.011891i,-0.0065306+0.0077863i,0.0015469-0.0071657i,-0.0012296-0.00117i,0.005751,-0.0068024+0.0017661i,0.0014546+0.0047858i,0.0072104+0.0067712i,0.0007427+0.0039371i
-0.00083303+0.010938i,-0.0040757+0.0055112i,0.041696+0.0012932i,-0.019547-0.00215i,-0.0095017+0.012552i,0.0028671-0.017884i,-0.011177+0.0091156i,0.0098486+0.017219i,-0.013336+0.020771i,-0.03018-0.031888i,-0.013606+0.016056i,0.014378+0.011035i,-0.0067105-0.018167i,-0.021256+0.0045221i,-0.014093-0.0152i,0.0057296-0.019279i,0.0312-0.021727i,-0.0064391+0.0029234i,0.022183+0.01502i,-0.0011734+0.0013272i,0.00093031-0.014479i,-0.0025172+0.0029495i,0.01136-7.39e-05i,0.0027368+0.026094i,-0.0018101+0.019829i,-0.027138+0.021727i,-0.034043+0.022791i,-0.0027945-0.0012169i,0.0041988+0.00036183i,0.024304+0.02607i,0.00049738-0.009666i,0.00053508+0.012895i,-0.017963-0.0080683i,-0.019616+0.014608i,0.00044499+0.0069736i,0.0066887+0.038853i,0.014676-0.017191i,0.0051314-0.012114i,0.024588+0.0031137i,0.028695-0.042576i,0.030076-0.0024207i,0.014312+0.020953i,-0.0244+0.00055996i,-0.0093331+0.0044651i,-0.0097454+0.0053219i,0.011421+0.0027582i,0.0073914-0.008958i,0.0012579-0.014123i,-0.024696+0.016732i,-0.011629+0.0024753i,0.026161+0.01926i,0.026754-0.025308i,-0.0065606-0.015037i,0.010715+0.0080269i,0.025895+0.016661i,-0.023117-0.012198i,0.024254-0.021419i,-0.0029041+0.031676i,-0.0062329-0.0052068i,-0.0068024-0.0017661i,0.062499,0.00077044-0.027803i,-0.048981-0.0086108i,-0.031941+0.015292i
-0.0094239-0.0003772i,-0.00039228-0.0047658i,-0.0017439+0.028126i,0.00043427-0.014151i,-0.01417-0.0065179i,0.017065+0.001877i,-0.0070852-0.0092444i,-0.0023065+0.0087572i,-0.0079325-0.011467i,0.019895-0.0086014i,-0.0052787-0.010395i,-0.0075407+0.00146i,0.015004-0.0055621i,-0.0027364-0.014006i,0.0089899+0.0057976i,0.013753+0.0073709i,0.012162+0.020087i,-0.0022786-0.005117i,-0.009148+0.011318i,0.0021831-0.0051039i,0.013321-0.00047401i,-9.372e-05-0.0018858i,-0.0057508+0.0058193i,-0.021808+0.010298i,-0.021288-0.00067193i,-0.018328-0.021904i,-0.016199-0.017194i,-0.0080576+0.000105i,0.0032773-0.0047988i,-0.016625+0.0089229i,0.0069627+0.0045182i,-0.0077672+0.0010991i,0.0052057-0.0161i,-0.015118-0.017994i,-0.0040096+0.00018525i,-0.028316+0.0026418i,0.0075461+0.0088648i,0.008715+0.0056049i,-0.00024068+0.0088277i,0.019643+0.017688i,-0.0046727+0.014603i,-0.013931-0.0006993i,-0.0031962-0.0083023i,-0.0028581-0.00012234i,-0.0037287-0.0041926i,0.0082799+0.012871i,0.0059059+0.010516i,0.0083736+0.0054529i,-0.010756-0.017739i,0.0018475-0.0019647i,-0.013379+0.022494i,0.011814+0.017565i,0.013621-0.0097672i,-0.00294+0.0048247i,-0.0075188+0.01137i,0.01171-0.016882i,0.020513+0.0080579i,-0.012304+0.0077558i,-0.00047142-0.0014205i,0.0014546-0.0047858i,0.00077044+0.027803i,0.016574,0.0014144-0.02225i,-0.006416-0.018693i
-0.031191-0.017083i,-0.0071366-0.01157i,-0.03572+0.0018789i,0.031423-0.0029666i,0.029839-0.015994i,-5.4296e-05+0.028405i,-0.0043738-0.0028936i,-0.02175-0.016955i,-0.0099901+0.0021203i,0.026767+0.0099205i,0.0097479+0.0024896i,-0.014124+0.010415i,0.0023822+0.02401i,0.02374-0.014323i,0.014258-0.011557i,-0.011766+0.0065743i,-0.011733+0.02179i,0.012618+0.0011277i,-0.02381+0.00012789i,-0.01102+0.0028137i,-0.03145+0.0058237i,0.0019766-0.024137i,0.0035025-0.0012655i,-0.0044258-0.037188i,-0.0040874-0.024888i,0.022457-0.022582i,0.036783-0.027457i,0.014379-0.0052525i,-0.0046503+0.0065599i,-0.034246-0.00016085i,0.0089404+0.013409i,-0.0016947-0.005654i,0.0067566+0.022581i,0.016248-0.0082367i,-0.00799+0.0034007i,-0.011678-0.040656i,0.020802+0.0091201i,-0.0074704+0.017262i,-0.031308+0.013225i,-0.0080301+0.044024i,-0.010405-0.009761i,-0.021399+0.012081i,0.041221-0.018804i,0.010132-0.011951i,-0.0043267-0.013007i,-0.0021774-0.020922i,-0.0047501-0.0052755i,-0.0023115+0.0080482i,0.022084-0.011442i,0.011905-0.0078375i,-0.024988-0.029107i,-0.024563+0.030901i,-0.019895+0.026687i,-0.015566-0.0081477i,-0.043388-0.0036999i,0.032804+0.023031i,-0.021476+0.041254i,-0.0057755-0.045784i,0.0051022+0.0054752i,0.0072104-0.0067712i,-0.048981+0.0086108i,0.0014144+0.02225i,0.062299,0.031268-0.012528i
-0.019261-0.0013186i,0.011051-0.014078i,-0.03571-0.029926i,0.016238+0.0019727i,0.027998-0.024899i,0.00028814+0.037355i,0.014004+0.034494i,0.029131-0.0068345i,0.035158+0.010074i,-0.0029265+0.047419i,0.042698+0.029016i,0.00089729-0.022858i,-0.031861+0.01011i,0.014884-0.0035185i,-0.0083724+0.023461i,-0.016527+0.010694i,-0.033678+0.0056496i,-0.0022117-0.012138i,0.0020819-0.018917i,0.0064692-0.004796i,-0.02627+0.019251i,0.00088738-0.0070078i,-0.0044177+0.0292i,-0.0068731-0.033526i,0.011106-0.0080862i,0.022732-0.018505i,0.026699-0.0085621i,-0.036041-0.0097846i,0.040774+0.023377i,-0.0010661-0.025826i,-0.014348-0.00067565i,0.0052466-0.0089161i,0.027706+0.013247i,0.039884-0.026014i,0.015531-0.0049874i,0.00045126-0.044131i,-0.010618-0.016425i,-0.013128+0.024603i,0.015502+0.021504i,-0.015466+0.011037i,-0.03917-0.0029584i,0.011186-0.018787i,0.027074+0.020377i,0.0085494-0.00065768i,-0.030349-0.017294i,-0.017511+0.0083717i,-0.028076-0.0049384i,-0.015761+0.0081732i,0.050027-0.0062838i,0.0010783+0.0058594i,-0.035616-0.02871i,-0.057513+0.015231i,0.0032081+0.016863i,-0.0071327-0.013401i,-0.0064688+0.016196i,0.044081+0.016629i,-0.011922+0.026898i,-0.013592+0.00075873i,-0.0031702+0.0033177i,0.0007427-0.0039371i,-0.031941-0.015292i,-0.006416+0.018693i,0.031268+0.012528i,0.0625
-----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Singular values of log-det heuristic result = 
1.1758,0.92056,0.56717,0.22709,3.2687e-13,3.1804e-13,3.1153e-13,3.065e-13,3.0099e-13,2.9529e-13,2.863e-13,2.8109e-13,2.7185e-13,2.6992e-13,2.6442e-13,2.6186e-13,2.5343e-13,2.5011e-13,2.4827e-13,2.4178e-13,2.3624e-13,2.3047e-13,2.2609e-13,2.2301e-13,2.1941e-13,2.173e-13,2.1565e-13,2.1178e-13,2.1039e-13,2.0812e-13,2.063e-13,2.03e-13,2.0184e-13,1.9784e-13,1.9684e-13,1.9636e-13,1.9273e-13,1.9136e-13,1.8845e-13,1.8562e-13,1.8296e-13,1.7964e-13,1.7653e-13,1.7531e-13,1.7164e-13,1.6741e-13,1.64e-13,1.6009e-13,1.5746e-13,1.5147e-13,1.4572e-13,1.4183e-13,1.3935e-13,1.3219e-13,1.2738e-13,1.2314e-13,1.1703e-13,1.0755e-13,1.0003e-13,9.804e-14,8.7257e-14,8.1801e-14,6.7123e-14,5.5977e-14
-----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------

